Auditing Long-Term Memory Evaluation: Repeated Judging, Reader Variation, and Negative Controls

This report audits evaluation of a long-term-memory retrieval chain on the 500 LongMemEval-S development questions. Its strongest historical reader lane scores 479 and 475 under an adapted GPT-4o rubric; re-judging the same pass-1 answers changes three labels and yields 478. Fixed-answer knowledge-update re-scoring gives 70/72 under the upstream template and 69/72 under the modified template. Reader lanes span 93 to 479 on fixed packets; paired tests between the two strongest historical lanes establish neither superiority nor equivalence. A different-family reader, configured without client tools or operator files, scores 474, 1.0 percentage point below the headline pass (paired 95% interval [-3.0,+1.0]). Live reader request bodies were not retained. With the same requested reader label, route and judge snapshot, the full package scores 474 versus 454 for baseline sessions, a difference of +4.0 percentage points [95% interval +2.2,+6.0]. Eighteen of the 23 gains, and no losses, occur where baseline packets lacked listed evidence; this post-hoc split does not identify a component effect. In recovered LoCoMo data, token-F1 gains do not survive answer-line extraction. A negative control rejects a verifier that repairs three wrong drafts but breaks eleven correct ones. All questions were used to develop the components; no untouched holdout was evaluated. These findings do not establish a new leaderboard leader or transferable memory advantage. The A/D comparison has one pass per arm, including six reused identical-prompt outcomes, with no pinned reader snapshot; B/C and repeats remain unrun. Original headline requests cannot be reconstructed and stages 1--4 remain closed. Released artifacts support packet inspection and saved-verdict recounting and re-scoring; they do not reconstruct the method.

==> anc/MANIFEST.json <==
{
  "schema": "longmemeval-supplement-manifest/v1",
  "scope": "Clean-route derived study data, coverage and fixed-answer KU records with offline analyses. Unsigned; binds integrity, not authenticity.",
  "files": {
    "README.md": {
      "sha256": "2b6de5ec9b387fe9f5da34dbc0080ded05c04f64b84781ebc0cca006639804ee",
      "bytes": 8789
    },
    "arm_A_baseline/answers.jsonl": {
      "sha256": "8e76c18a9555cf91a79dddbc2a27a49412b37100e70405d83d75ff5451ff9455",
      "bytes": 398680
    },
    "arm_A_baseline/gpt4o_released_templates/A1/control_receipt.json": {
      "sha256": "60c2a9f73e26c349435ff9605800e7d416d5d83b4d02f47b3257b27ed157c22f",
      "bytes": 3893
    },
    "arm_A_baseline/gpt4o_released_templates/A1/rescore_summary.json": {
      "sha256": "2ddd8116927cd859ea63f6589546db03391f4e9288aee750593fade8df90a243",
      "bytes": 1674
    },
    "arm_A_baseline/gpt4o_released_templates/A1/rescored.jsonl": {
      "sha256": "3f54aab3f02c1205ffb5abcef8300281ae5969cdb56fb9bd1a0c2b2467e9ebac",
      "bytes": 171689
    },
    "arm_A_baseline/gpt4o_upstream_knowledge_update/SUMMARY.json": {
      "sha256": "c25b87aa33c8f589dc5f5c78c1bbf7ad21705411a7e753a15ef66db1fcaa6376",
      "bytes": 138
    },
    "arm_A_baseline/gpt4o_upstream_knowledge_update/control_receipt.json": {
      "sha256": "6fe72d38371763763adf18c160d3b9f6b71b87686bc857baa3a2a2c9a87c352a",
      "bytes": 3370
    },
    "arm_A_baseline/gpt4o_upstream_knowledge_update/rescored.jsonl": {
      "sha256": "2c122611a382e9456315b9d716b665a87600640d7a5e030de707d7f0f30baf0d",
      "bytes": 16805
    },
    "arm_A_baseline/pass_summary.json": {
      "sha256": "e8edcdf78308fb3d9b3873cf41bfe20fcacdc86616d17c5841dc34db54e63eb7",
      "bytes": 176
    },
    "arm_A_baseline/prompt_manifest.json": {
      "sha256": "24dc4060832d75021963a79ce81bc090e122d3dfcea812e2e83d26f13c703085",
      "bytes": 96156
    },
    "arm_A_baseline/reused_from_arm_D.json": {
      "sha256": "5e6ffea5d5637fac515a17b58242dcbb950197db627ae9f7bd2300bfb9304f17",
      "bytes": 800
    },
    "arm_A_baseline/second_judge_sonnet/verdicts_reader.jsonl": {
      "sha256": "cd9da6fc1d5f4b78ec410637498e8e1739288a7b5df7b8b43973be25b041f53d",
      "bytes": 191733
    },
    "arm_A_baseline/unscored_first_attempts.jsonl": {
      "sha256": "74b0462c35774443aef48727c936ff04f8fd814404378b2bd5cc0c00e772a65f",
      "bytes": 920
    },
    "arm_D_full_scaffold/answers.jsonl": {
      "sha256": "4ca56723bf7cea653deefdc35f3489bd3790b214b3f26007ca9cba06733a6d1e",
      "bytes": 394631
    },
    "arm_D_full_scaffold/gpt4o_released_templates/A/control_receipt.json": {
      "sha256": "d51dd6db5839babb85d57f1f3daab6e3f1ec2d3af012d1840a350972ac3706f8",
      "bytes": 3905
    },
    "arm_D_full_scaffold/gpt4o_released_templates/A/rescore_summary.json": {
      "sha256": "1ef2b0f8a088d5441d814fdd65150f3911feb34f8873e782e751a2f10992cd1b",
      "bytes": 1658
    },
    "arm_D_full_scaffold/gpt4o_released_templates/A/rescored.jsonl": {
      "sha256": "ee12382a5a56b3258f9aa455f067db43d2ec4d4f1d9e1e96e861de8983a85c8b",
      "bytes": 78030
    },
    "arm_D_full_scaffold/gpt4o_released_templates/B/control_receipt.json": {
      "sha256": "380049b53e76ab3f4cb5f22f54f9e4256021cc4680db0a4d014e8d521a7f88b3",
      "bytes": 3882
    },
    "arm_D_full_scaffold/gpt4o_released_templates/B/rescore_summary.json": {
      "sha256": "30ba72d192cc52d35c047a7192b369521133c434679a805fb8025276f777492f",
      "bytes": 1643
    },
    "arm_D_full_scaffold/gpt4o_released_templates/B/rescored.jsonl": {
      "sha256": "efd9de8cb5ea63dd544a8a919f9888d99fe72e01c51373246dac369130cd3789",
      "bytes": 95782
    },
    "arm_D_full_scaffold/gpt4o_upstream_knowledge_update/SUMMARY.json": {
      "sha256": "abc37c00eb8e59986839a6086bdf4fe56a7ac1f413573de2a22d5df58f026e04",
      "bytes": 505
    },
    "arm_D_full_scaffold/gpt4o_upstream_knowledge_update/control_receipt.json": {
      "sha256": "a3534c75074516d00280c30b16ac43e35ff077cfcee3aebb6a90b043fe9ef4cf",
      "bytes": 3366
    },
    "arm_D_full_scaffold/gpt4o_upstream_knowledge_update/rescored.jsonl": {
      "sha256": "3d9fc6ae44da7f49ab8862c5c59c7b30785b02ea2cc5a65a4ad8bd3ac46e0669",
      "bytes": 17043
    },
    "arm_D_full_scaffold/pass_summary.json": {
      "sha256": "c0c382ea011fd89216d9e02ffa09fbd716994465699fde396ecbb2f1a12a3ca8",
      "bytes": 176
    },
    "arm_D_full_scaffold/prompt_manifest.json": {
      "sha256": "a26abb0ca871759b7259b4cf14fa6cf4a5ab770fa82cafe8bcc11a9ee1630a06",
      "bytes": 97444
    },
    "arm_D_full_scaffold/second_judge_sonnet/controls.json": {
      "sha256": "5f80fc17a8f98fef0b7e2413ff0c4b73e87bbaf6a0336c0b7b2d535dbc48a50d",
      "bytes": 5813
    },
    "arm_D_full_scaffold/second_judge_sonnet/verdicts_opus_pass1_saved_answers.jsonl": {
      "sha256": "a6f66c635b34072d627675482f865d29c96b55996acb0847e08ec0916438676b",
      "bytes": 209453
    },
    "arm_D_full_scaffold/second_judge_sonnet/verdicts_reader.jsonl": {
      "sha256": "130439600fcae2ca7f4e8876fff68721c062db7aa0020da38ef90e0e52e15a7c",
      "bytes": 205747
    },
    "coverage/evidence_coverage_rows.jsonl": {
      "sha256": "d6985db2070e5a0540afa925500542932a6f33eb72fee3d33c36764fea91c87a",
      "bytes": 240711
    },
    "coverage/public-evidence-annotations.json": {
      "sha256": "f7bb4bc9e194e5e355429c6a1206d2c60ff82cabf72bb44620d63068003c1745",
      "bytes": 162024
    },
    "knowledge_update_saved_opus/README.md": {
      "sha256": "b267bf9ad3994493385a13231d3c36a234e436f5610fb678b6068f5c7a68c97a",
      "bytes": 1113
    },
    "knowledge_update_saved_opus/judgments.jsonl": {
      "sha256": "da4c32dd0b43db05a753ef8be971498e068a0566486c1123c4f97f5d92c10d7e",
      "bytes": 1777096
    },
    "knowledge_update_saved_opus/paired_outcomes.jsonl": {
      "sha256": "e11770c6f3989e0fab98b2919e30651de103bcd00f6beb2d44e6e179db9e8412",
      "bytes": 72621
    },
    "knowledge_update_saved_opus/recount_knowledge_update.py": {
      "sha256": "d20b3256114666860994cf1f8b7246c1a738ee88a3be541380c462ccca22c2d2",
      "bytes": 3607
    },
    "recompute.py": {
      "sha256": "04a87bb150245c39163f17c25afb098dcd7da0c8148a94abfdd2621960fd13b6",
      "bytes": 24252
    },
    "run_negative_controls.py": {
      "sha256": "351d3a1c29e1a4b964d7857cb44ea89113c7ebbb7ba95745cd804e4053d9cb19",
      "bytes": 6289
    }
  }
}


==> anc/README.md <==
# Clean-route reader runs — released data

This directory contains the derived records of the clean-route reader study
reported in the accompanying paper, plus a dependency-free script that recounts
the clean-route and coverage quantities from these files. Python 3.9+, standard library only.

## Layout

```
arm_D_full_scaffold/          arm D: question + full evidence packet + scaffold
    prompt_manifest.json      one row per question: id, type, packet size,
                              sha256 of the exact prompt sent to the reader
    answers.jsonl             the 500 model answers, verbatim, with the exact
                              reader output (preface + "Answer:" line) and the
                              recorded usage fields
    gpt4o_released_templates/
        A/, B/                GPT-4o verdicts in two execution batches using the released judge
                              rubric, one rescored.jsonl row per question
                              (llm_judge_raw = the judge's string as returned;
                              llm_judge_correct = its parsed boolean)
        */rescore_summary.json   shard bookkeeping
        */control_receipt.json   judge positive/negative control results
    gpt4o_upstream_knowledge_update/
        rescored.jsonl        the upstream knowledge-update template applied to
                              the 72 answerable KU answers (upstream_correct)
                              alongside the released-template verdict
                              (released_correct); resolved_snapshot records the
                              pinned judge snapshot used
        SUMMARY.json, control_receipt.json
    second_judge_sonnet/
        verdicts_reader.jsonl       second-judge verdicts on the arm-D answers
        verdicts_opus_pass1_saved_answers.jsonl
                                    second-judge verdicts on the saved
                                    historical pass-1 answers
        controls.json               post-hoc judge controls (run after the
                                    judgments, not before)
    pass_summary.json               arm bookkeeping (row counts and
                              token totals as recorded at run time)

arm_A_baseline/               arm A: question + baseline session prefix + the
                              same reader instructions, same route
    prompt_manifest.json      the 494 prompts actually sent
    answers.jsonl             the 494 new answers
    gpt4o_released_templates/A1/   GPT-4o verdicts on the new answers
    gpt4o_upstream_knowledge_update/
                              upstream-template rescore of the 71 answerable
                              KU answers that received a new call
    second_judge_sonnet/verdicts_reader.jsonl
    reused_from_arm_D.json    the six questions whose prompts were byte-identical
                              between the arms and whose arm-D answers and
                              verdicts were reused (prompt_sha256 included)
    unscored_first_attempts.jsonl  two mechanical first attempts made while the
                              prompt builder was being brought up; kept for
                              transparency, never counted
    pass_summary.json

coverage/
    public-evidence-annotations.json   the public LongMemEval question metadata
                              used for the coverage audit (question id, type,
                              and the session ids listed as evidence)
    evidence_coverage_rows.jsonl       derived audit rows: for each question, the
                              listed evidence session ids, the ordered packet
                              session ids, the number of baseline prefix
                              sessions, and the listed-session inclusion counts
                              under each arm's prompt

recompute.py                  recounts every figure below from these files
run_negative_controls.py      planted-defect tests for recompute.py
```

## What one command reproduces

```
python3 recompute.py --check
```

recomputes and compares, exiting 0 only if all 53 recorded quantities match:

* arm totals and answerable/abstention splits for both judges (474/500 and
  471/500 for arm D; 454/500 and 454/500 for arm A);
* the paired arm comparison under both judges (23/3 and 24/7 discordant),
  the exact 95% intervals and exact McNemar p-values quoted in the paper;
* per-question-type breakdowns;
* the second-judge pairing of arm D against the saved historical pass-1
  answers (469/500, difference +0.4 points);
* the knowledge-update upstream-template rescore totals (71/72 and 70/71 at
  arm level);
* token totals and the constant 688-token fixed overhead identity;
* median answer lengths, the six reused prompts;
* every coverage figure: 939/948 listed sessions in arm-D packets, 903/948 in
  arm-A prefixes, 491 vs 466 questions with complete listed evidence, the
  34 baseline-incomplete questions and the +18/-0 vs +5/-3 split;
* all control receipts.

`--check` also validates structure as it reads: a verdict string that is not
exactly `yes`/`no` — including `ERROR` — is rejected rather than counted;
every counted set must equal its manifest set; each answer must contain an
`Answer:` line; token accounting must satisfy
`input_tokens = prompt_tokens_o200k_base + reader_line_tokens + 688` with zero
cached tokens; the six reused prompts must hash to their arm-D manifest values.

```
python3 recompute.py --packets materialized_all.jsonl.gz
```

additionally re-derives every `packet_session_ids` vector from the public
materialized-packet archive that accompanies the original release, so the
coverage audit can be re-run end to end without trusting the derived file.

Packet archive: [original evidence release](https://github.com/cjchanh/longmemeval-evidence/blob/main/eval/dense_chain_v32_20260830/packets_materialized/materialized_all.jsonl.gz).

Expected archive SHA-256: `304b7be41c1045618cba3d669d1c1062298500c4447872378c7b077134305dd7`.

## Honest limits

* **Client execution records stay local.** Reader-client rollouts contain
  account metadata and are represented by hashes here. The benchmark
  conversations and compiled packet texts are distinct data, available in
  the original public evidence release. This archive carries the ordered
  `packet_session_ids` vectors and prompt hashes, rather than another copy of
  the packet texts.
* **Live request bodies were not retained.** The clean-route calls went over
  the normal client route, which does not preserve wire-level request bodies.
  An offline request-twin capture exists and is described in the paper; it
  differs from the live route in transport and login and is *not* evidence of
  what the provider received. What is released here are the answer texts, the
  prompt hashes, and the recorded usage fields.
* **One reader pass, two judge families.** Each arm was run once; the second
  judge is a
  re-scoring of the same saved answers, not an independent run. The six reused
  arm-D answers mean six arm-A answers are not independent observations of the
  baseline route. Repeated Opus pass-1 verdicts flipped on 2 of 30 repeated
  questions, which is why duplicate second-judge rows here keep only the first
  verdict (`counted` flag).
* **This is a data release, not a method release.** The retrieval chain,
  reranker, packet compiler, and scaffold are not included; the paper describes
  them only to the level needed to interpret the audit. The harness scripts and
  operational records used internally were reviewed and deliberately omitted —
  some contained account metadata, private paths, or operational notes that do
  not belong in a public archive — so nothing here reconstructs the full
  pipeline. Verdict counts can be recomputed from these files; the packets themselves
  are reproducible only from the held method.
* **Historical figures stay historical.** The 479/475 headline results are
  not new reader runs. A separate `knowledge_update_saved_opus/` directory
  now releases derived scientific records for the fixed-answer rubric study
  (1,152 judgments, 288/288 controls), with its own offline recount script.
  The main `recompute.py` covers the clean-route arms and coverage audit; it
  does not re-derive historical headline or LoCoMo results.

## Negative controls

```
python3 run_negative_controls.py
```

copies this directory, plants one defect per case — a flipped verdict, an
altered question id, a missing row, an `ERROR` verdict, a mock answer, a
duplicated counted row, an inflated coverage count, an extra reused id, a
raw/parsed mismatch — and requires each to be rejected by
`recompute.py --check`. A clean copy must be accepted. Exit 0 means all ten
controls behaved as required.


==> anc/arm_A_baseline/answers.jsonl <==
{"question_id": "001be529", "answer": "Answer: You waited over a year for your asylum application to be approved.", "usage": {"input_tokens": 20678, "cached_input_tokens": 0, "output_tokens": 19, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 19980, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.1, "item_types": ["agent_message"], "session_record_sha256": "e71bf077bc2518fcbff0974ff4ae143296a3037c99e9edacd2b87824989a36b4", "events_sha256": "0e739c2b607afb796c0c5d309848408f46cabc39e748d689d4ef9cf5a0d8d071", "prompt_sha256": "4123da8f949e72c53aaaa4b5436e4d506fb70ed790cad02d7060f6d4921a846b", "prompt_chars": 98762}
{"question_id": "00ca467f", "answer": "You mentioned **2 doctor’s appointments in March**:\n- **March 3:** Dr. Smith, your primary care physician, who diagnosed bronchitis.\n- **March 20:** Dr. Thompson, your orthopedic surgeon, for a knee follow-up.\n\nYour EMG with Dr. Johnson is scheduled for April 1, so it doesn’t count toward March.\n\nAnswer: 2 doctor’s appointments.", "usage": {"input_tokens": 27334, "cached_input_tokens": 0, "output_tokens": 115, "reasoning_output_tokens": 28}, "prompt_tokens_o200k_base": 26636, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 14.3, "item_types": ["agent_message"], "session_record_sha256": "966266bd69848e366e2a2e3869c8433e16b5b21303769aea6d13685888a0614e", "events_sha256": "91d96fefc2eeb7c815a11cb162116cf8391a1a4da2aac21d77fb843a960c5704", "prompt_sha256": "652ba3bb41ea34fdbe92d2a1cddd2fbea05e2d53f3e330567a4205fe2cfc69d1", "prompt_chars": 128001}
{"question_id": "0100672e", "answer": "You spent $60 on 5 coffee mugs, so each mug cost $60 ÷ 5 = $12.\n\nAnswer: $12 per coffee mug.", "usage": {"input_tokens": 27985, "cached_input_tokens": 0, "output_tokens": 57, "reasoning_output_tokens": 19}, "prompt_tokens_o200k_base": 27287, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.4, "item_types": ["agent_message"], "session_record_sha256": "5e5db54c956f7579d772c14165e7593f08ef5a715b448bd4f949889b5a7cbb47", "events_sha256": "89ae090e875e82d35cf0913419b0ff6a60c31f1e988c75bd105c0c291332d0fe", "prompt_sha256": "3630fb41426e3d0998eceac98dc4a531cc77b1433632a82b5b131b2a4983b56e", "prompt_chars": 128387}
{"question_id": "01493427", "answer": "On August 11, you said you had added 17 new postcards. On November 30, you added 8 more and confirmed that your total since restarting was 25.\n\nAnswer: 25 new postcards.", "usage": {"input_tokens": 29489, "cached_input_tokens": 0, "output_tokens": 47, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 28791, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.8, "item_types": ["agent_message"], "session_record_sha256": "b513da2c2f56739cd4544ba774b1797496528a4ac2a90c38bbd7a8f7b4e259ba", "events_sha256": "30a38d2f6cdc9f7e2a19614d27c647b1dd8355df949a0ad9419b6b0bce98c973", "prompt_sha256": "5cf661c0e841fa2677fff0e068f17d2051953e8cad9d2a1c0c9f13eb882647f7", "prompt_chars": 137849}
{"question_id": "031748ae", "answer": "When you started your new role, you led **4 engineers**, as you stated on May 11, 2023. You now lead **5 engineers**, based on your update on October 24, 2023.\n\nAnswer: You led 4 engineers when you started; you now lead 5 engineers.", "usage": {"input_tokens": 22193, "cached_input_tokens": 0, "output_tokens": 67, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 21495, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.9, "item_types": ["agent_message"], "session_record_sha256": "4b1d5a641f2002a556d4e94a4db0945c7dd2fd6283f40980bc7c252fe1bb6ec2", "events_sha256": "f829eb012db42c72cc8ec082dab1019d2c34a5522600b403e1afdce1a01173b0", "prompt_sha256": "9bbf3704af3b66ffc68bbcdc889a2d27213e5b5250070ca0a23e14ff3092ab67", "prompt_chars": 104875}
{"question_id": "031748ae_abs", "answer": "On May 25, you said you led a team of **4 engineers** in your new role.\n\nAnswer: 4 engineers.", "usage": {"input_tokens": 23164, "cached_input_tokens": 0, "output_tokens": 104, "reasoning_output_tokens": 71}, "prompt_tokens_o200k_base": 22466, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.5, "item_types": ["agent_message"], "session_record_sha256": "8a8edf2b4cc75957e9b8740351a15d1c2714a9b196e7f83d2d92cf19b25abf22", "events_sha256": "80b78c4bfcd504e65cfdb14f5612fb22daef1fe2a48346616b3fc31e438b650e", "prompt_sha256": "735ea7486a233887594ffe305d99271e42f51aed030d349821f781fa240a99ac", "prompt_chars": 112044}
{"question_id": "06878be2", "answer": "Based on your **Sony A7R IV, Sony 24–70mm f/2.8 lens, and your decision to go with the Godox V1**, these accessories would complement your setup:\n\n- **A protective flash pouch or case:** The **Think Tank Photo Flash Pouch** was one of the padded options discussed, while a hard case would offer more protection. Check the dimensions against the V1 before buying.\n\n- **An external battery pack:** The **Anker PowerCore 20000 PD**, **Mophie Powerstation XXL**, and **Jackery Titan S 20000** were previously suggested for charging your camera and other devices on the go. Confirm the charging compatibility before purchasing—especially if you’re taking it on your upcoming Grand Teton trip.\n\n- **A more comfortable camera bag:** Since you wanted something durable and comfortable, consider the brands previously discussed: **Think Tank Photo, Lowepro, Peak Design, F-Stop Gear, and MindShift Gear**. Choose the size around your camera, lens, flash, and other accessories.\n\n- **A lens-cleaning kit:** A blower bulb, lens-specific microfiber cloth, and suitable lens-cleaning solution would address your concerns about keeping your 24–70mm clean without scratches or streaks.\n\n- **A tripod head, if you buy the Gitzo GT3543LS:** The **Gitzo GH3382QD ballhead** was discussed as an option. Verify the head’s compatibility before purchasing; you were still considering the tripod rather than confirming you owned it.\n\n- **Lighting and styling accessories for your candle photos:** A **softbox**, neutral backdrop, linen fabric, or reclaimed-wood surface would support the soft, rustic countryside look you wanted for your lavender and lemon candles.\n\n**My priorities would be flash protection, a cleaning kit, and portable power**, followed by lighting and backdrops for your product photography.\n\nAnswer: Consider a V1 flash pouch, external battery pack, comfortable camera bag, lens-cleaning kit, a compatible head for the Gitzo if purchased, and a softbox with rustic candle-photo backdrops.", "usage": {"input_tokens": 28602, "cached_input_tokens": 0, "output_tokens": 531, "reasoning_output_tokens": 98}, "prompt_tokens_o200k_base": 27904, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 26.0, "item_types": ["agent_message"], "session_record_sha256": "332414cc68ff6f5f933aeb0b1bb3851ea1a40d95fd52cea455c99b21ededd5f9", "events_sha256": "b91c71a311ab60e86ea40db9e370475819fb82e0f51083fda75b5bf6fa0f3756", "prompt_sha256": "761399eb1ec1756f2b8ba4e765fd01486b4ab9eb001e5395464eb05f3c8ee213", "prompt_chars": 128303}
{"question_id": "06db6396", "answer": "Answer: You’ve completed 5 projects since starting painting classes.", "usage": {"input_tokens": 28705, "cached_input_tokens": 0, "output_tokens": 17, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 28007, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.3, "item_types": ["agent_message"], "session_record_sha256": "b3b35acf75e861d8197b5440c6a98980c1ad86558474688513c20ac68beb0d2d", "events_sha256": "b6a75ed81b3be90729a3d9f6294acfd25d154c6f9784541c8d473a5e97c33227", "prompt_sha256": "7dc533e7405657858dc3e6acf8f4d4e409c0957c23dccf65784e87cbdf163728", "prompt_chars": 136009}
{"question_id": "06f04340", "answer": "I’d serve **basil pesto pasta with your garden cherry tomatoes and grilled chicken**, with a **minty cucumber-and-feta salad** on the side. It brings together the cherry tomatoes you’ve harvested and the basil and mint you’ve been using lately.\n\n- **Main:** Blend basil, garlic, pine nuts, Parmesan, and olive oil into pesto, then toss with linguine, cherry tomatoes, and grilled chicken.\n- **Side:** Combine mint leaves, cucumber, cherry tomatoes, and feta, dressed with lemon juice and olive oil.\n- **Drink:** Make basil-and-mint-infused lemonade to carry the fresh-herb theme through the meal.\n\nAnswer: Serve basil pesto pasta with homegrown cherry tomatoes and grilled chicken, a minty cucumber-feta salad, and basil-mint lemonade.", "usage": {"input_tokens": 29289, "cached_input_tokens": 0, "output_tokens": 243, "reasoning_output_tokens": 76}, "prompt_tokens_o200k_base": 28591, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 14.5, "item_types": ["agent_message"], "session_record_sha256": "d9937e1ad5a6d32162b5bbecb523af832e1bf2515e1276a9ab841e6ae0e805bb", "events_sha256": "432f6bfb95570e7b29ecf3d4460e64a8f487081137617c3ae240dba375b99e86", "prompt_sha256": "7da221c2d2c2cadab7e0abd19bdbeb6905dc7b2b56013d6a7822b4e9021252f5", "prompt_chars": 131596}
{"question_id": "07741c44", "answer": "Answer: You initially kept your old sneakers under your bed.", "usage": {"input_tokens": 21528, "cached_input_tokens": 0, "output_tokens": 35, "reasoning_output_tokens": 17}, "prompt_tokens_o200k_base": 20830, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.4, "item_types": ["agent_message"], "session_record_sha256": "b70378da3ec7f8ea598f071d9f1f398dfc1b8e94c1fb9191fa5e37a76170bbc2", "events_sha256": "b0f22ea71b4b71c41c20b0ed2815d856af744953e7036389ff0ea1ba351ea57a", "prompt_sha256": "a537e2b42960722578307acfcde9a527bac394158d1027bf50e3aea84c95f68f", "prompt_chars": 100989}
{"question_id": "07741c45", "answer": "Answer: You currently keep your old sneakers in a shoe rack in your closet.", "usage": {"input_tokens": 25647, "cached_input_tokens": 0, "output_tokens": 52, "reasoning_output_tokens": 30}, "prompt_tokens_o200k_base": 24949, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.6, "item_types": ["agent_message"], "session_record_sha256": "4b07dd38f8a6e248c579d4375d336649bbff35f1c4b1309dc63a267e6ac773f5", "events_sha256": "e56980636935b0e6ccab5ca771eef22745a4e1b5af9da5b00436b4b84596de6c", "prompt_sha256": "09fcd4d571feb82127c1575f2cb3d6b69a6de4403185430d68924fe742d0e3a0", "prompt_chars": 116808}
{"question_id": "078150f1", "answer": "Answer: You raised $50 more than your initial goal ($250 raised − $200 goal).", "usage": {"input_tokens": 28538, "cached_input_tokens": 0, "output_tokens": 50, "reasoning_output_tokens": 25}, "prompt_tokens_o200k_base": 27840, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.0, "item_types": ["agent_message"], "session_record_sha256": "84d27fe90b4088042510e806459a8a51cbe88095a8d86313583598e514e4990a", "events_sha256": "176cddf242b233f407a1a57e62360f0a368f3f2e814aa597a4260dc7932f20cb", "prompt_sha256": "f5df9b5757ed43a63ad05a0316b4dae8b1c9ec671bf13af08d28c070ae98c217", "prompt_chars": 134593}
{"question_id": "07b6f563", "answer": "For your **iPhone 13 Pro**, I’d prioritize these accessories based on what you’ve been considering:\n\n1. **A replacement screen protector** — Since your current protector is cracked, this is the most immediate upgrade. Consider **Zagg, Spigen, or Belkin**, and look for scratch resistance, clear visibility, easy installation, and an iPhone 13 Pro-specific fit.\n\n2. **A wallet case** — Useful for carrying your cards and cash with your phone. **OtterBox** is worth considering if protection and durability matter most, though its added bulk and weight may be drawbacks. **Bellroy or Spigen** are alternatives if you prefer a slimmer design. Check storage capacity and wireless-charging compatibility before buying.\n\n3. **A wireless charging power bank** — An optional convenience upgrade, since your **Best Buy power bank already works well**. Consider options from **Anker or Mophie**, checking for Qi certification, sufficient capacity, a compact design, and built-in safety protections. Wireless charging avoids cables but generally costs more and charges more slowly than wired charging.\n\nAnswer: Prioritize a new screen protector and a wallet case for your iPhone 13 Pro; consider a Qi-certified wireless power bank only if cable-free charging is worth upgrading your working Best Buy power bank.", "usage": {"input_tokens": 29813, "cached_input_tokens": 0, "output_tokens": 364, "reasoning_output_tokens": 95}, "prompt_tokens_o200k_base": 29115, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 19.3, "item_types": ["agent_message"], "session_record_sha256": "76a324c7ec87377c2f6b0003a138ff02532b3d7bec93d4a55d2b6e73294526b1", "events_sha256": "ffe60c2928f49e5818c3ad7a2d3c7e976eb7bffa7a7a0aedfda42da38b5b5a39", "prompt_sha256": "72008c55120ba15f876b610b90371389176cfb361d2eda9cc209b1d4c0558394", "prompt_chars": 139879}
{"question_id": "0862e8bf", "answer": "Answer: Luna", "usage": {"input_tokens": 22678, "cached_input_tokens": 0, "output_tokens": 7, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 21980, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.2, "item_types": ["agent_message"], "session_record_sha256": "2ba08e15a69726d6a09f232d2badbb3a2080c7aeab23585d5cf8de7c99e22e6a", "events_sha256": "80dcbaf8cc3fd9b5a4a258b9ad2ccc4b06f2866b7f4d622b30bd65f5cc77faa2", "prompt_sha256": "8d43217bb40fc71b4fdedcf73d40e383f22f4730547b21b17ebd44bd192e4361", "prompt_chars": 103250}
{"question_id": "08e075c7", "answer": "Answer: About 9 months—you mentioned on September 2, 2023, that you’d been using your Fitbit Charge 3 for 9 months.", "usage": {"input_tokens": 30341, "cached_input_tokens": 0, "output_tokens": 74, "reasoning_output_tokens": 36}, "prompt_tokens_o200k_base": 29643, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.0, "item_types": ["agent_message"], "session_record_sha256": "e36cc8f691b23d390d46a5bae9a60fb368e2912312ebcd452f773ccbb732edf3", "events_sha256": "0cce284aee15ea899bffd48ff0dbe6d20c4d7abcb5a8169e093838313e3f0c6b", "prompt_sha256": "3d9d0907f0cd6b907f0835db56a71d48611ef74927f979c6ab001fe9c1863e15", "prompt_chars": 142692}
{"question_id": "08f4fc43", "answer": "The Sunday mass at St. Mary’s Church was on January 2nd, and the Ash Wednesday service at the cathedral was on February 1st. The interval between those dates was 30 days.\n\nAnswer: 30 days.", "usage": {"input_tokens": 20382, "cached_input_tokens": 0, "output_tokens": 86, "reasoning_output_tokens": 33}, "prompt_tokens_o200k_base": 19684, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.0, "item_types": ["agent_message"], "session_record_sha256": "2cd13364292e6ba2e17d4935d75252bd0283cfcccd9396cd93ef087325af5736", "events_sha256": "cefa897e5037000ce443921e56fc31d0da6dd4d694774e4434a3067ae9e6e76d", "prompt_sha256": "d6c9eb4785479a024d691713f45c425641b024a1a2f8eab6a0667701b9667272", "prompt_chars": 96099}
{"question_id": "0977f2af", "answer": "Answer: A new Instant Pot.", "usage": {"input_tokens": 31012, "cached_input_tokens": 0, "output_tokens": 48, "reasoning_output_tokens": 35}, "prompt_tokens_o200k_base": 30314, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.5, "item_types": ["agent_message"], "session_record_sha256": "2560ed0992adc535c32e3c13373596f5cbf8e890c0b7e74a61d73e87d07b6bf0", "events_sha256": "83df40788847ad83495b4e43ea45d2ab4aa1770f5d5e51d4761a3408f71db28f", "prompt_sha256": "40b7d202e7a8b4b85f2e15bc6aeb4cb958ad9d38cf7e5676c7f04e60ffa2cfab", "prompt_chars": 142282}
{"question_id": "099778bb", "answer": "You mentioned that women hold 20 leadership positions and that your company has 100 leadership positions in total.\n\nPercentage held by women = (20 ÷ 100) × 100 = **20%**.\n\nAnswer: Women hold 20% of leadership positions in your company.", "usage": {"input_tokens": 31233, "cached_input_tokens": 0, "output_tokens": 78, "reasoning_output_tokens": 16}, "prompt_tokens_o200k_base": 30535, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.9, "item_types": ["agent_message"], "session_record_sha256": "4dbbd44412152fbd5197ed5a9c64b88c4a77d01dae9447b1a239739087497470", "events_sha256": "2d0328e31ff762b07dc680da8c67eef9ea1c0d4bd29850e903e968bcceab037e", "prompt_sha256": "01276bc8733ff0420696c896c4354c9782cf10ca0054e456a7339108d0e07ea8", "prompt_chars": 149769}
{"question_id": "09ba9854", "answer": "Answer: You’ll save about $50, based on the fares you mentioned: $60 for a taxi minus $10 for the train.", "usage": {"input_tokens": 25347, "cached_input_tokens": 0, "output_tokens": 110, "reasoning_output_tokens": 76}, "prompt_tokens_o200k_base": 24649, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.7, "item_types": ["agent_message"], "session_record_sha256": "92cb82f423252a55502d37027cb4cbea709e8c4a828d2df2fbb2dce98975e82e", "events_sha256": "b8a3fec761dec13d93a5b693a9a32e1204106ca800fe1e963bac97f4297852d2", "prompt_sha256": "23b90cd932c1f22beaeffc44233ee3253287bc9952886978b5c0e4ac20f38592", "prompt_chars": 119492}
{"question_id": "09ba9854_abs", "answer": "Based on the most recent estimates for your **Narita Airport–Shinjuku** trip:\n\n- **Taxi:** $180–$270\n- **Airport Limousine Bus:** about $29\n- **Savings:** $180–$270 − $29 = **$151–$241 one way**\n\nThese estimates don’t include any short taxi ride you might need from Shinjuku Station to your hotel.\n\nAnswer: You’ll save approximately $151–$241 one way by taking the bus instead of a taxi.", "usage": {"input_tokens": 22049, "cached_input_tokens": 0, "output_tokens": 157, "reasoning_output_tokens": 46}, "prompt_tokens_o200k_base": 21351, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 12.2, "item_types": ["agent_message"], "session_record_sha256": "4880d3f3bd1501d22003c513a58c482816cde65505b1595f5b263d28bde7053d", "events_sha256": "39cddbf4d5d897e44b4b39834858cf037cc2c19b5897d5c7fccd4de456eff3ad", "prompt_sha256": "1b17c127082bee3f64a783ecee67c8a5cf30d99baf3ad6329ac62bce02c82ca8", "prompt_chars": 99222}
{"question_id": "09d032c9", "answer": "You mentioned recently getting a **portable power bank and a wireless charging pad**, so you already have a couple of ways to top up your phone:\n\n- **Keep your power bank easily accessible** when traveling or commuting, rather than buried in your bag.\n- **Keep your charging cable organized alongside it** so it’s ready when needed.\n\nThese can help you manage a low battery, but our previous conversations don’t include information about your phone model or what’s causing the shorter battery life. What phone do you have, and does it drain quickly while you’re using it or even when it’s idle?\n\nAnswer: Use your existing power bank for convenient top-ups; share your phone model and when it drains so we can narrow down the issue.", "usage": {"input_tokens": 26503, "cached_input_tokens": 0, "output_tokens": 281, "reasoning_output_tokens": 127}, "prompt_tokens_o200k_base": 25805, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 17.6, "item_types": ["agent_message"], "session_record_sha256": "1f1d1be5decd0d80483ae96a6dcc6b4b6b00cee72e06f18850de5b2f42780a0d", "events_sha256": "07ecbc5e4062c5585f1a6f4a16bacd48dd1009f8418d2fbab1d7267959cc1f3c", "prompt_sha256": "90156730544a9491d6937956ecfdca26d8c023104e59ddd93022bf9f9ffc282c", "prompt_chars": 119117}
{"question_id": "0a995998", "answer": "You have **2 items to pick up**:\n- Your larger-size **boots from Zara**, following the exchange.\n- Your **navy blue blazer from the dry cleaner**.\n\nYou haven’t confirmed collecting either item, and no other clothing returns are mentioned as outstanding.\n\nAnswer: 2 items.", "usage": {"input_tokens": 26856, "cached_input_tokens": 0, "output_tokens": 105, "reasoning_output_tokens": 39}, "prompt_tokens_o200k_base": 26158, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.8, "item_types": ["agent_message"], "session_record_sha256": "14660aa3a5c253609eb92e36718ef43b5c3d73012bc487cac68225ea75212b00", "events_sha256": "d0ff4f6517141ff1f7e91db0549cf012a624447d2f17affcd02caf19b219da95", "prompt_sha256": "4459eea782269116cb0b7b7cfa07a2552ab5c288de8737ae16c560c228555386", "prompt_chars": 123612}
{"question_id": "0bb5a684", "answer": "You attended the workshop on January 10th, and your team meeting was scheduled for January 17th—a difference of 7 days.\n\nAnswer: 7 days before the team meeting.", "usage": {"input_tokens": 28864, "cached_input_tokens": 0, "output_tokens": 66, "reasoning_output_tokens": 22}, "prompt_tokens_o200k_base": 28166, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.6, "item_types": ["agent_message"], "session_record_sha256": "b64fbb09e9a35911f5e4bfc6c4895b88a87e585355e2638e7147ddaa09fc1f4b", "events_sha256": "c421213c31bf03064246781cfbb9dd5a773a723c2f441eb5e976f992cad32622", "prompt_sha256": "f9ba0591d7c4c3f434ded060034c593520af47aaaa21d4e8817faf70ff37347b", "prompt_chars": 141645}
{"question_id": "0bc8ad92", "answer": "Answer: About 5 months have passed since your Science Museum visit with your chemistry professor friend on October 22, 2022.", "usage": {"input_tokens": 21196, "cached_input_tokens": 0, "output_tokens": 71, "reasoning_output_tokens": 38}, "prompt_tokens_o200k_base": 20498, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.1, "item_types": ["agent_message"], "session_record_sha256": "56da2e8886c4e693ec43ec2f629354c4858dd1c1e003c3be789efa041def7133", "events_sha256": "2a86a0e8e365fcd5667a801cc1f577c77b24b73b408292fc39f01cd8d8b92459", "prompt_sha256": "b0d84d7c6fce818766aa4f99831f5b0b38e980ac57fc5d9f7ec42c8cfbee5b01", "prompt_chars": 96555}
{"question_id": "0bc8ad93", "answer": "On January 11, 2023—two months before your question—you mentioned attending a lecture on ancient civilizations at the History Museum, but you didn’t say whether anyone accompanied you.\n\nAnswer: You didn’t mention whether you visited with a friend.", "usage": {"input_tokens": 28532, "cached_input_tokens": 0, "output_tokens": 113, "reasoning_output_tokens": 57}, "prompt_tokens_o200k_base": 27834, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.6, "item_types": ["agent_message"], "session_record_sha256": "5b2c6cf7c24e8ddd42384bbff42598b26f055660eb2accd80020f78b52642b90", "events_sha256": "43f3d05cc014c8067c520adb6d68e5fab34286877e163e38c3796d5aade9d0a7", "prompt_sha256": "6ebd6db69bb766797446c44d7c77d517aee4dfa39f904d45bfedb437146aaf90", "prompt_chars": 135893}
{"question_id": "0db4c65d", "answer": "You finished reading *The Seven Husbands of Evelyn Hugo* on **December 28, 2022**, and attended the library book reading event on **January 15, 2023**. The interval between those dates is **18 days**.\n\nAnswer: 18 days.", "usage": {"input_tokens": 27986, "cached_input_tokens": 0, "output_tokens": 84, "reasoning_output_tokens": 21}, "prompt_tokens_o200k_base": 27288, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.2, "item_types": ["agent_message"], "session_record_sha256": "7cb622392714ecb85a4ee447f87bbf3c2f6ab8888ec7c3e1d6378e7077b9ccca", "events_sha256": "4ca340bcdbbd3a7993b580492051e683cabdf135f38a85302724f87d7211520c", "prompt_sha256": "320b82ece93b7834ce1fe35d97b9b6801df00b27fcc19f9eb8dcff025d79ff68", "prompt_chars": 129874}
{"question_id": "0ddfec37", "answer": "Answer: You added 15 autographed baseballs to your collection in the first three months.", "usage": {"input_tokens": 26872, "cached_input_tokens": 0, "output_tokens": 59, "reasoning_output_tokens": 34}, "prompt_tokens_o200k_base": 26174, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.8, "item_types": ["agent_message"], "session_record_sha256": "60dbb526f8d995e9196d4eef7a5f0d62c517c970dc000c25448119d4b2c6f133", "events_sha256": "0a565b3987b75186849c4db4cc6438a0331dbb52d0037c454e4afb3105fb3645", "prompt_sha256": "c12083a17b06e33f02104739d2bbe0c30d350c6d2a2842966e14fa9fb31c2e39", "prompt_chars": 125879}
{"question_id": "0ddfec37_abs", "answer": "On May 20, you said you had collected **15 autographed baseballs** since starting three months earlier. The sessions do not mention autographed footballs.\n\nAnswer: 15 autographed baseballs; no autographed football count was provided.", "usage": {"input_tokens": 26908, "cached_input_tokens": 0, "output_tokens": 157, "reasoning_output_tokens": 101}, "prompt_tokens_o200k_base": 26210, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.7, "item_types": ["agent_message"], "session_record_sha256": "5787268f8a5a1e701bb081a985752b68138cedf3ef79d6e4a1d9b2ea42913d47", "events_sha256": "c2a92c5d95cec44d041beb26d6926b755268ea7212917ec16ef57581fbea242a", "prompt_sha256": "45db8c978713a0c9015a5eb83196d4bb14d82f35bd80b7506dbb24ff70f6b5fb", "prompt_chars": 123794}
{"question_id": "0e4e4c46", "answer": "Your current highest score in Ticket to Ride is **132 points**, which you reported on May 25, 2023, surpassing your previous best of 124 points.\n\nAnswer: 132 points", "usage": {"input_tokens": 21426, "cached_input_tokens": 0, "output_tokens": 44, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 20728, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.2, "item_types": ["agent_message"], "session_record_sha256": "2bf21c22f130fa2255c0dd760b756151ca1720119edb53bebc342c40ba4429ab", "events_sha256": "fd26dc8e3fd639166f4fffc1a802a8926c9fa6aef0f9139e75af20857a45029d", "prompt_sha256": "ab1dea4ef97a891b076c649f3c12bccd5f23927022653d627bf45a643b60e1c1", "prompt_chars": 101326}
{"question_id": "0e5e2d1a", "answer": "In our previous conversation, the study in *Music and Medicine* was described as involving **38 subjects**, who listened to binaural beats for 30 minutes daily for three weeks.\n\nAnswer: 38 subjects.", "usage": {"input_tokens": 24165, "cached_input_tokens": 0, "output_tokens": 46, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 23467, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.7, "item_types": ["agent_message"], "session_record_sha256": "53ee075abcb94897b32efb4dcb24c1b1f600df6100db044e2d335f680262a97e", "events_sha256": "30d9efd59e55800ede60da92935f63223c907939c2757e876e9a8004e0be4c51", "prompt_sha256": "cb86424c60a7b7b453747ee415ba55d1ff211cf6deccae4f9e174ed733b2f618", "prompt_chars": 112414}
{"question_id": "0ea62687", "answer": "Your car was getting 30 mpg in the city a few months ago, compared with about 28 mpg now. The difference is 30 − 28 = 2 mpg.\n\nAnswer: About 2 miles per gallon more.", "usage": {"input_tokens": 30697, "cached_input_tokens": 0, "output_tokens": 50, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 29999, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.4, "item_types": ["agent_message"], "session_record_sha256": "e4dcce5b54b9366f3f6783ae5d628fb9cf40c9ad207692168a7f46c232d06603", "events_sha256": "ccaef80e9a844c060ac027ef4fea04f976c30368cf56989304a694cbe0947fa5", "prompt_sha256": "dbc989e97fe0bb64b0ae41d935896895a8f8fe7f6c40fbc7c1fccf0b223a9ecf", "prompt_chars": 142074}
{"question_id": "0edc2aef", "answer": "Based on what you liked for your Seattle trip, I’d look for a **Miami hotel with a private balcony hot tub and a skyline view**, ideally offering:\n- Complimentary room-service breakfast.\n- A spa package or credit toward a couples’ massage.\n- A rooftop pool as an alternative if a balcony hot tub isn’t available.\n\nThe supplied conversations don’t mention any Miami hotels, so I can’t name a specific property without introducing unsupported information. What are your **travel dates and nightly budget**, and is the balcony hot tub a must-have?\n\nAnswer: Look for a Miami hotel with a balcony hot tub, skyline views, room-service breakfast, and couples’ spa perks; no specific Miami property is identified in the supplied conversations.", "usage": {"input_tokens": 27319, "cached_input_tokens": 0, "output_tokens": 293, "reasoning_output_tokens": 141}, "prompt_tokens_o200k_base": 26621, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 19.8, "item_types": ["agent_message"], "session_record_sha256": "ff913fd9b6d27b4d5473b7cb2a055c32e1e45303238a9f32290d8377c15e2ea2", "events_sha256": "6b2736e51cf9b24d159debee475edff02a07a84f7c20a4dca7806ea1568b2252", "prompt_sha256": "29cc59c5bfaa264b7767e382260c6ad99fb7f12ec521d9eddad0bdc2732c85bc", "prompt_chars": 128450}
{"question_id": "0f05491a", "answer": "Answer: You need 120 stars to reach Gold level on your Starbucks Rewards app.", "usage": {"input_tokens": 21936, "cached_input_tokens": 0, "output_tokens": 21, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 21238, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.5, "item_types": ["agent_message"], "session_record_sha256": "8ef68c291448ee83b8480dc072b5325003dbdfb2b485852dfa905c8235f7dbb5", "events_sha256": "9391502a5e96757a9398a01238247b2dfad20695df4c9063eb4c229fc35d8599", "prompt_sha256": "62e2356cc891e06968ea4f368e094a4d7400b8c3800721a13cf0956777c361bb", "prompt_chars": 101724}
{"question_id": "10d9b85a", "answer": "The retrieved sessions don’t record any workshops, lectures, or conferences you attended in April, so I can’t determine the number of days.\n\nAnswer: Not enough information to determine.", "usage": {"input_tokens": 30236, "cached_input_tokens": 0, "output_tokens": 89, "reasoning_output_tokens": 47}, "prompt_tokens_o200k_base": 29538, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.0, "item_types": ["agent_message"], "session_record_sha256": "cb8782c7a6607944edde0e258504d6c38b3b1ac6198cfb5286dc34fcebe27349", "events_sha256": "ccada638e3e491adc1c6e1b0602ad7429e12634aaa3ead3e42b13fed629135ef", "prompt_sha256": "78663ee000635aa608876fc09ed7184b23ae90e538fc454f390e228b99828b97", "prompt_chars": 141175}
{"question_id": "10e09553", "answer": "Answer: You caught 7 largemouth bass with Alex on the earlier Lake Michigan trip on July 10 (7/10).", "usage": {"input_tokens": 21708, "cached_input_tokens": 0, "output_tokens": 30, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 21010, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.1, "item_types": ["agent_message"], "session_record_sha256": "155f47c949d475873035760690984ca3467cf8c88778470897ed77e5169e5399", "events_sha256": "e3f079e647fdb839c4e978c8a61fc82695092c78d092daf95a447d17f25c62f1", "prompt_sha256": "99f3e97f3da4153634452989d5a266833ea9e61b9e593e8b15aadb4795213722", "prompt_chars": 96833}
{"question_id": "118b2229", "answer": "Answer: Your commute takes 45 minutes each way, totaling 90 minutes (1 hour 30 minutes) daily.", "usage": {"input_tokens": 27098, "cached_input_tokens": 0, "output_tokens": 28, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 26400, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.3, "item_types": ["agent_message"], "session_record_sha256": "360077540a0ee6db6cee35775ab52fe22e56c53496c1df90d9b2379194bfff05", "events_sha256": "ae10406ad438cb4a44b6bac9e759071fa8ada9535ab3bab096c8225b63bcf6c1", "prompt_sha256": "1d9944800a63b873432d1cff4b4ec98f19dd67f699a1047f49df3c8279368ab2", "prompt_chars": 128174}
{"question_id": "1192316e", "answer": "You said getting ready takes about **1 hour**, and your commute to work takes about **30 minutes**. Together, that’s **90 minutes**.\n\nAnswer: About 1 hour and 30 minutes total.", "usage": {"input_tokens": 28239, "cached_input_tokens": 0, "output_tokens": 107, "reasoning_output_tokens": 58}, "prompt_tokens_o200k_base": 27541, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.0, "item_types": ["agent_message"], "session_record_sha256": "14782ff82f7a4df8d951f7ed3e7e41318e3c48c5d43ff17285e12907af3cd7b4", "events_sha256": "f043f7ef57225bf26af49fa9aa57179f2ff904acbe8723d33ba8e2b6ec0365b5", "prompt_sha256": "9ffb9fd801ed242e77b0211cb091e489fb98d7775cc7ea7287c2f20cbd4e7088", "prompt_chars": 126752}
{"question_id": "129d1232", "answer": "You mentioned raising money through two charity events:\n- **Charity walk:** $250 through sponsors.\n- **Bike-a-Thon for Cancer Research:** $5,000 raised by your team.\n\nTogether, that’s $250 + $5,000 = **$5,250**, including your team’s fundraising.\n\nAnswer: $5,250 in total, including the $5,000 raised by your Bike-a-Thon team.", "usage": {"input_tokens": 19748, "cached_input_tokens": 0, "output_tokens": 120, "reasoning_output_tokens": 27}, "prompt_tokens_o200k_base": 19050, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.2, "item_types": ["agent_message"], "session_record_sha256": "324874faac146d1a3e579a155dccd44de787d2be30342e409fea456a77d64e5f", "events_sha256": "68b4998ec4267773541bd82b17d032cf2b7fa5cb24a0bbdc54fc8f4903b81b9d", "prompt_sha256": "b51883efa56974220b9997fc6ed7b5aa4fe1adedef23d3e5d92f7c28b198e3b3", "prompt_chars": 93572}
{"question_id": "1568498a", "answer": "After **27. Kg2 Bd5+**, I played **28. Kg3**, moving the white king to g3.\n\nAnswer: 28. Kg3", "usage": {"input_tokens": 23522, "cached_input_tokens": 0, "output_tokens": 37, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 22824, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.5, "item_types": ["agent_message"], "session_record_sha256": "ff2371517f095029beb4cd3adeb17e3d617c7b471c93587f483b589086fc0712", "events_sha256": "4f533714c9a23346818ce8e934ce426c5f1b1686578ef85ddd6812b5cb866e45", "prompt_sha256": "ec9d096f2e3b60504c16709eea648475e05e324d379954745ab65ed2e46cb8a4", "prompt_chars": 103185}
{"question_id": "15745da0_abs", "answer": "Answer: If you mean your vintage camera collection, about three months—you mentioned this on May 28, 2023. The sessions don’t specify how long you’ve collected vintage films.", "usage": {"input_tokens": 27454, "cached_input_tokens": 0, "output_tokens": 161, "reasoning_output_tokens": 117}, "prompt_tokens_o200k_base": 26756, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 17.4, "item_types": ["agent_message"], "session_record_sha256": "0a03e79821941301ca3bfa69021191d73f37a08afde9505d8c94435eab8ee1ae", "events_sha256": "dc1fb4d8d1af5ac90f2bdf2f1a554129a36834f44f04a3edae1940d4fd3e013e", "prompt_sha256": "b6a2ac6c84e4b607decd74133f1919842407ed45d95dacadad4ca5e0947ebca6", "prompt_chars": 127354}
{"question_id": "157a136e", "answer": "Answer: Your grandma is 75, but your age isn’t given in the sessions, so I can’t calculate how many years older she is.", "usage": {"input_tokens": 16600, "cached_input_tokens": 0, "output_tokens": 59, "reasoning_output_tokens": 23}, "prompt_tokens_o200k_base": 15902, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.6, "item_types": ["agent_message"], "session_record_sha256": "cbb5db386c8f77410972ed8a5c93b9b5759e5420cbf6f7ee6b5ecc853db31289", "events_sha256": "1081aefab668d7b80e2162dafae6b2ac368602edb8a1b9227100a8b2dbaf96ef", "prompt_sha256": "c1280cea16360c8818b5fcf98fb17df829f4033a37dac93cbafe9a02cf0aff1b", "prompt_chars": 77414}
{"question_id": "16c90bf4", "answer": "I recommended a **pilsner or lager**, since a light or medium-bodied beer would avoid overpowering the lamb and spices. You then said you’d try the recipe with a Pilsner.\n\nAnswer: A pilsner or lager; you chose to try a Pilsner.", "usage": {"input_tokens": 24109, "cached_input_tokens": 0, "output_tokens": 61, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 23411, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.7, "item_types": ["agent_message"], "session_record_sha256": "9d051a56ecb698391e6c82eb7324c161c8b3c4925f22bb07aa3a3d77f76d458e", "events_sha256": "33a3c8ce772909aef7db1e07bf483cd7c9226631f3dade8d421068755e75cec3", "prompt_sha256": "257df154854833e58e2a4f6deba75b1f3f6c054df7c4b0d938503475e4bfc9e4", "prompt_chars": 109757}
{"question_id": "184da446", "answer": "Your most recent update was on May 29, 2023, when you said you were on page 220 of *A Short History of Nearly Everything*.\n\nAnswer: 220 pages.", "usage": {"input_tokens": 24199, "cached_input_tokens": 0, "output_tokens": 100, "reasoning_output_tokens": 55}, "prompt_tokens_o200k_base": 23501, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.2, "item_types": ["agent_message"], "session_record_sha256": "97b99ad4433f43c5395c4d9feedd48f32be43437f26076ca78722795d4fb0996", "events_sha256": "88946ae61901e1f7ffdfaef8ff098598a50508407332922f8b636a9f1aca9f0e", "prompt_sha256": "45cf1bcbb0781182c0226f8b1f0242585f36c1d14b98e0f6e71f2fd50ea76220", "prompt_chars": 115626}
{"question_id": "18bc8abd", "answer": "Answer: Kansas City Masterpiece BBQ sauce.", "usage": {"input_tokens": 30391, "cached_input_tokens": 0, "output_tokens": 13, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 29693, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.9, "item_types": ["agent_message"], "session_record_sha256": "7994a7d136f7b6c6c7a0ac3ed64cce53a8767c80daf44b1db1798f27ad81964f", "events_sha256": "f81ba3a09f1d4f3a1a9e675a0de3fab34c02ee510b1c3a8403f9bfb560db2b76", "prompt_sha256": "13f5e88ad6dc9ca425f57acbda0ed1532e8d262818aa44f7591c2833f9fca557", "prompt_chars": 134896}
{"question_id": "18dcd5a5", "answer": "The enemy list in our previous chat specified **4 mummies** in *The Lost Temple of the Djinn*.\n\nAnswer: 4 mummies.", "usage": {"input_tokens": 21653, "cached_input_tokens": 0, "output_tokens": 35, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 20955, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.3, "item_types": ["agent_message"], "session_record_sha256": "52e1b6e07202b93df2274e70929090c2d21f10da84103ab959e5954bdd1de07a", "events_sha256": "655a21d23e5a05c6d23bf032d5884c6be22f1dfaeb585812597bf5250a9e1795", "prompt_sha256": "99303b6d0ccee94d17161cec1d08ce8277399651b8f44793613f209f65f86216", "prompt_chars": 98829}
{"question_id": "1903aded", "answer": "Answer: The 7th job in the list was **Transcriptionist**.", "usage": {"input_tokens": 22764, "cached_input_tokens": 0, "output_tokens": 21, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 22066, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.5, "item_types": ["agent_message"], "session_record_sha256": "91909d409118db4c606ed3c66ea24ae5dd6bd02483b815d7e38a98264a62fbf3", "events_sha256": "1cd7aae50a5f07909a7b198844fa9db1c05d3d55339c971ec47614f652852d22", "prompt_sha256": "332a121c94bb1080b52f8003632e0c603b7979202abcee40d8b5da4efb7c3e10", "prompt_chars": 105502}
{"question_id": "195a1a1b", "answer": "Since you prefer a structured routine and want to wind down by **9:30 pm**, here are some evening activities that fit your interests:\n\n- **Take a leisurely walk:** Enjoy some fresh air on an easy, well-maintained path. This fits your interest in outdoor activities that are gentle on your joints.\n- **Do gentle yoga or stretching:** Keep building on the flexibility and balance improvements you noticed after your eight weeks of yoga classes.\n- **Watch an indie film earlier in the evening:** *The Farewell* could be a good choice, given your interest in it and your community movie-night plans. Leave time afterward to disconnect from screens.\n- **Read or journal:** Choose a calming book, reflect on your day, or write about memories of your loved ones if that feels comforting rather than overwhelming.\n- **Try a guided meditation:** You planned to try a Body Scan meditation on Insight Timer. You could also return to the Headspace sleep meditation, since you found its imagery especially relaxing.\n\n**A simple structure:** Use the earlier evening for a walk or film, then switch to reading, gentle stretching, or meditation around **8:30 pm**. Keep work and social media out of that final wind-down period.\n\nAnswer: Try an easy walk, gentle yoga, an early indie film, reading or journaling, and a guided meditation, with quiet wind-down time before 9:30 pm.", "usage": {"input_tokens": 26637, "cached_input_tokens": 0, "output_tokens": 410, "reasoning_output_tokens": 121}, "prompt_tokens_o200k_base": 25939, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 21.9, "item_types": ["agent_message"], "session_record_sha256": "bd6220c4667420e7d951081fdf06ed62b06bcef3ee3b5f936c3ffc88b1989a90", "events_sha256": "292ddcbd2a7672cd67b4da07aa1deaf99f3d80bc29b9afc81ed487d062b02544", "prompt_sha256": "71ad55e5509c5460960a08dc2480b66165976da22ae61d644aa9c6d87a05e8ff", "prompt_chars": 125167}
{"question_id": "19b5f2b3", "answer": "Answer: You were in Japan for two weeks, traveling solo around the country.", "usage": {"input_tokens": 23755, "cached_input_tokens": 0, "output_tokens": 20, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 23057, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.1, "item_types": ["agent_message"], "session_record_sha256": "0eab869fe88669c0db5766ee766d0480efb7efb0ccf459bfb389137a7eadd4e3", "events_sha256": "7f2a45c455bca5a159024eff816157f2d7216539b5bbe18e997306dca2cf7d20", "prompt_sha256": "d906e2beb4d146fedb4f24212576eed3a94835a6c54a6e251d86b3ecf4c91640", "prompt_chars": 108193}
{"question_id": "19b5f2b3_abs", "answer": "Answer: The sessions don’t say how long you were in Korea—only that you were planning a trip to Seoul in July.", "usage": {"input_tokens": 22974, "cached_input_tokens": 0, "output_tokens": 70, "reasoning_output_tokens": 38}, "prompt_tokens_o200k_base": 22276, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.5, "item_types": ["agent_message"], "session_record_sha256": "ab53e4b2cacdee58935f2f6b76f29b45f8e7c8719acf5d70a6804da15e76d4cf", "events_sha256": "c8e232bcf453e495c1136a59affe32a625ce7432b0a7b929de3cbb358107bf8b", "prompt_sha256": "8415aa705f1ee2b6b0d2ca948cdda9e91f5d533529ff942e297a5c4100996009", "prompt_chars": 106588}
{"question_id": "1a1907b4", "answer": "I’d recommend the **Pimm’s Cup with a Twist** you were excited to try earlier. It gives you something different from the classic cocktails you recently made in your mixology class, while incorporating your interest in Hendrick’s gin.\n\nFor each drink, use:\n- **1½ oz Hendrick’s gin**\n- **½ oz Pimm’s No. 1**\n- **½ oz lemon juice**\n- **½ oz Ruby Red grapefruit simple syrup**\n- **A splash of ginger beer**\n- **Muddled cucumber slices**, as you planned, for extra flavor and texture\n\nServe it in your chosen **Collins glass**, with cucumber, a Ruby Red grapefruit slice, and a mint sprig. You could also set out a garnish tray so guests can customize their drinks—the idea we discussed for making the presentation more fun.\n\nAnswer: Make a Pimm’s Cup with a Twist using Hendrick’s gin, Ruby Red grapefruit syrup, and muddled cucumber, served in a Collins glass.", "usage": {"input_tokens": 24050, "cached_input_tokens": 0, "output_tokens": 270, "reasoning_output_tokens": 62}, "prompt_tokens_o200k_base": 23352, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 14.6, "item_types": ["agent_message"], "session_record_sha256": "84a0621d4d519ddd4ecb7ddfa857297667aac960558ba9d2a59c0172f319f3d9", "events_sha256": "3afcdf77d595bd6a0094cb2af81563e5b68c1f7085df4fa046b22fa3190a2fdf", "prompt_sha256": "3d49592ecfeb8029ca7480da61acf39face4f992538642e0bf4187eba12f57bb", "prompt_chars": 111062}
{"question_id": "1a8a66a6", "answer": "You currently have **2 magazine subscriptions**: **The New Yorker** and **Architectural Digest**. Your **Forbes** subscription was canceled in early March.\n\nAnswer: 2 magazine subscriptions.", "usage": {"input_tokens": 19965, "cached_input_tokens": 0, "output_tokens": 82, "reasoning_output_tokens": 36}, "prompt_tokens_o200k_base": 19267, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.2, "item_types": ["agent_message"], "session_record_sha256": "5ba353c4c072a0934de9d397a36cc2e01ccf5e7e27054c613b920c43ca4b7612", "events_sha256": "d6c04199ca99eb21d29291cc3cdcab1ab8552f11ee2958e20c95ba5fda9156b9", "prompt_sha256": "b326b22495551fc4b5344bdbf2635bb296fefec23ab9a2c8d1bf296f45422aa6", "prompt_chars": 95189}
{"question_id": "1b9b7252", "answer": "The website was **Mindful.org**, which I mentioned in our May 25 conversation as offering free guided imagery exercises such as “The Mountain Meditation” and “The Body Scan Meditation.”\n\nAnswer: Mindful.org", "usage": {"input_tokens": 30479, "cached_input_tokens": 0, "output_tokens": 46, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 29781, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.5, "item_types": ["agent_message"], "session_record_sha256": "49c02bd03440f7391593c6ec3c6b71eb421dc623dd6ab44a8b72f10402f668ed", "events_sha256": "bad804972e551532c2b84a5bdadb13c5b029c0d90d946da8a1e0a68a8fab04be", "prompt_sha256": "30a1ccbe3645af0483346709bd6adf11e053e9f6800b2740243712300e56c71c", "prompt_chars": 143785}
{"question_id": "1c0ddc50", "answer": "Since your commute is about **40 minutes each way**, and you’ve enjoyed podcasts but want to cut back on email and social media, here are some options tailored to you:\n\n- **Explore history podcasts.** Alternate between *Hardcore History* for deeper listening, *Lore* for mysterious historical stories, and *The Dollop* for a more humorous approach. Continue longer episodes on your return journey.\n- **Mix in science or entrepreneurship.** Try *Radiolab*, *StarTalk Radio*, or *Stuff You Should Know*, or keep enjoying the inspiring stories in *How I Built This*.\n- **Listen to an audiobook.** Given your interest in *Guns, Germs, and Steel*, you could look for an audio edition.\n- **Briefly prepare for the day.** Mentally identify your most important tasks, then let the rest of the commute be downtime rather than more work.\n- **Relax on the bus.** Try a short guided meditation, mindful breathing, or calming music—activities you’ve already expressed interest in.\n\nIf you switch to cycling, prioritize the road: avoid checking your phone, keep any audio low enough to hear your surroundings, and avoid earbuds that block your hearing.\n\nAnswer: Try history or science podcasts, an audiobook, music, brief mental planning, or mindfulness on the bus; when cycling, keep your attention on the road.", "usage": {"input_tokens": 30046, "cached_input_tokens": 0, "output_tokens": 379, "reasoning_output_tokens": 95}, "prompt_tokens_o200k_base": 29348, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 21.2, "item_types": ["agent_message"], "session_record_sha256": "8dc35bdeb109df25020a644e206943f35d0160d29d8bf421ff8c832f002f57fc", "events_sha256": "98ed3607e21b355352ffa9e2e50f6a5d117961df9b24018d505b0237a35b4f81", "prompt_sha256": "1bb7e8f361ff637b664a97752d04c86a89b6db3834a1c75a5d6e9ad9d4f16dc0", "prompt_chars": 137609}
{"question_id": "1c549ce4", "answer": "The waterproof car cover cost $120, and the detailing spray from Amazon cost $20. Together, they cost $120 + $20 = $140.\n\nAnswer: $140 total.", "usage": {"input_tokens": 28157, "cached_input_tokens": 0, "output_tokens": 41, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 27459, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.3, "item_types": ["agent_message"], "session_record_sha256": "138c57aa3df3c073c220343ba03f95a7fb7bdd7e02288ff54e0c2797ff5cf678", "events_sha256": "7709c536665328ff7c6d09543943682d0394cd6e5b3b712f1996fc52c85138db", "prompt_sha256": "42cf1c47172461e9cd452bf3813de161237d9af13e95ab6937bf8f545e7f41c0", "prompt_chars": 132620}
{"question_id": "1cea1afa", "answer": "Your most recent update, on May 28, 2023, said you had reached 600 Instagram followers.\n\nAnswer: 600 followers.", "usage": {"input_tokens": 24493, "cached_input_tokens": 0, "output_tokens": 33, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 23795, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.7, "item_types": ["agent_message"], "session_record_sha256": "66923d863257d295c71ed222aaa53ada1354352d058f9280d6d7c46e5fd0b07a", "events_sha256": "b75084d2ae777c89a1fc1a85dd2a465486a2e69c679d606f002e83d6c8aee3c2", "prompt_sha256": "e7eb893ca1dcae4571cccad2fe720479fe85262cf4eaef7e460935bfeedb27e6", "prompt_chars": 115931}
{"question_id": "1d4da289", "answer": "Answer: I was referring to biometric authentication, such as fingerprint or facial recognition, and one-time passwords (OTPs), such as a code sent to your mobile device, used as a second verification step in addition to your password.", "usage": {"input_tokens": 21001, "cached_input_tokens": 0, "output_tokens": 93, "reasoning_output_tokens": 41}, "prompt_tokens_o200k_base": 20303, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 12.2, "item_types": ["agent_message"], "session_record_sha256": "6a7527ec3245c268051152d89736e6e70de4dc135c02d88a8762d382933ab5b3", "events_sha256": "08274830a3674dcd0d5a61ffba9f634dee6bdb54a47d4d30b17943d984d78887", "prompt_sha256": "9eccb5c588a9f33d8c48f8e9552ac56d39db747f8a88c01d4ed6c50457932ce4", "prompt_chars": 100948}
{"question_id": "1d4e3b97", "answer": "Answer: Yes—you replaced your bike’s chain and cassette on February 1, and you previously noted that this improved its performance. That replacement is a likely reason your bike feels better during your Sunday group rides.", "usage": {"input_tokens": 31199, "cached_input_tokens": 0, "output_tokens": 154, "reasoning_output_tokens": 106}, "prompt_tokens_o200k_base": 30501, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 12.2, "item_types": ["agent_message"], "session_record_sha256": "f2b21d5eac3d45d2790a1dd38a25dc61978c9dd82683f7d90dd5682358d8759e", "events_sha256": "ecf2edf71d2ea3aa4c298949ed3cdc0e41c6deb422dc85bdb25ae0f2a4dcb475", "prompt_sha256": "6fd8495f07744f6fa4354dfa5db6dccedcbf0d8cf94dbaeac927ccc5c4bce12b", "prompt_chars": 145989}
{"question_id": "1da05512", "answer": "I’d lean toward **buying a NAS soon if your storage shortage is already getting in the way**, rather than waiting for an unspecified sale.\n\nFrom what you shared yesterday:\n- Your home network is having storage-capacity issues.\n- You already back up to an external hard drive, but want more capacity and convenience.\n- You’d like centralized backups for your laptop and phone.\n- Encryption and access controls are important to you.\n\nThose are practical reasons to buy—not just a desire for new equipment. But your existing external-drive backup means you can take time to choose carefully if the capacity problem isn’t urgent.\n\n**Before purchasing, settle three things:**\n1. **Capacity and expansion:** A 2-bay model may fit modest needs; consider 4 bays if you expect substantial growth.\n2. **Compatibility and security:** Confirm backup support for your Galaxy S22 Ultra and whichever laptop you choose, plus encryption, permissions, two-factor authentication, and regular security updates.\n3. **Total budget:** Include the NAS and hard drives, especially since you’re also considering a laptop and an amp.\n\nThe conversations don’t establish an upcoming NAS sale or release, so there’s no supported reason to wait specifically for one.\n\nAnswer: Buy soon if storage is becoming a problem; otherwise, keep using your external backup while you finalize capacity, security, compatibility, and budget.", "usage": {"input_tokens": 24355, "cached_input_tokens": 0, "output_tokens": 345, "reasoning_output_tokens": 65}, "prompt_tokens_o200k_base": 23657, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 17.0, "item_types": ["agent_message"], "session_record_sha256": "e62bc9059c2aa9e4d6fc5a3e7eaeaf9723f06674f71b3de4d0aa5eee7ff643cc", "events_sha256": "54024737f6ee35c897bfeaac0e1de1b53b9206b31df81cd40bc48b0771ce59c2", "prompt_sha256": "a3b75c9ca1067be94d421553d540c592b759492628f48d9994292764b2e79bbc", "prompt_chars": 109567}
{"question_id": "1de5cff2", "answer": "The brand was **Veja**, the French brand we discussed that makes eco-friendly sneakers using organic cotton, recycled plastic bottles, and wild rubber sourced from the Amazon rainforest.\n\nAnswer: Veja.", "usage": {"input_tokens": 26998, "cached_input_tokens": 0, "output_tokens": 41, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 26300, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.7, "item_types": ["agent_message"], "session_record_sha256": "0a0a6ad10cb8822fe42fed1538069704ed0a81d64d86812b6c523619333151a4", "events_sha256": "8d7d6523df3f2f02081062d6061a01a3214e264295d3471f15c451f03dda26a9", "prompt_sha256": "95ad0c7e4f8dda836c8af45651eb95e3232665e81623ba266f1ae4d0ad9ec112", "prompt_chars": 123052}
{"question_id": "1e043500", "answer": "Answer: Summer Vibes", "usage": {"input_tokens": 22395, "cached_input_tokens": 0, "output_tokens": 9, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 21697, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.0, "item_types": ["agent_message"], "session_record_sha256": "29857c9761254cfed49da88cbddcf9a03f71058c8de45578ba9af110f32c7b2b", "events_sha256": "40bce8bd6601240a3f1b2dd39bdcd49014e495e9731e87433425bfc34fe38b93", "prompt_sha256": "e5276ab103f2ab1222bb9eba4ee7a0729fe40bae8e17afcee15a93717fc281cd", "prompt_chars": 104598}
{"question_id": "1f2b8d4f", "answer": "Your luxury boots cost $800, while the similar budget-store pair cost $50. The difference is $800 − $50 = $750.\n\nAnswer: $750.", "usage": {"input_tokens": 27321, "cached_input_tokens": 0, "output_tokens": 38, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 26623, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.2, "item_types": ["agent_message"], "session_record_sha256": "5e472a371f8736aa4686b08239516d4ab9e63e1b8d29acbaa1266f5738238cb6", "events_sha256": "1b78110b6e1702cb194d9129b43c6231ae8108e6e9ca5187a679ca1195589b6c", "prompt_sha256": "039e3c853e94fef4d9bd57ee10c06c7939378a404fb9bada0a6ad6a736456173", "prompt_chars": 125691}
{"question_id": "1faac195", "answer": "Answer: Your sister Emily lives in Denver, Colorado.", "usage": {"input_tokens": 25366, "cached_input_tokens": 0, "output_tokens": 15, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 24668, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.0, "item_types": ["agent_message"], "session_record_sha256": "e9e571865c1f34c9bd0c57c185068ebec057603d7dd1d9fa1d0ead5921ce6ac9", "events_sha256": "d6b39e34265be88774f2ae39808e9dbb85b59719a1326a658b61f244f3966beb", "prompt_sha256": "6e0a8e494fccdeedd64f9ac3a8087920ed46641298d6e762343ef00bf0618aef", "prompt_chars": 118552}
{"question_id": "2133c1b5", "answer": "Answer: You’ve been living in your current apartment in Harajuku for 3 months.", "usage": {"input_tokens": 20562, "cached_input_tokens": 0, "output_tokens": 104, "reasoning_output_tokens": 79}, "prompt_tokens_o200k_base": 19864, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 13.7, "item_types": ["agent_message"], "session_record_sha256": "adf921c3fa64588aa4436e403555505eccda1e5b87c5ae7d8754cc16dc66dd79", "events_sha256": "6d504457f5542b1e61350b8c623514a55b639e2ce2d9f73132712c4951bf4bd2", "prompt_sha256": "e7740edc921d3bcefe6f10be4e4e32e7969a47867f4a9276b57fa8c913624191", "prompt_chars": 95670}
{"question_id": "2133c1b5_abs", "answer": "Your latest account says you moved into your new apartment in **March 2023**, so by October 15, 2023, you’d been living there for **about seven months**. However, the sessions name **Harajuku**, not Shinjuku, as your neighborhood.\n\nAnswer: About seven months, based on your March move; the Shinjuku location isn’t confirmed.", "usage": {"input_tokens": 29072, "cached_input_tokens": 0, "output_tokens": 377, "reasoning_output_tokens": 292}, "prompt_tokens_o200k_base": 28374, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 21.7, "item_types": ["agent_message"], "session_record_sha256": "268df88db1915d17d4f014da9f828d8985673beaea8f1188abd0a3b0e5b8b4bc", "events_sha256": "1d8118ecc5ab6052a6c8ee6e03424be24d6ca71f96410e7b37365729db89062a", "prompt_sha256": "8273653b1f87149faa06c5421988eb68b202138c8e4d7078c9830bc36b747b1d", "prompt_chars": 136726}
{"question_id": "21436231", "answer": "Answer: You caught 12 largemouth bass on your fishing trip to Lake Michigan.", "usage": {"input_tokens": 23189, "cached_input_tokens": 0, "output_tokens": 21, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 22491, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.6, "item_types": ["agent_message"], "session_record_sha256": "ab761c41ae8ae440401c681e52016882c87ed6704463ab29f408043d5238b296", "events_sha256": "d85a40c22a36fcca371cfb6f9c841c49660ac4920af943e94004a885703284fd", "prompt_sha256": "3fe2a375360160dfeaa6f2646f98cf9d28941978e6321f315b9248e5ab91fe19", "prompt_chars": 103591}
{"question_id": "21d02d0d", "answer": "Answer: You missed 2 fun runs due to work commitments, on March 5th and March 26th.", "usage": {"input_tokens": 22980, "cached_input_tokens": 0, "output_tokens": 60, "reasoning_output_tokens": 30}, "prompt_tokens_o200k_base": 22282, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.3, "item_types": ["agent_message"], "session_record_sha256": "a5760b7aa31bf2b51b70041e2b98bcf3fc390a3b3875ff21e219088797767c0e", "events_sha256": "0099991c9a7d055f36ebf7ee183fbe78b859519dc3e319b9c788a9a7dc136b1f", "prompt_sha256": "91f5da8bcfba94451454207ff9ec4e708d991a23534773f30ada5352256f7014", "prompt_chars": 107925}
{"question_id": "22d2cb42", "answer": "Answer: Rhythm Central, the music shop on Main St.", "usage": {"input_tokens": 21973, "cached_input_tokens": 0, "output_tokens": 52, "reasoning_output_tokens": 34}, "prompt_tokens_o200k_base": 21275, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.5, "item_types": ["agent_message"], "session_record_sha256": "8314ae196aa2f6172a3a50d7516958bb85108ba861c1c4a49bf1610a17f1f073", "events_sha256": "47e8a9dc7559e3e17667b9258712c8ddac4d0f34218a83f1bc1e759c88d68ee7", "prompt_sha256": "c9497fe9001016322d61b42ec81b28333d728fb7de3224d00c0349a506e8577e", "prompt_chars": 99804}
{"question_id": "2311e44b", "answer": "Answer: You have 190 pages left to read in *The Nightingale* (440 − 250 = 190).", "usage": {"input_tokens": 20757, "cached_input_tokens": 0, "output_tokens": 56, "reasoning_output_tokens": 25}, "prompt_tokens_o200k_base": 20059, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.3, "item_types": ["agent_message"], "session_record_sha256": "69ca2fd6196251339e57ec2eb34ee812e129deed0e1c81f49356f31e7ee371ff", "events_sha256": "36859a269ebaf03b59ec3756ee366926e8dee2311426a43b20445f95a973103f", "prompt_sha256": "af12166f2bcef60547712f845ab5ba22a9be20b5ddf2d46912907d85322a9b82", "prompt_chars": 96837}
{"question_id": "2311e44b_abs", "answer": "You mentioned reading *Sapiens* at **10–20 pages per week**, but you haven’t shared your current page or the book’s total page count, so I can’t calculate how many pages remain.\n\nAnswer: Not enough information to determine how many pages you have left.", "usage": {"input_tokens": 28984, "cached_input_tokens": 0, "output_tokens": 108, "reasoning_output_tokens": 45}, "prompt_tokens_o200k_base": 28286, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.6, "item_types": ["agent_message"], "session_record_sha256": "2890faa200d29f75475952d7cae2a72b6c2c38b0bee9d50975758fe3da6d9ace", "events_sha256": "399f4653e565fbff6b60b4d3901c74b9bc523eeba5317ef8980cda0c95ff9f64", "prompt_sha256": "d701e531f750be9b28904aee58b5998f3882d57a3bb1d2f8803924d8353fc99f", "prompt_chars": 134558}
{"question_id": "2318644b", "answer": "You reported over $300 per night for your Maui resort in Hawaii and around $30 per night for your Tokyo hostel. The difference is over $300 − $30 = over $270 per night.\n\nAnswer: Over $270 more per night in Hawaii than in Tokyo.", "usage": {"input_tokens": 30131, "cached_input_tokens": 0, "output_tokens": 86, "reasoning_output_tokens": 26}, "prompt_tokens_o200k_base": 29433, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.6, "item_types": ["agent_message"], "session_record_sha256": "006c4f84bfca31bd92566a8852f00d3dbf6e0575b2b9299a1f20a1dba1df1eee", "events_sha256": "88777b10698eaa6bd5f934006feefc75022dc99cbeba2fa0040571f5a6544ed1", "prompt_sha256": "c3c2b0fef3fc4107e636134233543836f78af6c0ab160ae4b53f5b64df88f376", "prompt_chars": 137456}
{"question_id": "25e5aa4f", "answer": "Answer: You completed your Bachelor's degree in Computer Science at UCLA (University of California, Los Angeles).", "usage": {"input_tokens": 27381, "cached_input_tokens": 0, "output_tokens": 24, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 26683, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.1, "item_types": ["agent_message"], "session_record_sha256": "632da815aca000ccf181e35b0b11aa03e0237586b2ef27ac506affdff3a5575d", "events_sha256": "5ef91f90e1a6d49041c8ae7e1dd9b8208ae2af00e2dd52329911abcccd014276", "prompt_sha256": "ec371f77fb9eed54751e73cdcb6f259df6395872d25ae115ff1855d9fbd73134", "prompt_chars": 129527}
{"question_id": "2698e78f", "answer": "Answer: You see Dr. Smith every week.", "usage": {"input_tokens": 27906, "cached_input_tokens": 0, "output_tokens": 14, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 27208, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.6, "item_types": ["agent_message"], "session_record_sha256": "225d843899adb6e083eea66aab430677cb1211dbb148ee378b6ea75499b4f011", "events_sha256": "d36fff36d96f0f92b334f29d4ec410372e126dbbdcd89d6c769bf2988198aad0", "prompt_sha256": "05b65f8bf5c927a853dcee1469e7ef19b8f46fa798e2f556b510a248dd724e0a", "prompt_chars": 131868}
{"question_id": "2698e78f_abs", "answer": "Answer: The sessions don’t say how often you see Dr. Johnson. You most recently said you see Dr. Smith every week.", "usage": {"input_tokens": 24631, "cached_input_tokens": 0, "output_tokens": 71, "reasoning_output_tokens": 38}, "prompt_tokens_o200k_base": 23933, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.9, "item_types": ["agent_message"], "session_record_sha256": "58eb10a8b49876de35e0be32917905833e44400da68236746b811d049fd5c703", "events_sha256": "bd6beabdd63e14005fe36edf1b259957a2b3f22b1c7b36e903420c652a987390", "prompt_sha256": "65ef73f366dac2a0604ec0826cc98bbd5295597591b956746a35abb4015018bc", "prompt_chars": 114677}
{"question_id": "26bdc477", "answer": "On May 30, 2023, you said your Canon EOS 80D had been with you on five trips, updating the earlier count of three trips mentioned in March.\n\nAnswer: Five trips.", "usage": {"input_tokens": 24252, "cached_input_tokens": 0, "output_tokens": 45, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 23554, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.8, "item_types": ["agent_message"], "session_record_sha256": "2c7ac4ec0d907e862e9f6af6be1d7d6b038accd7ad266917e88e2e56412176f6", "events_sha256": "b50a14e5af037d42506f5d771f483b6df2471756a8cda88e5afdbce59df7f1a6", "prompt_sha256": "0c44576532b1b5b32d79c8ab59bdc78cda4e27770744222577a1eaab3f57bac4", "prompt_chars": 112829}
{"question_id": "27016adc", "answer": "Your planned renovations cost approximately $20,000, and the countryside property is listed at $200,000.\n\n($20,000 ÷ $200,000) × 100 = 10%\n\nAnswer: Approximately 10% of the countryside property's price.", "usage": {"input_tokens": 23968, "cached_input_tokens": 0, "output_tokens": 82, "reasoning_output_tokens": 24}, "prompt_tokens_o200k_base": 23270, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.0, "item_types": ["agent_message"], "session_record_sha256": "a604b5d658698442e91721a508dda4b5865f7f9785d48de008ede4b22c4ded6c", "events_sha256": "efe5bb91e73e56e838ddedfe231e7662e7c9413aa9f8bf5252ccfec29b1d291d", "prompt_sha256": "f4786e4b13136fc65cdaa91d1f4316c82bf6b3b0348700aad1a983a2f03086c0", "prompt_chars": 114600}
{"question_id": "2788b940", "answer": "Your typical week includes:\n- **Monday:** BodyPump at 6:30 PM\n- **Tuesday and Thursday:** Zumba at 7:00 PM (two classes)\n- **Saturday:** Hip Hop Abs at 10:00 AM\n- **Sunday:** Yoga at 6:00 PM\n\nAnswer: 5 fitness classes per week.", "usage": {"input_tokens": 31660, "cached_input_tokens": 0, "output_tokens": 123, "reasoning_output_tokens": 46}, "prompt_tokens_o200k_base": 30962, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.9, "item_types": ["agent_message"], "session_record_sha256": "e03f3042215211da97f3b56b2b5ae590cf6f2e4aac1bcb719c71cc2405f40a9c", "events_sha256": "8906eb8bf40cec06ca5167f688eaf653ef30f72a452e0e6e118d610431621b4e", "prompt_sha256": "9def9569f6e209140c5066b50f1d84426e8151bc58e0ff7a039ed5726be5f6ae", "prompt_chars": 142967}
{"question_id": "28bcfaac", "answer": "Answer: MusicTheory.net — it offers free music theory lessons and exercises covering topics such as rhythm, chords, and scales.", "usage": {"input_tokens": 23384, "cached_input_tokens": 0, "output_tokens": 29, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 22686, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.8, "item_types": ["agent_message"], "session_record_sha256": "50b360c23d136522f1995e5646ebaaa18b12eed8297ceeb3a436760ffd84d362", "events_sha256": "66ad81866a5ca6928bad3b49cdcb950615be53f8f3c1b6aea507fbc6681e2ff1", "prompt_sha256": "98f1761938d5949b0fb860052c382cc951eccebdd2e979838dd9d799f6973112", "prompt_chars": 112482}
{"question_id": "28dc39ac", "answer": "Based on the playtimes you reported:\n\n- **Assassin’s Creed Odyssey:** 70 hours\n- **Hyper Light Drifter:** 5 hours\n- **Celeste:** 10 hours\n- **The Last of Us Part II (hard):** 30 hours\n- **The Last of Us Part II (normal):** 25 hours\n\n**Total: 70 + 5 + 10 + 30 + 25 = 140 hours.**\n\nAnswer: Approximately 140 hours.", "usage": {"input_tokens": 31894, "cached_input_tokens": 0, "output_tokens": 143, "reasoning_output_tokens": 35}, "prompt_tokens_o200k_base": 31196, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 13.1, "item_types": ["agent_message"], "session_record_sha256": "4ea0b454e86038b21335610d88f710ae7784bc9a306d9dca1bf5c59ecf098a82", "events_sha256": "10a1de8f10abc21a7536c7799d2e95f84d5539a3c336818fff32392384bbe7a7", "prompt_sha256": "377b5f5038f47a5a650660615d0f7ee761e2ac083e907ba7a2b64075d14d1f8a", "prompt_chars": 146955}
{"question_id": "29f2956b", "answer": "Answer: You dedicate 30 minutes every day to practicing guitar.", "usage": {"input_tokens": 22316, "cached_input_tokens": 0, "output_tokens": 17, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 21618, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.6, "item_types": ["agent_message"], "session_record_sha256": "9db329c566173583991279845e2ac501cadbb62ece635d78646e740a13a7380d", "events_sha256": "efac09df3c2791d0ea9ce58ceb807de7892b647167e978a57359dfe96162c84a", "prompt_sha256": "83503c33eba1a87471ba91300a473907f5472413f5bafe7e0f6c707561118091", "prompt_chars": 104301}
{"question_id": "29f2956b_abs", "answer": "Answer: Your daily violin practice time isn’t specified in the sessions. You mentioned practicing guitar for 30 minutes daily, but not violin.", "usage": {"input_tokens": 24040, "cached_input_tokens": 0, "output_tokens": 94, "reasoning_output_tokens": 60}, "prompt_tokens_o200k_base": 23342, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.1, "item_types": ["agent_message"], "session_record_sha256": "be0918a244bca95d34c5d0b254f34ac246c859a0853eb689cc29d355cdc036c4", "events_sha256": "4b8dd6f89d1962d61f37961e8d8701430d8c066d90d478a196231afc435ef54a", "prompt_sha256": "8e6ced58c708393414089c583bb3211ddc4161b909836b263e45983b5d4ca9c5", "prompt_chars": 111109}
{"question_id": "2a1811e2", "answer": "Holi was celebrated on February 26th, and Sunday mass at St. Mary’s Church was on March 19th—an interval of 21 days.\n\nAnswer: 21 days.", "usage": {"input_tokens": 21386, "cached_input_tokens": 0, "output_tokens": 75, "reasoning_output_tokens": 30}, "prompt_tokens_o200k_base": 20688, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.3, "item_types": ["agent_message"], "session_record_sha256": "9e0400339433c8d06d7b6a99c74b3cef20419ed1eadb480ebe25e9e68a65b320", "events_sha256": "bab0cd63987526a63a32f31196c673c16e68e496df2c574753342261992c08ab", "prompt_sha256": "35fb77aca4c7d11c7f54c3aa902ca6947430a06677b84368d3db7567a79c8f61", "prompt_chars": 97656}
{"question_id": "2b8f3739", "answer": "Your market earnings were:\n\n- **Farmers’ market (May 15):** $120 from fresh organic herbs\n- **Summer Solstice Market:** 20 potted herb plants × $7.50 = $150\n- **Homemade and Handmade Market (May 29):** $225 from homemade jam\n\n**Total: $120 + $150 + $225 = $495**\n\nAnswer: $495 total.", "usage": {"input_tokens": 29669, "cached_input_tokens": 0, "output_tokens": 115, "reasoning_output_tokens": 22}, "prompt_tokens_o200k_base": 28971, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.2, "item_types": ["agent_message"], "session_record_sha256": "28800ba2bed7c76deed016c7a7de3b639a5c13535b9a87df64355bd1c1f18ee8", "events_sha256": "cc875636f7e574068e5e92409b6acd4f38884e0867caa3e12213d5dd6f3014df", "prompt_sha256": "08e7f9e6df5595594734dd1d44ff82492d47d14b9b98b63b510311e99653f2c0", "prompt_chars": 140611}
{"question_id": "2bf43736", "answer": "In our previous chat, we identified it as **Chapter 4 of Book 1 in the second part**, titled **“Vocal Prayer and Meditation.”** It discusses beginners’ prayer, focusing on those two forms of prayer.\n\nAnswer: Chapter 4 of Book 1 of the second part, “Vocal Prayer and Meditation.”", "usage": {"input_tokens": 29639, "cached_input_tokens": 0, "output_tokens": 71, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 28941, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.3, "item_types": ["agent_message"], "session_record_sha256": "628ecda8da24545f598c30a3edb4447ff51f79f961817bccfe12aacbd1368be7", "events_sha256": "00703fad8c9659a52a4531f58fd1b793fef2fece18247287f62d8630234e24ec", "prompt_sha256": "d910439e06e71a5b33333290a1c2d32a376251fd584238bd0ca6401ba5d94d76", "prompt_chars": 140070}
{"question_id": "2c63a862", "answer": "Answer: 14 days—from February 15 to March 1, 2022.", "usage": {"input_tokens": 28498, "cached_input_tokens": 0, "output_tokens": 97, "reasoning_output_tokens": 73}, "prompt_tokens_o200k_base": 27800, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.2, "item_types": ["agent_message"], "session_record_sha256": "130d5db20bd1ac3a82a6451464381403f5e240bbdfbf8e2235f9c7ac4387e0e1", "events_sha256": "e0acd4735e19fda53a11f61c94784aab90c1701910fd1aeedd305624eafdf3f2", "prompt_sha256": "d12f9979b80b8b8273a6e353da44e3b2c78c0d7ff5750cedef3ba4f0f5b05dce", "prompt_chars": 131079}
{"question_id": "2ce6a0f2", "answer": "You attended **3 different art-related events** in the past month:\n\n1. **“Women in Art” exhibition** — February 10.\n2. **“Art Afternoon” at the Children’s Museum** — February 17, where you volunteered.\n3. **“The Evolution of Street Art” lecture at the Art Gallery** — March 3.\n\nAnswer: 3 different art-related events.", "usage": {"input_tokens": 25051, "cached_input_tokens": 0, "output_tokens": 134, "reasoning_output_tokens": 47}, "prompt_tokens_o200k_base": 24353, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.3, "item_types": ["agent_message"], "session_record_sha256": "7c5354cf30c8b2fc10c2863507fbae85df34f993ae1ed928710835179d8eb862", "events_sha256": "fc86045f0a63f9b739f11761dd53c6123fbdfe2e42d172ed91f4211fac913835", "prompt_sha256": "d7b54a41c9f4131fa6b1a8f9ff5e24f738eba6d03b33c4edd93c94247943f4ff", "prompt_chars": 118782}
{"question_id": "2e6d26dc", "answer": "Five babies were born to your friends and family in the last few months:\n\n- **Max** — your cousin Rachel’s son, born in March.\n- **Charlotte** — Mike and Emma’s daughter, born around March.\n- **Ava and Lily** — your aunt’s twin girls, born in April.\n- **Jasper** — David and his wife’s son, born a few weeks ago.\n\nSarah’s daughter Aaliyah was recently adopted, so she isn’t included in the birth count.\n\nAnswer: 5 babies.", "usage": {"input_tokens": 28063, "cached_input_tokens": 0, "output_tokens": 142, "reasoning_output_tokens": 28}, "prompt_tokens_o200k_base": 27365, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 14.2, "item_types": ["agent_message"], "session_record_sha256": "1974bf0853ee4ee578ba660830df3a4c7e63514ba8f6d6e400d7ac811fc9cda4", "events_sha256": "6636787e4a176d7c8a9bc5eb1deb359627b46915819cb094964818b91f254954", "prompt_sha256": "498cccf890dcc9f7267f665dcd60618581f5d55012797153753a5ca5cf3e882c", "prompt_chars": 134252}
{"question_id": "2ebe6c90", "answer": "You started *The Nightingale* on January 10, 2023, and finished it on January 31, 2023—a span of 21 days.\n\nAnswer: 21 days.", "usage": {"input_tokens": 26496, "cached_input_tokens": 0, "output_tokens": 81, "reasoning_output_tokens": 35}, "prompt_tokens_o200k_base": 25798, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.5, "item_types": ["agent_message"], "session_record_sha256": "8e13fa6ab0efc99258c1db89da5c09fb84d5f0c8708dc6f674132f5e414ea59a", "events_sha256": "4fe8a0f75adb572a96bef3dcf8533c79f3b8bf66a9bc48f7447f1fdcd074ee5a", "prompt_sha256": "f4f9620bc18c02a223c369dba00a9f79610558cbaa7b49132dd0ec3ae3d066e4", "prompt_chars": 125850}
{"question_id": "2ebe6c92", "answer": "Answer: You finished “The Nightingale” by Kristin Hannah on January 31, 2023.", "usage": {"input_tokens": 32694, "cached_input_tokens": 0, "output_tokens": 52, "reasoning_output_tokens": 25}, "prompt_tokens_o200k_base": 31996, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.6, "item_types": ["agent_message"], "session_record_sha256": "bbe05159125825a35ce41b021c88df0c5f4bab4c7a6dbeb57015cdc375a087fa", "events_sha256": "0d12ce4c0c52faeab9cfc545107423eb5970566178577ebe2a0f2bd94ba093fc", "prompt_sha256": "eb63c160dd1bb2b93a3d39f2c15b0972be6a6973acec6eb3aad24fefcb972d98", "prompt_chars": 149626}
{"question_id": "311778f1", "answer": "Answer: You spent around 10 hours watching documentaries on Netflix last month (April 2023).", "usage": {"input_tokens": 31938, "cached_input_tokens": 0, "output_tokens": 24, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 31240, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.9, "item_types": ["agent_message"], "session_record_sha256": "5f81329a7d0ce4991265feaf3ebd754c490b623e12ef193d44e187a50e6e9c81", "events_sha256": "9e3db688f436a32c9a9e2a1da3017c151d51c5deed26229dd7583cbd590283c2", "prompt_sha256": "bef52a959bc1f1b7fbc62fc6b8c6ae6496c6329205d81b6ef5eb3de65e5dcd34", "prompt_chars": 150469}
{"question_id": "32260d93", "answer": "I’d recommend **Hasan Minhaj: Homecoming King** tonight. You mentioned wanting strong storytelling like John Mulaney’s *Kid Gorgeous*, and this special weaves together personal anecdotes, cultural commentary, and clever observations—a good fit for your interests as an aspiring stand-up comedian.\n\nAnother option is **Mike Birbiglia: My Girlfriend’s Boyfriend**, especially if you’re in the mood for engaging stories that are both funny and poignant.\n\nAnswer: Watch **Hasan Minhaj: Homecoming King** tonight.", "usage": {"input_tokens": 25821, "cached_input_tokens": 0, "output_tokens": 234, "reasoning_output_tokens": 122}, "prompt_tokens_o200k_base": 25123, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 16.7, "item_types": ["agent_message"], "session_record_sha256": "f059944116c8955801dfea50cad499cce8dd35662189cfdb0befaa8c3de8ba29", "events_sha256": "59bfe7dab7ab96f371e4e1266f045b99139420b291e2e4ee442d86f1c3a8233d", "prompt_sha256": "387f4565a9f4cdc930d2ee6b95fe8b49faefecfd280e8e1e41e979bd5b32ad03", "prompt_chars": 118906}
{"question_id": "3249768e", "answer": "The fifth bottle was **Absinthe**, recommended for its complex, herbal, anise flavor and use in cocktails such as the Corpse Reviver #2.\n\nAnswer: Absinthe.", "usage": {"input_tokens": 27260, "cached_input_tokens": 0, "output_tokens": 41, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 26562, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.2, "item_types": ["agent_message"], "session_record_sha256": "cc5fdfcdb6f6162e5711a123f138808fd3b93136176e0600863d55e94d1b54c9", "events_sha256": "d48d399ecfc560e5ec141d4c7295c9e2d21b201b68a5af35c5312457ce39e26c", "prompt_sha256": "53381f5786180b5032311c06048ae71089935dd49d4d6120ba8e15862263b1d2", "prompt_chars": 124893}
{"question_id": "352ab8bd", "answer": "The experimental results reported an average framerate improvement of approximately **20%** when using the Hardware-Aware Modular Training (HAMT) agent.\n\nAnswer: Approximately 20%.", "usage": {"input_tokens": 25055, "cached_input_tokens": 0, "output_tokens": 39, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 24357, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.6, "item_types": ["agent_message"], "session_record_sha256": "80d53e519a6ba0b48a1fcf81f0a9b4658b72a2ed6c8c4123dddeeb1e8122ee24", "events_sha256": "5fde2634b820e5de00e362ef7b849e05df50ab3b91e4a8521c4c75dc9178b71d", "prompt_sha256": "95c0339126278eeec2681b86850a5079b0f81a06ce897a8fff47d510b614d18b", "prompt_chars": 113907}
{"question_id": "35a27287", "answer": "Given your interest in language diversity, cultural exchange, and food, I’d prioritize **language-exchange gatherings, multicultural festivals, and arts markets** for this weekend, **June 3–4**.\n\nYou’ve discussed visiting Belo Horizonte and planning a stay in Medellín, but haven’t confirmed your current location. These are promising leads from our conversations—not confirmed listings for this weekend:\n\n- **French or Spanish conversation meetups:** Check Meetup for local language-exchange groups, or ask your tutor **Juan** whether your language school has any weekend gatherings. This would fit your goal of practicing everyday conversation.\n- **Multicultural food and music festivals:** Search Eventbrite and local cultural-center calendars for “cultural exchange,” “international festival,” or “language festival.” These sound closest to the cultural festival you enjoyed volunteering at last month.\n- **If you’re in Belo Horizonte:** The **Feira de Arte e Artesanato de Belo Horizonte** was previously described as a Sunday market featuring local artists and handmade goods. **Casa do Jornalista** and **Boteco do Marreta** were also mentioned as live-music options. Confirm their June 3–4 schedules before going.\n- **If you’re already in Medellín:** The previously mentioned **Medellín Language Exchange** Facebook group and **Language Exchange Medellín** Meetup group are leads for finding conversation events.\n\n**What city or neighborhood will you be in this weekend?**\n\nAnswer: Tell me your city so I can narrow the recommendations; language exchanges, multicultural festivals, and arts markets best match your interests.", "usage": {"input_tokens": 26901, "cached_input_tokens": 0, "output_tokens": 512, "reasoning_output_tokens": 191}, "prompt_tokens_o200k_base": 26203, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 23.4, "item_types": ["agent_message"], "session_record_sha256": "4ace29419d85083870bb69a48cf80e13cdfc7d8402f1ac8afba1ee80b5c6f0f6", "events_sha256": "02c8046647eb4268a92573cc1dd26dce0f701e1577fbe405c1643d6c00f2265c", "prompt_sha256": "7f801e3b19993a3a64574925f2de94bb22faceb23f8544c9d12e8aeb753ffeea", "prompt_chars": 127128}
{"question_id": "36580ce8", "answer": "Answer: A bad case of bronchitis.", "usage": {"input_tokens": 20871, "cached_input_tokens": 0, "output_tokens": 13, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 20173, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.1, "item_types": ["agent_message"], "session_record_sha256": "bff0cb0b0046c9a0cfbaf863d1e1448a665a2e3c3e4e8f2817025cb060b094bd", "events_sha256": "aa38c72e534ad6124f91ec9b08bdec1ebb4ac11ede8ae9dc2e62b044eef7ca54", "prompt_sha256": "b49593ca2fb741256fa5b2983e6f9578dca4ae118c32568e8a0d57eb933c2b6b", "prompt_chars": 98326}
{"question_id": "36b9f61e", "answer": "Based on the luxury purchases you mentioned:\n\n- Gucci designer handbag: **$1,200**\n- High-end Italian designer leather boots: **$500**\n- Luxury evening gown for a wedding: **$800**\n\nTotal: $1,200 + $500 + $800 = **$2,500**.\n\nAnswer: You spent $2,500 on the luxury items you mentioned in the past few months.", "usage": {"input_tokens": 31139, "cached_input_tokens": 0, "output_tokens": 113, "reasoning_output_tokens": 24}, "prompt_tokens_o200k_base": 30441, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 12.0, "item_types": ["agent_message"], "session_record_sha256": "de716bf114b54bf803304ce85ddf0ca35040aed61ce8f48c8fa9e0ecd1622c45", "events_sha256": "8fa867b028e7c1ada4379b25f9389cb9cedd74aba607441edff54ef48bf338e7", "prompt_sha256": "b2fc869893c6dd6d1f881e6d0ce8ca4ca833260201997cba45bfe585ba083e90", "prompt_chars": 141949}
{"question_id": "370a8ff4", "answer": "You recovered from the flu on January 19, 2023, and went on your 10th outdoor jog on April 10, 2023. The interval was 81 days, or 11 weeks and 4 days.\n\nAnswer: 11 weeks and 4 days.", "usage": {"input_tokens": 28895, "cached_input_tokens": 0, "output_tokens": 107, "reasoning_output_tokens": 43}, "prompt_tokens_o200k_base": 28197, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.4, "item_types": ["agent_message"], "session_record_sha256": "492e87a8782a6fc610fe42ce38dc1306b0bc5018d7b2ad4677c006a0e9294fad", "events_sha256": "37de6349cbed58d01555e7a2cbf86c62ade23d7c61f2382e295fdb5bbafd6196", "prompt_sha256": "f8955215b8af36b07e39d6227a284742044441b9749fe68441e2e03a36d5f099", "prompt_chars": 132932}
{"question_id": "37d43f65", "answer": "Answer: You upgraded your laptop to 16GB of RAM.", "usage": {"input_tokens": 21268, "cached_input_tokens": 0, "output_tokens": 17, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 20570, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.7, "item_types": ["agent_message"], "session_record_sha256": "9fccd24c30ece43464709113f373e87f52bd0cf25711a2dfa6989b2cafc3b59c", "events_sha256": "a29408e724d970b082dc1016c4e41f814d537ed85e5801f77ea09beccebf8c3a", "prompt_sha256": "39522090a85c0bf3ab65b54bfb6e6224b0ccd80fa4f11ffd6c2c223991fd39d9", "prompt_chars": 103899}
{"question_id": "37f165cf", "answer": "You mentioned finishing **The Nightingale (440 pages)** and an unnamed **416-page novel**. The supplied sessions don’t specify which you finished in January or March.\n\nAnswer: 440 pages and 416 pages; the month assignments aren’t specified.", "usage": {"input_tokens": 30187, "cached_input_tokens": 0, "output_tokens": 257, "reasoning_output_tokens": 200}, "prompt_tokens_o200k_base": 29489, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 15.4, "item_types": ["agent_message"], "session_record_sha256": "07aca025217120f07fe1210d841cb5b3b1b10fc018ca60b88b74b558e4b1ea35", "events_sha256": "bf15f0f68150d3b6e68977e8b74903e82ec979ec9a2011fd278d91344ebd265d", "prompt_sha256": "52a9f0ca189024e4e0736ece2c0aa4e3d656221c5aecda69a27905a11025985b", "prompt_chars": 136991}
{"question_id": "38146c39", "answer": "Since you’ve enjoyed the richer flavor of **turbinado sugar**, try pairing it with dark chocolate and chopped **pecans, hazelnuts, or almonds** in your cookies. A **pinch of flaky sea salt** can enhance the flavor, while dried cherries add sweetness and chewiness. For a warmer twist, experiment with cinnamon or a little espresso flavor.\n\nAnswer: Try turbinado sugar paired with dark chocolate, chopped nuts, and a pinch of flaky sea salt; dried cherries are another option for extra chewiness.", "usage": {"input_tokens": 28791, "cached_input_tokens": 0, "output_tokens": 231, "reasoning_output_tokens": 118}, "prompt_tokens_o200k_base": 28093, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 14.4, "item_types": ["agent_message"], "session_record_sha256": "129f4dba68f3287f7faa2fc87c2065e7bdeef4ef5f9bd4e531a8141246bca6c5", "events_sha256": "56f1cd65a5914d53c482bd675ae284e8680ade5f147a9c22f72e66d31d008036", "prompt_sha256": "97971456916a3e20881f10adaba47ee069b78f95200aeb99e1414215d7e496de", "prompt_chars": 131520}
{"question_id": "3a704032", "answer": "You acquired **3 plants**: a peace lily and a succulent from the nursery, plus a snake plant from your sister.\n\nAnswer: 3 plants.", "usage": {"input_tokens": 28738, "cached_input_tokens": 0, "output_tokens": 123, "reasoning_output_tokens": 86}, "prompt_tokens_o200k_base": 28040, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.9, "item_types": ["agent_message"], "session_record_sha256": "4eb45c9ea0b2fbc95c9251c74ae0a00fb17001b13a2b48f218a03be3f343f5f8", "events_sha256": "db6af37fc3f6666aa1b4e81fef19bd2ca2f60a5f7c5bac07390b845478524140", "prompt_sha256": "d88bc45e95c02cca63289aee2f4729817c7ea4f939df04dcca0df6ecebf13924", "prompt_chars": 132212}
{"question_id": "3b6f954b", "answer": "Answer: You attended the University of Melbourne for your study abroad program.", "usage": {"input_tokens": 23145, "cached_input_tokens": 0, "output_tokens": 18, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 22447, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.7, "item_types": ["agent_message"], "session_record_sha256": "b3d629441e4447f649fcd9ea4f16316b35269c0d7fd3a4602ff3e77439a1aa14", "events_sha256": "f3dcbffbd45b3dee95076c6d307a80ab3ec85e1a7de94a37addf26392a609b35", "prompt_sha256": "4377dd89015f75aacbd03f54d7474bdb4d1179b39d930812847cccfcf55a850f", "prompt_chars": 114138}
{"question_id": "3ba21379", "answer": "Answer: You’re currently working on a Ford F-150 pickup truck model.", "usage": {"input_tokens": 27821, "cached_input_tokens": 0, "output_tokens": 20, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 27123, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.5, "item_types": ["agent_message"], "session_record_sha256": "b7b07b093c98f9c4eed54614d57886052e98a5a57236c808ba460fb8ee966074", "events_sha256": "2020e8b80768e7744e1365e3acc55edcbe9d011b52fab3500ed081318fa1f9f3", "prompt_sha256": "83daf6255e01844b9a644ce1d98a6804f3e37856ca190c4c6ccddae6a9e97bb7", "prompt_chars": 128939}
{"question_id": "3c1045c8", "answer": "You said you’re 32 years old, and the average age in your department is 29.5. The difference is 32 − 29.5 = 2.5 years.\n\nAnswer: You are 2.5 years older than the average employee in your department.", "usage": {"input_tokens": 23197, "cached_input_tokens": 0, "output_tokens": 61, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 22499, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.5, "item_types": ["agent_message"], "session_record_sha256": "63e0d3e46ba87a50eb5e6d49d2892437564af26d3150fd09021711f5f487820a", "events_sha256": "af40f4765d549af1e9bebd58f7563281069bcae0dcadf992e965d02349b8653f", "prompt_sha256": "cced9c8e20ee5e0d22970abfc36d4815b2bbd34ea3b29280c78799994521706f", "prompt_chars": 113773}
{"question_id": "3d86fd0a", "answer": "Answer: You met Sophia at a coffee shop in the city.", "usage": {"input_tokens": 20590, "cached_input_tokens": 0, "output_tokens": 17, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 19892, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.3, "item_types": ["agent_message"], "session_record_sha256": "08c062dadcb97e7ab97ef75d1f0623ab636f405cac422e1fa3671592e41bf40b", "events_sha256": "d68571434e2237c24d6e382a7570732339522dd8af7855e86345cd2da295d0d5", "prompt_sha256": "4912bb04e38623f849ce1a954386debdbb9cae22ed2e003e1e773506a38b03bf", "prompt_chars": 91533}
{"question_id": "3e321797", "answer": "Answer: I said to leave it on for 10 minutes, then wash it off with cold water.", "usage": {"input_tokens": 25476, "cached_input_tokens": 0, "output_tokens": 53, "reasoning_output_tokens": 26}, "prompt_tokens_o200k_base": 24778, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.9, "item_types": ["agent_message"], "session_record_sha256": "7e23760e0ae045ec2dd4e4cb354f4c0dc83a43614534bd6b1c7ecd02cc097445", "events_sha256": "c149dccf555da61170dd955df7997c84d3761f768019f29c03176d6d8f4a772e", "prompt_sha256": "a6f01920d4f90e0d813287031a219803d932d435d83bcd5f2a423e0935c2fcf4", "prompt_chars": 117078}
{"question_id": "3f1e9474", "answer": "You had a conversation with your friend Sarah, who said that “everything happens for a reason,” prompting you to think about destiny.\n\nAnswer: Your friend Sarah.", "usage": {"input_tokens": 25134, "cached_input_tokens": 0, "output_tokens": 36, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 24436, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.7, "item_types": ["agent_message"], "session_record_sha256": "f299035b855f93a315aff1ff328ec919e4ef7fc5c7e765ef10f832bd8717fc24", "events_sha256": "aabadd4d63755357662891caeb3cbbe78f54a55065e507058a71445d18b2f241", "prompt_sha256": "f5a7835e48c9689a10e5a755236f24ce3cc8bcb23b5a53e8275d23da0d8400d0", "prompt_chars": 123117}
{"question_id": "3fdac837", "answer": "You spent 8 days in Japan (April 15–22, counting both dates) and 4 days in Chicago: 8 + 4 = 12 days.\n\nAnswer: 12 days.", "usage": {"input_tokens": 26538, "cached_input_tokens": 0, "output_tokens": 104, "reasoning_output_tokens": 57}, "prompt_tokens_o200k_base": 25840, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.1, "item_types": ["agent_message"], "session_record_sha256": "b003cb0da7118374a3bb857d33b683e1b6f8c30834730fa169584766dfc61440", "events_sha256": "dcf54fcd941e375c6d411bd70139133dd8e7751e3d79e14e6e624bf8452fe5fc", "prompt_sha256": "d65d420f4f1e939e552064f60a5538ac45876fda28ca7bf8b6e9fbf082b7460d", "prompt_chars": 117918}
{"question_id": "3fe836c9", "answer": "The pre-approval amount was $350,000, and the final sale price was $325,000. The difference was $350,000 − $325,000 = $25,000.\n\nAnswer: $25,000 more.", "usage": {"input_tokens": 25385, "cached_input_tokens": 0, "output_tokens": 87, "reasoning_output_tokens": 33}, "prompt_tokens_o200k_base": 24687, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.0, "item_types": ["agent_message"], "session_record_sha256": "f1243634733d28cef62e47c5132c2ee2dfe1afd6e0bc9d51684feff97ae6d54f", "events_sha256": "2b98b6b1fddd5b637084accec961b4c69438b7a569f90315cbc54b5d4c2d20e6", "prompt_sha256": "9aa962d94cb3731597404b98cee0cbf0cc829697280e24c8fce7b8b8b2b72a33", "prompt_chars": 117634}
{"question_id": "4100d0a0", "answer": "Answer: Your ethnicity is mixed Irish and Italian.", "usage": {"input_tokens": 9169, "cached_input_tokens": 0, "output_tokens": 14, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 8471, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.6, "item_types": ["agent_message"], "session_record_sha256": "21c2f7f5ff9dc0e9d323eac637265b36d89a22504500b9d59fd552bd8ca664bc", "events_sha256": "ae05c800dfeb2164c321761cc60f60040dc10ca85d57ef44dac93d5be9ae719b", "prompt_sha256": "9ece12a6a12d88b8bc72136ae1fff9c9574d2825a31a8b9f35d0ae6dc7d16e69", "prompt_chars": 43190}
{"question_id": "41275add", "answer": "The Mayo Clinic video I recommended was **“How to Sit Properly at a Desk to Avoid Back Pain.”**\n\nAnswer: “How to Sit Properly at a Desk to Avoid Back Pain” by Mayo Clinic — https://www.youtube.com/watch?v=UfOvNlX9Hh0", "usage": {"input_tokens": 23518, "cached_input_tokens": 0, "output_tokens": 63, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 22820, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.6, "item_types": ["agent_message"], "session_record_sha256": "f2c0fd5822c6be871b83deb4e63bfaa64242ec5d5ef0e8a98dda73cb2c710136", "events_sha256": "583310350b61c287e0265893506db7147cc50d6eae91813b51bcb649a4ad2ffa", "prompt_sha256": "5d10518f124d3eedf32548d90819da84615eaac786a0394aaa1055536b3a0e21", "prompt_chars": 107347}
{"question_id": "41698283", "answer": "Answer: A 70–200mm zoom lens.", "usage": {"input_tokens": 32471, "cached_input_tokens": 0, "output_tokens": 57, "reasoning_output_tokens": 40}, "prompt_tokens_o200k_base": 31773, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.3, "item_types": ["agent_message"], "session_record_sha256": "aa6354728ccdccfcb8bf59f76e4570d8e96f3d685b4d940f32eefcfb0de58571", "events_sha256": "92847947c29a45d0ef858893699c136a47340ef2902ca676eebc6a6070f1aea6", "prompt_sha256": "a97454e3daea3a5263237219a2638be6bed86b7ff38129697efabc37498e3844", "prompt_chars": 149477}
{"question_id": "42ec0761", "answer": "Yes. On August 15, you confirmed that you have a spare screwdriver you picked up when you organized your computer desk, so you were all set to open your laptop and clean the fans.\n\nAnswer: Yes—you have a spare screwdriver that you picked up when organizing your computer desk.", "usage": {"input_tokens": 26698, "cached_input_tokens": 0, "output_tokens": 61, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 26000, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.2, "item_types": ["agent_message"], "session_record_sha256": "8b373c311c256f006e93611461e69e3f771fbe30702b17681de28513b541c5d4", "events_sha256": "370ba9c60704fa539dc0a1c03a65e2261d8e6b5034d98fb8c56c9cb26d1dd9ac", "prompt_sha256": "092a7c7981555cc795abdd973f67d475d2d6cadebf67a9a7c1e09b92380d3d96", "prompt_chars": 123888}
{"question_id": "4388e9dd", "answer": "Answer: Andy was wearing an untidy, stained white shirt.", "usage": {"input_tokens": 24801, "cached_input_tokens": 0, "output_tokens": 17, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 24103, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.5, "item_types": ["agent_message"], "session_record_sha256": "bd5e9b9dc77b83a27e3bef49b4cc221d2a64857c509f3e92e1634a2a0474dce9", "events_sha256": "c366012d009c8add3c228493cb98b4163e39bd5efca91c4517e789553e7f89ae", "prompt_sha256": "eba4958fbd3b557a2b4e39da021767b0ddda9059d853516e42ac03adafbc8845", "prompt_chars": 109279}
{"question_id": "45dc21b6", "answer": "Your latest update was on May 30, when you said you’d tried 3 of Emma’s recipes, up from 2 on May 29.\n\nAnswer: 3 recipes.", "usage": {"input_tokens": 24533, "cached_input_tokens": 0, "output_tokens": 104, "reasoning_output_tokens": 61}, "prompt_tokens_o200k_base": 23835, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.9, "item_types": ["agent_message"], "session_record_sha256": "9f2fc5898c519117854ac9934bdf90ea05db275e865fd7acffaebb2c7b859ede", "events_sha256": "2a043ac1a8637a0904c6a653adcdab317aba7ae76865304f3fef3caa8d69d7d6", "prompt_sha256": "0272953358d1cc61adfd26669b96ab50c4595f3fde9e898d9c1811cebfc9d0df", "prompt_chars": 110412}
{"question_id": "46a3abf7", "answer": "You currently have **3 tanks**:\n- A **5-gallon tank** with your betta, Finley.\n- Your **20-gallon community tank**, “Amazonia.”\n- The **1-gallon tank** you set up for your friend’s kid, with guppies and plants.\n\nThe quarantine tank was only being considered, so it isn’t included.\n\nAnswer: 3 tanks.", "usage": {"input_tokens": 29248, "cached_input_tokens": 0, "output_tokens": 161, "reasoning_output_tokens": 74}, "prompt_tokens_o200k_base": 28550, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 12.1, "item_types": ["agent_message"], "session_record_sha256": "d02c4eb4c3f1e2028c956a3e93bc4a4a9811ece82dd1022141a8c4549193aca0", "events_sha256": "482443ebe1343e441842abce36e7ae8a61b8dc7f7634d79ed051f47c42f538f3", "prompt_sha256": "34c51d85be60efbc3101f46a5add5b955c6abaa2b4d62de8b42b5b44fda8458f", "prompt_chars": 136013}
{"question_id": "488d3006", "answer": "Answer: The trail I recommended was the GR-90, which takes you through Moncayo Natural Park’s stunning landscapes and offers panoramic views of the surrounding mountainside.", "usage": {"input_tokens": 27727, "cached_input_tokens": 0, "output_tokens": 38, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 27029, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.3, "item_types": ["agent_message"], "session_record_sha256": "960eeed17a5c0ce196d83a8d91344b1e11b9e1a012d6b450f8ba83c318e2bded", "events_sha256": "31ccd43d49a4e805d97c065ff12657c45ccd349982fd2f7228550588106ec3db", "prompt_sha256": "2ec79f6082a8e12f999d18d097e208fab3d4591c89e73f2b708badd62ef8f735", "prompt_chars": 127207}
{"question_id": "4adc0475", "answer": "You reported 3 goals on May 26 and 2 assists on May 28, totaling 5 goals and assists combined.\n\nAnswer: 3 goals and 2 assists, for a total of 5.", "usage": {"input_tokens": 24224, "cached_input_tokens": 0, "output_tokens": 47, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 23526, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.2, "item_types": ["agent_message"], "session_record_sha256": "8b359dffe081f044ef48b9af5a24495e0d851d078fb742d45c37deb170ae56ab", "events_sha256": "38809c42d4c18ad69b61702448cab4665ad977b26a2ee498fdcb62c3fdc9290c", "prompt_sha256": "2c0fc9db71dfb5cc70f8708e88aed8bf09e86191e0eb5e731d1e28150b88b1e1", "prompt_chars": 112795}
{"question_id": "4b24c848", "answer": "On September 30, you said you’d already bought five tops from H&M, updating the earlier count of three from August 11.\n\nAnswer: Five tops.", "usage": {"input_tokens": 24766, "cached_input_tokens": 0, "output_tokens": 37, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 24068, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.4, "item_types": ["agent_message"], "session_record_sha256": "3e42eb360a678f8f7a690af6d264d1937abea31677fbdbcf4ade12fc90eee0ed", "events_sha256": "ce50983b366242b88d2e615f04c32064fd26e3758a222f3ab480a006811f9ecd", "prompt_sha256": "fdfdb42ce2efb56a908b0077061c512f493d5d6ff9368abb0148ad96b018f175", "prompt_chars": 112732}
{"question_id": "4baee567", "answer": "In our May 28 chat, I said the Chiefs played the Jaguars **12 times at Arrowhead Stadium**. That figure was stated as covering regular-season games only, through the 2021 knowledge cutoff, excluding playoffs.\n\nAnswer: 12 times.", "usage": {"input_tokens": 22374, "cached_input_tokens": 0, "output_tokens": 55, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 21676, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.6, "item_types": ["agent_message"], "session_record_sha256": "e6f242ad92bbb2933b4a331ef34eb029beed856e24971f5aae2af477c89c9c83", "events_sha256": "7de54168d240e07e56517e269abc92ad75a04caa468bff56812aca0051d3ccfd", "prompt_sha256": "8345e23a8494bfec0a46fd44f04334a1d306093c64848e2ebf5ed14f3ecb0fde", "prompt_chars": 103475}
{"question_id": "4bc144e2", "answer": "Answer: You spent $65 total: $15 on the car wash and $50 on the parking ticket.", "usage": {"input_tokens": 25715, "cached_input_tokens": 0, "output_tokens": 55, "reasoning_output_tokens": 27}, "prompt_tokens_o200k_base": 25017, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.6, "item_types": ["agent_message"], "session_record_sha256": "9bfb6dd1b2f31322b4a61f7dbb946189ee90441d2d2ef0ccc0c31486c7652efc", "events_sha256": "81557e103fdc7d01666764dead24a30eb9466576cd0a99a15cbb606f4c4b4f30", "prompt_sha256": "f11183bab81fc8aaf0f68356773e9735a219237d340cf7a6ee37ad9d8bf492a7", "prompt_chars": 117258}
{"question_id": "4c36ccef", "answer": "Answer: Roscioli—the restaurant I recommended for its cozy, intimate atmosphere and great wine list.", "usage": {"input_tokens": 21534, "cached_input_tokens": 0, "output_tokens": 24, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 20836, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.8, "item_types": ["agent_message"], "session_record_sha256": "99824646b32b2aa35bbd55d8f6ac483d1fba3c57c5c43c56e29a8c44ac49031c", "events_sha256": "a8f9a0bc8e4f152975751c670927aa96df2d26391635c7479dba085a651b0b66", "prompt_sha256": "baacf18a5992bf9a2dc1ef7d3eb5193cc3f23bf3c6c7e576e25911311d07dd4c", "prompt_chars": 96042}
{"question_id": "4d6b87c8", "answer": "Answer: 25 titles.", "usage": {"input_tokens": 24399, "cached_input_tokens": 0, "output_tokens": 86, "reasoning_output_tokens": 74}, "prompt_tokens_o200k_base": 23701, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 12.4, "item_types": ["agent_message"], "session_record_sha256": "49e232b9df3872545486c39e0ce797d3b2da523955cbf2538dc026ee8d1f3f39", "events_sha256": "4ff594eaca7aeb24abd940af5182054f1f100f120c5f50c263288203a871c2e6", "prompt_sha256": "973d414f9c8fe6b1879bb96de5e28a2c993ee8fa7a6c34088f7fceaa252aaad4", "prompt_chars": 112599}
{"question_id": "4dfccbf7", "answer": "You started ukulele lessons on **February 1, 2023**, and took your Taylor GS Mini to Joe for servicing on **February 25, 2023**. The interval was **24 days**.\n\nAnswer: 24 days.", "usage": {"input_tokens": 26094, "cached_input_tokens": 0, "output_tokens": 96, "reasoning_output_tokens": 40}, "prompt_tokens_o200k_base": 25396, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.1, "item_types": ["agent_message"], "session_record_sha256": "6bf327ddc54dda0267b9113ecc1566bc29673678871787bd81f1db7fe54929c9", "events_sha256": "014420b355c9658f014e115e75fd60d0ba3066433c8ed8997ebd7442b5d0d5c9", "prompt_sha256": "79a241b873fa81e5e4be21909a64fee5d0390d10010b9760319ca310d0a3f7d7", "prompt_chars": 120556}
{"question_id": "4dfccbf8", "answer": "Answer: On Wednesday, February 1, 2023, you started taking ukulele lessons with your friend Rachel.", "usage": {"input_tokens": 29599, "cached_input_tokens": 0, "output_tokens": 78, "reasoning_output_tokens": 48}, "prompt_tokens_o200k_base": 28901, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.5, "item_types": ["agent_message"], "session_record_sha256": "bd31382e4a16f8b4d9275010c30bbc862accbda4a3f1a4c4824860b86d11b6ae", "events_sha256": "9d791592fcdf8ca606010b432ccb326c98488c69133ddf81dfc023cdca53bf47", "prompt_sha256": "031f5f961a3c2c242aa55500055a82f8d2cf1d9cd927f9e64bebeb0d612d1356", "prompt_chars": 139139}
{"question_id": "4f54b7c9", "answer": "You inherited or acquired **5 antique or vintage items** from family members:\n\n1. Antique tea set from your cousin Rachel.\n2. Vintage typewriter that belonged to your dad.\n3. Vintage diamond necklace from your grandmother.\n4. Antique music box from your great-aunt.\n5. Set of Depression-era glassware from your mom.\n\nAnswer: 5 items.", "usage": {"input_tokens": 23629, "cached_input_tokens": 0, "output_tokens": 125, "reasoning_output_tokens": 45}, "prompt_tokens_o200k_base": 22931, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.3, "item_types": ["agent_message"], "session_record_sha256": "e4bd853bde91af1e0cd3b49332d109ecfc8123a6a322f29dd94a79631b4317fd", "events_sha256": "3962830c35bb3e6290718e269e5749e05d55cd2b2019b4923705bdbfe3658d14", "prompt_sha256": "6253e09098353296ca66f07386191d94509a28e8f85daedd2040a1d27aa37ed4", "prompt_chars": 111356}
{"question_id": "4fd1909e", "answer": "Answer: You attended the Imagine Dragons concert at the Xfinity Center.", "usage": {"input_tokens": 21688, "cached_input_tokens": 0, "output_tokens": 18, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 20990, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.1, "item_types": ["agent_message"], "session_record_sha256": "161e0f69a1f150de18cf53aafc160ecf24827ea530b817abb1fcabfba9496524", "events_sha256": "da62620b403282dd05e759bdfcbb24e8ba3034be43dd5a1b69275959d4f4fb57", "prompt_sha256": "89d205ef044eb4f3ed2e20c9f9d4da8f98b41b31f3033a371b4f06f7b9911814", "prompt_chars": 99419}
{"question_id": "5025383b", "answer": "Answer: Cooking and photography.", "usage": {"input_tokens": 23129, "cached_input_tokens": 0, "output_tokens": 10, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 22431, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.1, "item_types": ["agent_message"], "session_record_sha256": "d2b80e522e1a76ac89e927317bcc5e481ee1d3a3746b3cf412f53f76afef3d85", "events_sha256": "51ce899281e9fd80a6bc4872afe17101bf919cc9436f033479ee55c93f84fbd6", "prompt_sha256": "826497b7c677803d9208ac5819b1bb774f37c4144bf74dff7e8b6a8af36c1104", "prompt_chars": 108301}
{"question_id": "505af2f5", "answer": "Since you’re already making creamer with **almond milk, vanilla extract, and honey**, and you’re trying to reduce sugar and save money, I’d recommend a **cinnamon-vanilla variation**:\n\n- Use **unsweetened, unflavored almond milk** as your base.\n- Keep the **vanilla extract** and add a **pinch of cinnamon**.\n- Use less honey than usual, adjusting to taste—or try stevia or monk fruit sweetener.\n- Add a tiny pinch of salt to balance the flavors.\n\nFor other variations, try **vanilla-hazelnut** or **vanilla-coconut** using the flavor extracts we discussed. If you’d like a creamier texture, experiment with **cashew milk or oat milk** instead of almond milk.\n\nAnswer: Try cinnamon-vanilla creamer with unsweetened almond milk, vanilla extract, a pinch of cinnamon, and less honey.", "usage": {"input_tokens": 30979, "cached_input_tokens": 0, "output_tokens": 245, "reasoning_output_tokens": 50}, "prompt_tokens_o200k_base": 30281, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 16.2, "item_types": ["agent_message"], "session_record_sha256": "e19130f9c22407701937dd627de7aa97ce3d3063b8bbf9c09153674c1b3d6038", "events_sha256": "585674d44d1e558b4b39538c55a8e13916e38c03bd383174382e00f66568541c", "prompt_sha256": "839129a67fe9fdde4e0abd57fde70a7cbd08da95b7d637eeacaa92c0cf277df7", "prompt_chars": 134529}
{"question_id": "50635ada", "answer": "Answer: Your previous United Airlines frequent flyer status was Premier Silver, before you reached Premier Gold.", "usage": {"input_tokens": 25558, "cached_input_tokens": 0, "output_tokens": 60, "reasoning_output_tokens": 35}, "prompt_tokens_o200k_base": 24860, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.7, "item_types": ["agent_message"], "session_record_sha256": "e277ebd234229627fe0e2a57818b33c49016e414c4b5a8b15cd848dce426beda", "events_sha256": "2e7f2ca15a506e3632d86e8fc490beb9e7b242731427420fc5acdb2c7b716693", "prompt_sha256": "a87f52c5998b0e4d27225088a9f13f4814d7103a2cb261ae0f4c18c6e4d37ac1", "prompt_chars": 117211}
{"question_id": "51a45a95", "answer": "Answer: Target.", "usage": {"input_tokens": 29719, "cached_input_tokens": 0, "output_tokens": 41, "reasoning_output_tokens": 31}, "prompt_tokens_o200k_base": 29021, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.1, "item_types": ["agent_message"], "session_record_sha256": "bae4e492289eb275d210a0de75a6248777c96ce0707b96871bb2a2f25a6fa671", "events_sha256": "3134f26418e9feb1ccaf932f6191394c5d391af1b67f98f447a2f3f920ec0d27", "prompt_sha256": "484bd0f1efbaefdb0951616279efecdd5f42ba63c9db7ea8738a5d997054fd7b", "prompt_chars": 137336}
{"question_id": "51b23612", "answer": "Answer: The Soviet cartoon I mentioned was **“Nu, pogodi!”** in our May 29 conversation about political propaganda and humor.", "usage": {"input_tokens": 23668, "cached_input_tokens": 0, "output_tokens": 90, "reasoning_output_tokens": 56}, "prompt_tokens_o200k_base": 22970, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.8, "item_types": ["agent_message"], "session_record_sha256": "ca02fc694d9af6083cd4b7af8adc4b6d3f02dcaff87d69fd3bb77f888ef10e6f", "events_sha256": "3743ba94f09e482be54b47491cfd178c0db03e340cd2cf0f2b4e9c839834a921", "prompt_sha256": "fdfa006b53fa894fa909cbf3ceebb076d9c24b157cb951aa86e4174ca44c5c83", "prompt_chars": 110232}
{"question_id": "51c32626", "answer": "You said you submitted your sentiment analysis paper to ACL before your master’s thesis. You later mentioned **February 1st** as ACL’s submission date, but didn’t explicitly confirm the exact day you submitted it.\n\nAnswer: February 1st was the ACL submission date you mentioned; your exact submission day wasn’t specified.", "usage": {"input_tokens": 25041, "cached_input_tokens": 0, "output_tokens": 222, "reasoning_output_tokens": 151}, "prompt_tokens_o200k_base": 24343, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 14.6, "item_types": ["agent_message"], "session_record_sha256": "9673023ee4d56eadb1a0d5a4338043a0f201a9ae49eb9c9d2cb132e91323f361", "events_sha256": "3f9dafc5ab8cd71aee8dbcbfd36d550e54effaab6aab5fffa27a90ead7d34572", "prompt_sha256": "8742dcda4a1c20b37819a1d1e090b567fcdde0e7d36c31e836bd2dfa1420e1e5", "prompt_chars": 120858}
{"question_id": "54026fce", "answer": "Since you liked the idea of **virtual coffee breaks**, that seems like a good place to start—especially because you enjoy working from home but miss casual conversations.\n\n- **Suggest it collaboratively:** At your next team meeting, say, “I’ve been missing our informal chats. Would anyone be interested in a weekly virtual coffee break? What would work best for everyone?”\n- **Keep it optional and relaxed:** Agree on a convenient time and an easy-to-use platform. Keep conversations light, with no work talk, and respect everyone’s time.\n- **Make room for everyone:** Ask open-ended questions, pause to let others respond, avoid interrupting, and rotate conversation starters.\n- **Offer other ways to connect:** An informal Slack or Teams channel, virtual trivia, or a shared-interest group could complement the calls.\n\nAnswer: Start with optional weekly virtual coffee breaks shaped by your team’s feedback, and add informal chat channels or shared-interest activities for other ways to stay connected.", "usage": {"input_tokens": 28539, "cached_input_tokens": 0, "output_tokens": 288, "reasoning_output_tokens": 87}, "prompt_tokens_o200k_base": 27841, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 18.3, "item_types": ["agent_message"], "session_record_sha256": "4839ba5c6a9224a57c6780fb709bc4fb3ff0f17da342aad6e2675dd84d5722d0", "events_sha256": "140e43d31cb81f0b9bb11cbd2518ff756ed1697f51d0d270cbef631cc4b623f3", "prompt_sha256": "738a7177f0c9d91089c2183fe129954e7f56f7c7c0c0a5d877c2fc15df9053db", "prompt_chars": 133030}
{"question_id": "545bd2b5", "answer": "Answer: You’ve been averaging around 2 hours per day on Instagram, as you reported on May 27 for the preceding two weeks.", "usage": {"input_tokens": 29310, "cached_input_tokens": 0, "output_tokens": 32, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 28612, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.0, "item_types": ["agent_message"], "session_record_sha256": "ce02b7a2785795d720753575d1735525d9d44bb3d2058c632fce9f80aa65a17c", "events_sha256": "e4ba9b4537246f62a320050db236be36a74b84acc61ade9c6fea321929047326", "prompt_sha256": "6a6caf13e512d75100c274aad41ece56e5c4b839730ee2a9b287904b988aff49", "prompt_chars": 133768}
{"question_id": "55241a1f", "answer": "Your recent Facebook Live session received 12 comments, and your most popular YouTube video received 21 comments. Together, that’s 12 + 21 = 33 comments.\n\nAnswer: 33 comments.", "usage": {"input_tokens": 30079, "cached_input_tokens": 0, "output_tokens": 46, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 29381, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.7, "item_types": ["agent_message"], "session_record_sha256": "87af17997f2e16466a904b7917a14171ae68ef02edcec1ede4c0a922042f60f0", "events_sha256": "500dd6d040ae4b79cf0ea96e2a55eff5526bdfbe658664d1d3ae4c8df7d5ba20", "prompt_sha256": "f779ffc999b0251a403176a18bb77c939f40484e2414685f810aace784878849", "prompt_chars": 144596}
{"question_id": "561fabcd", "answer": "We settled on **Fissionator**! You liked its clunky, mechanical-sounding name, which fit the idea of an infected human whose protective radiation suit had melted into their flesh, trapping the slime-parasite inside.\n\nAnswer: Fissionator", "usage": {"input_tokens": 23634, "cached_input_tokens": 0, "output_tokens": 55, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 22936, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.0, "item_types": ["agent_message"], "session_record_sha256": "1c85cb4771c01e7da4cb4d1949c7af53f8572593427bd4952bd901ddc8004f10", "events_sha256": "5a296556f0f0b9a868281d3ec428485cc1bb4d128ea05602c11a6d7036a4152f", "prompt_sha256": "47b0c7cb98b44a92028b24b7940536a76b5d4e25e181f0539c3e04038f38841c", "prompt_chars": 106043}
{"question_id": "577d4d32", "answer": "Answer: You stop checking work emails and messages by 7 pm.", "usage": {"input_tokens": 23725, "cached_input_tokens": 0, "output_tokens": 18, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 23027, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.6, "item_types": ["agent_message"], "session_record_sha256": "ccbe5398e0c5e140844dc967ec65ff0a9b621c035b5b09c4e86d63520ca249f1", "events_sha256": "2901a64e127161ec49ea07a8271cfb08e2ebe899e228071fc685bc1b0d8c2bbb", "prompt_sha256": "75784a38b02d5804d2c6649fd96c4f48750306511b5515c81593360936159d51", "prompt_chars": 117321}
{"question_id": "57f827a0", "answer": "Absolutely—based on your recent bedroom-design ideas and sleep goals, I’d focus on a layout that feels **calm, functional, and uncluttered**.\n\n- **Keep your mid-century modern direction in mind.** You were considering a walnut dresser with a satin finish, brass accents, and simple knobs. Aim for balanced proportions and minimal clutter so the wood can be the focus.\n- **Prioritize easy access.** Make sure the arrangement keeps storage accessible and the dresser’s drawers easy to use—functionality was a key part of the style we discussed.\n- **Consider your bedroom Wi-Fi issues.** When moving larger pieces, avoid putting them in the signal path between the living-room router and your bedroom devices. Afterward, check your laptop and smart speaker for slow speeds or disconnections.\n- **Support your bedtime reading routine.** Since reading for 20–30 minutes has been helping you unwind, arrange things so that routine remains comfortable, with lighting you can dim using your smart bulbs.\n- **Tidy cables as you go.** Cable ties, clips, or Velcro strips can keep wires organized, and labels make reconnecting devices easier.\n\nIf you share your current bedroom layout, I can help you think through a more specific arrangement.\n\nAnswer: Keep the layout uncluttered, make storage easy to access, avoid blocking your Wi-Fi signal, and preserve a comfortable spot for bedtime reading.", "usage": {"input_tokens": 28109, "cached_input_tokens": 0, "output_tokens": 401, "reasoning_output_tokens": 110}, "prompt_tokens_o200k_base": 27411, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 23.4, "item_types": ["agent_message"], "session_record_sha256": "980fbe3ebca9ed9a41448c1b8c0fd76e7a200969468f888a6ab621cd8ab6b754", "events_sha256": "a734e6e04738bad82716806d62a3a9e282e11853fd1ed276c3037cfee8b9823b", "prompt_sha256": "9744c6ff0db90f9257db4b5b1d75f489180306cd84ff8fd45d8f2677c5cbf9a9", "prompt_chars": 130352}
{"question_id": "5809eb10", "answer": "Answer: Construction of the house began in 2014.", "usage": {"input_tokens": 23910, "cached_input_tokens": 0, "output_tokens": 16, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 23212, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 4.7, "item_types": ["agent_message"], "session_record_sha256": "21a67953dc73fb80cf45274f6b336f6b2e2c4557b933ecc448e0446e6e8634b2", "events_sha256": "5da46c88eb30a6cc0291a35f1b526ec4fea2474eb27638a029bb0b2052ffb07c", "prompt_sha256": "e76129d526341b99a90ecee0e6ea112199af77edb0e6af93056cf527e776c6ca", "prompt_chars": 113937}
{"question_id": "5831f84d", "answer": "Your most recent update, on September 30, 2023, said you had watched 15 Crash Course videos in the past few weeks.\n\nAnswer: 15 Crash Course videos.", "usage": {"input_tokens": 31954, "cached_input_tokens": 0, "output_tokens": 41, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 31256, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.6, "item_types": ["agent_message"], "session_record_sha256": "9a62faa5a15c551b759e33b91a7215a0bb49be2f9ad554eda95b5135809e54c5", "events_sha256": "b107d6f4a3c14fb32f209c02efaf72cd7007ddfdc9578d23587c684645d1ac26", "prompt_sha256": "db9a312cc5f8de01cd510c9c835616b5319c6dacf28764a24100939ac8d2a37b", "prompt_chars": 151253}
{"question_id": "58470ed2", "answer": "In our May 28 conversation, Borges was quoted as saying: “The Library is a sphere whose exact center is any one of its hexagons and whose circumference is inaccessible.”\n\nAnswer: The Library’s exact center is any one of its hexagons, and its circumference is inaccessible.", "usage": {"input_tokens": 21734, "cached_input_tokens": 0, "output_tokens": 62, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 21036, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.6, "item_types": ["agent_message"], "session_record_sha256": "b5d7a7e13299fc1cf3c318f33bdfd644ffb031a238e23f9b1f4474c0e16924f9", "events_sha256": "93a28032a93e9820a579528a70bec4652e68c5ab9a44f2c860d59687316753c3", "prompt_sha256": "c24e01d392a05b6811d7051b5c10b8d75159517f5b87d161cb7034ffddac5ed7", "prompt_chars": 104536}
{"question_id": "58bf7951", "answer": "Answer: You attended a production of *The Glass Menagerie*.", "usage": {"input_tokens": 17002, "cached_input_tokens": 0, "output_tokens": 17, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 16304, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.7, "item_types": ["agent_message"], "session_record_sha256": "f9a2cc4d0f14900740b712fa43394414d54997437feace307927a6067de56d43", "events_sha256": "0bd68007d5bf5ef7d7ea9eef015ba23cec3c2562ca817960f743f4838007c714", "prompt_sha256": "2e63bbdbf56496ba2f261181b713068a106ea657fe23092b29da3e0d5da3a659", "prompt_chars": 78323}
{"question_id": "58ef2f1c", "answer": "Answer: You volunteered at the “Love is in the Air” fundraising dinner on Valentine’s Day, February 14, 2023.", "usage": {"input_tokens": 25797, "cached_input_tokens": 0, "output_tokens": 63, "reasoning_output_tokens": 29}, "prompt_tokens_o200k_base": 25099, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.6, "item_types": ["agent_message"], "session_record_sha256": "8e5b0b8a00576c272d510e312c522b35bf9383347831429bdf88f82cc4cd235d", "events_sha256": "0086993603e05b480264325e688289e6b76ed85431f9c5199cf4c75f0e349d78", "prompt_sha256": "4d0d68a039969ba96e8dbf31c10f6fb5111acda043c997385b3ebd8d1d5a0071", "prompt_chars": 125723}
{"question_id": "59524333", "answer": "Answer: You usually go to the gym at 6:00 pm.", "usage": {"input_tokens": 21875, "cached_input_tokens": 0, "output_tokens": 19, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 21177, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.4, "item_types": ["agent_message"], "session_record_sha256": "2038acaf175087fb1869661fc66410e0083ff3fe0a72dee29c20f595fdeab922", "events_sha256": "425ac83182e35980d0c4ce4c3558a58585ae79502a00c24fa249298d81c6de05", "prompt_sha256": "5054638f1e1c166a640c9953eaf19f1c65fde94373a0cc303301928f080be60a", "prompt_chars": 100423}
{"question_id": "5a4f22c0", "answer": "Answer: Rachel is currently working at TechCorp.", "usage": {"input_tokens": 23814, "cached_input_tokens": 0, "output_tokens": 14, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 23116, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.4, "item_types": ["agent_message"], "session_record_sha256": "fd16c3954d8622055754c1acbd96bb9e79c209159e7d06918ee831e2213bcdb5", "events_sha256": "3224518556bf179d19ae4792a09697a18b84ccf5cd1fdfdcd053c58165857b49", "prompt_sha256": "40ac3698c88f1a837448896625992e23d565f46a6411f03b038a2c29b6880638", "prompt_chars": 113231}
{"question_id": "5a7937c8", "answer": "You participated in faith-related activities on **3 days** in December:\n\n- **December 10:** Volunteered at your church’s annual holiday food drive.\n- **December 17:** Participated in a Bible study at your church.\n- **December 24:** Attended midnight mass at St. Mary’s Church with your family.\n\nAnswer: 3 days.", "usage": {"input_tokens": 29847, "cached_input_tokens": 0, "output_tokens": 108, "reasoning_output_tokens": 28}, "prompt_tokens_o200k_base": 29149, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.9, "item_types": ["agent_message"], "session_record_sha256": "6064aaf7c82e293deee20a36c14c8f02d7195c85522e11cbb0c8603dc62e94c9", "events_sha256": "fd8492ddd77eb9e82167a8f0c48e9d44085fb8ddb9dd966e9d5168d8e2f37641", "prompt_sha256": "df046a290a6ee4629aea8f26175b4f6f54dc2641500af09631904576479368cf", "prompt_chars": 139140}
{"question_id": "5c40ec5b", "answer": "Answer: You've met up with Alex from Germany twice.", "usage": {"input_tokens": 25069, "cached_input_tokens": 0, "output_tokens": 15, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 24371, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.1, "item_types": ["agent_message"], "session_record_sha256": "20e4cbf45f116517056cae365bec676c23ecb7a04bb2949df634e571af7cc9a5", "events_sha256": "b548624a4f3c8dd2483e5fa616cf832b70cab1a1f55f3e1d76a75fabe20f5bbc", "prompt_sha256": "aed3761356bbdf3433d0b98323cd032783182181f05628de7194bd4996613eea", "prompt_chars": 117993}
{"question_id": "5d3d2817", "answer": "Answer: Your previous occupation was a marketing specialist at a small startup.", "usage": {"input_tokens": 18611, "cached_input_tokens": 0, "output_tokens": 18, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 17913, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.8, "item_types": ["agent_message"], "session_record_sha256": "753ccdd32ac39290b2d6c38ac1d5ba4daa03ebfc1fbfbb9c7d65fafcdb0f0cb4", "events_sha256": "00b61efaa2656d841c9aa34635c91cff6ba399ceee91a746bcd5084bacba8b37", "prompt_sha256": "eb03a6f834d9702274efb1d827b52165d2851ed160f347fcdf09af386e0b1264", "prompt_chars": 85821}
{"question_id": "5e1b23de", "answer": "Answer: 3 months ago.", "usage": {"input_tokens": 25831, "cached_input_tokens": 0, "output_tokens": 35, "reasoning_output_tokens": 22}, "prompt_tokens_o200k_base": 25133, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.3, "item_types": ["agent_message"], "session_record_sha256": "7f697f929dcbca684e9546a6e6337bf81353af26231edc6b32526d2e1af185fd", "events_sha256": "7a198410ab92904c6deb30f90d92ef5c8d54447293f10697449b5fcda87068a6", "prompt_sha256": "c3c10ab1fdec483f56a3ed59ca2f1aed02f1674ca8a34a927c4a68683f551648", "prompt_chars": 123363}
{"question_id": "60036106", "answer": "Your Facebook ad campaign reached around **2,000 people**, and your Instagram influencer collaboration promoted your product to **10,000 followers**.\n\n2,000 + 10,000 = **12,000**\n\nAnswer: Approximately 12,000 people.", "usage": {"input_tokens": 27599, "cached_input_tokens": 0, "output_tokens": 83, "reasoning_output_tokens": 26}, "prompt_tokens_o200k_base": 26901, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.1, "item_types": ["agent_message"], "session_record_sha256": "b8ce9d6df7d2dceb0a53ad0d4765537a49d739ef0e8e6df078012b3db2f2fdfa", "events_sha256": "adfc647a61e6ae92a991e6a02276447d83e7ae40f5b23ad4fc59a164b9e45a16", "prompt_sha256": "9305b331c3ec3de441734539f874b4771f7e710ba738cdbf7781196b8c8b8e7c", "prompt_chars": 131983}
{"question_id": "60159905", "answer": "You mentioned attending **three dinner parties** in the past month:\n\n- **Mike’s BBQ party**, where you watched football—about May 7.\n- **Sarah’s Italian feast**, followed by board games—the week before May 22.\n- **Alex’s international potluck**—May 20.\n\nThe dinner party you were planning to host wasn’t yet confirmed as having happened.\n\nAnswer: 3 dinner parties.", "usage": {"input_tokens": 29607, "cached_input_tokens": 0, "output_tokens": 139, "reasoning_output_tokens": 49}, "prompt_tokens_o200k_base": 28909, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 13.7, "item_types": ["agent_message"], "session_record_sha256": "99c9eb21533426c8d127c9aeeda1c5ceb128740f0b96d7534eebd3895dcae1e5", "events_sha256": "e79fdd278f30e2fc4afd1a97264e16b99c3ddd09ccbb88e72567ec8af899eaca", "prompt_sha256": "b7add91418b031ee58f6ffe94b98aa1ae8ffa51dc80f4a002c7d0d40bce27d47", "prompt_chars": 134334}
{"question_id": "603deb26", "answer": "Answer: You’ve tried making a Negroni at home 10 times since Emma showed you how.", "usage": {"input_tokens": 29515, "cached_input_tokens": 0, "output_tokens": 50, "reasoning_output_tokens": 23}, "prompt_tokens_o200k_base": 28817, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.7, "item_types": ["agent_message"], "session_record_sha256": "7aa706690f1c66946f679e7eee8fdae35b6a34efff78bb066ab9fab6703995c4", "events_sha256": "bbaa3e657e0839271a1e703e138992b293d7354a5efcf465840312cd98c63535", "prompt_sha256": "93de44f36eadf71597f0a85f7ee0a8b1cb2bc561ae78f21f008fb55213fd78f3", "prompt_chars": 132946}
{"question_id": "60472f9c", "answer": "You’ve been working on **two projects** simultaneously besides your thesis:\n- Your **Data Mining** group project, using the Bike Sharing dataset.\n- Your **Database Systems** group project.\n\nAnswer: 2 projects.", "usage": {"input_tokens": 26927, "cached_input_tokens": 0, "output_tokens": 113, "reasoning_output_tokens": 63}, "prompt_tokens_o200k_base": 26229, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.4, "item_types": ["agent_message"], "session_record_sha256": "f1a77f926ed56a79620931ac8e2be03504f49d957c32b632746533b598863a9f", "events_sha256": "863a32d749a54d04f80858c18a30d532d6d9b3226e6e64ada7f0a8746c7714a5", "prompt_sha256": "86fa399a69f1aa955c7fdb06f73be0003592a75c9128e01411e0899ece4b89b7", "prompt_chars": 128836}
{"question_id": "6071bd76", "answer": "Answer: You switched to less water per tablespoon of coffee—from 6 ounces on February 11 to 5 ounces on June 30.", "usage": {"input_tokens": 25406, "cached_input_tokens": 0, "output_tokens": 62, "reasoning_output_tokens": 28}, "prompt_tokens_o200k_base": 24708, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.0, "item_types": ["agent_message"], "session_record_sha256": "f72be09bcaa5674ea3fcdea232840643e3e7c1643013e5d71397096e6d2eba59", "events_sha256": "446b40840d857e2ceebbfc288477e845c31637facc1fe9c53916e2c807d26d46", "prompt_sha256": "3087ea6cbe58db818c2d36bd6a53324097b3463a5c3d62cca19365ca51478862", "prompt_chars": 116836}
{"question_id": "60bf93ed", "answer": "You bought your laptop backpack on January 15, and it arrived on January 20—a difference of 5 days.\n\nAnswer: 5 days.", "usage": {"input_tokens": 27738, "cached_input_tokens": 0, "output_tokens": 34, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 27040, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.0, "item_types": ["agent_message"], "session_record_sha256": "113dda9304d18d9d69c9487137a6b1175c74d5237078a068f5944729c5612ae3", "events_sha256": "bc13f17532172dfd8eb53fc2b723525f6ffdb0cfdaa4d64426961d11da281638", "prompt_sha256": "ddbdf646c42c716a3b9ea0ef4847ab62378421eb3717dc4c5b0347136a2bcf11", "prompt_chars": 128759}
{"question_id": "60bf93ed_abs", "answer": "The retrieved sessions don’t mention when you bought your iPad case or when it arrived, so I can’t calculate the delivery time.\n\nAnswer: Not enough information to determine.", "usage": {"input_tokens": 26601, "cached_input_tokens": 0, "output_tokens": 77, "reasoning_output_tokens": 36}, "prompt_tokens_o200k_base": 25903, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.5, "item_types": ["agent_message"], "session_record_sha256": "cf4ac34c3a666e7f1e8231f946c8cdda63466aa31d41851cadf02a781fe75c2b", "events_sha256": "c8f99879acf0d8c65868d6ad1bfcb2d210755fc99c1fdba2fa798d58cf1c7663", "prompt_sha256": "9a7106f8f99f4fe688a7edf69682531d06853a3a986181c7dbbcfc3bb4cc7751", "prompt_chars": 123997}
{"question_id": "60d45044", "answer": "Answer: Japanese short-grain rice.", "usage": {"input_tokens": 34298, "cached_input_tokens": 0, "output_tokens": 12, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 33600, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.7, "item_types": ["agent_message"], "session_record_sha256": "fd9c03b4fc63e16b973674f89ae457095523ce78235a5d38cf7e97f74f5559f1", "events_sha256": "2c0b78ce01f541eef058ab9f4c3335953b1ce5cdccdd54cdcf6cc2bbe4b90e7f", "prompt_sha256": "8d023be7c736f3f5c2173f19101c70be29186e5459c7211a6993cb139e59e151", "prompt_chars": 156212}
{"question_id": "618f13b2", "answer": "Answer: Four times.", "usage": {"input_tokens": 29069, "cached_input_tokens": 0, "output_tokens": 40, "reasoning_output_tokens": 29}, "prompt_tokens_o200k_base": 28371, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.9, "item_types": ["agent_message"], "session_record_sha256": "590de251a32b9ca8eab18aca5dd0fe3cc1db9bbccb9a3f79a6e830fad49b0510", "events_sha256": "05cc4ff9321d3179f842b06788bd343a0bf15ab0db24a9dde8878cdf5c19dcd7", "prompt_sha256": "7944507545b7dbaa766cf19ea83970ab63413e45811f4b01e97566dfc0ef70fe", "prompt_chars": 134462}
{"question_id": "61f8c8f8", "answer": "You finished your recent 5K in 35 minutes, compared with 45 minutes last year—a 10-minute improvement.\n\nAnswer: 10 minutes faster.", "usage": {"input_tokens": 26886, "cached_input_tokens": 0, "output_tokens": 57, "reasoning_output_tokens": 19}, "prompt_tokens_o200k_base": 26188, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.1, "item_types": ["agent_message"], "session_record_sha256": "ac33b2ab7188ccbf0d1c3a81bf8a87e36dcaccb0aaf775cb5ba9b7a245f6dc97", "events_sha256": "89324fc5ba0972ef6c75867ec478f6d47764667324059e2646c9cb443214d539", "prompt_sha256": "538fa20ca1ed12e000ed8b50f485efaccbabb00f2488832fae31e0901e46bd00", "prompt_chars": 122736}
{"question_id": "6222b6eb", "answer": "In our May 27 conversation, I mentioned that SIAC_GEE implements **6S**, a radiative transfer model used for atmospheric correction.\n\nAnswer: 6S (Second Simulation of a Satellite Signal in the Solar Spectrum).", "usage": {"input_tokens": 23149, "cached_input_tokens": 0, "output_tokens": 50, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 22451, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.5, "item_types": ["agent_message"], "session_record_sha256": "11f256e03017265e0a91d40a17c828ede4c8f2fe728055c6a12be1b1cc309481", "events_sha256": "6ddeba84c211d198ba2954e0cb902540fea8cbd1f16114c6c041d4a89345eb28", "prompt_sha256": "7fd49cf968373666f8e34c6a3fdf0cfd173afd489b3d47edf1fba339bbead657", "prompt_chars": 112439}
{"question_id": "6456829e", "answer": "Answer: You initially planted 5 tomato plants and 3 cucumber plants—8 plants total.", "usage": {"input_tokens": 25664, "cached_input_tokens": 0, "output_tokens": 23, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 24966, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.0, "item_types": ["agent_message"], "session_record_sha256": "1a3dbfad42e55cc72796c0f8fa562351dbf0c6dcf50e3b916bbc28e86e9bb7a2", "events_sha256": "3420e766c52ea43ddebe5fd612d7b60c055a4a459163c79daa9773d66f8efc13", "prompt_sha256": "dc116021b19500278d025f27bad648fd777e61e4f4ff26bd006e90317f9ddb3c", "prompt_chars": 117439}
{"question_id": "6456829e_abs", "answer": "Answer: You initially planted 5 tomato plants; the number of chili pepper plants isn’t mentioned in the retrieved sessions.", "usage": {"input_tokens": 26205, "cached_input_tokens": 0, "output_tokens": 57, "reasoning_output_tokens": 27}, "prompt_tokens_o200k_base": 25507, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.9, "item_types": ["agent_message"], "session_record_sha256": "1609cc9ac654abf7dd39fa2cac95b22bee7edf5803756d45f3690d15ac3a82a3", "events_sha256": "77e6e2e4322aee2ddc89e3d0e03be40169e6a9c0d994bfab5195a2e1bb4ed2c2", "prompt_sha256": "2d2d0c216154c22b6049dccd6e5c5b199e2efcaf5ab2f9a29aadb2f2f6858ddc", "prompt_chars": 119624}
{"question_id": "65240037", "answer": "The ratio I previously recommended was **1:10—one part tea tree oil to ten parts carrier oil**, such as coconut, jojoba, or almond oil. Do a patch test first, and avoid applying tea tree oil undiluted.\n\nAnswer: 1 part tea tree oil to 10 parts carrier oil (1:10).", "usage": {"input_tokens": 24680, "cached_input_tokens": 0, "output_tokens": 72, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 23982, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.8, "item_types": ["agent_message"], "session_record_sha256": "d3ff94a90611d611c8fb1339ce7e0335d117203be199aa104e2b53016826b6ac", "events_sha256": "275c4f9f7942eea372fab7f580c46161db6d5661aa95885964dcfa3d5d4958c0", "prompt_sha256": "41156b924c7ed1cc3b85828f1440ace0711c86463a493503ff070d21a75754f3", "prompt_chars": 114561}
{"question_id": "6613b389", "answer": "Rachel got engaged on May 15th, and your anniversary is July 22nd—a gap of 2 months and 7 days.\n\nAnswer: About two months before your anniversary.", "usage": {"input_tokens": 32599, "cached_input_tokens": 0, "output_tokens": 127, "reasoning_output_tokens": 84}, "prompt_tokens_o200k_base": 31901, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.3, "item_types": ["agent_message"], "session_record_sha256": "21e7425007fe59da5731de02e9f0a9fefb0e90313d767d66c433956a72ee9dce", "events_sha256": "b14d800b82b7e3326b9024e6643d403a4aa8490ff6df7bd3a8b19ca131880e15", "prompt_sha256": "f11ae9da2ed3c260cffd7c9fe2529372cc160f4e9c0377eee4288dc0bead119f", "prompt_chars": 149365}
{"question_id": "66f24dbb", "answer": "Answer: You bought your sister a yellow dress and a pair of matching earrings for her birthday.", "usage": {"input_tokens": 20237, "cached_input_tokens": 0, "output_tokens": 23, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 19539, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.5, "item_types": ["agent_message"], "session_record_sha256": "fad6939d769186352b1480601c87d8a6d3210f37ec803efd7165f32cc42160f3", "events_sha256": "10806b8c3ee51461ffaf5bdc9c837e780d4c3fff64313ead7750d5aa7b384ae8", "prompt_sha256": "b77636b42f1501a4570cde4c8be28d3b736d674e211a22b8fd964fd7c21b0197", "prompt_chars": 94407}
{"question_id": "67e0d0f2", "answer": "You’ve completed 8 courses on edX and 12 courses on Coursera: 8 + 12 = 20.\n\nAnswer: 20 online courses.", "usage": {"input_tokens": 27215, "cached_input_tokens": 0, "output_tokens": 67, "reasoning_output_tokens": 28}, "prompt_tokens_o200k_base": 26517, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.9, "item_types": ["agent_message"], "session_record_sha256": "b0ab9370c72392ae6d263d80143fa925deb96045c015f4ffc2aae5a643924c97", "events_sha256": "f665fab9393733c4b44665fd0deb9344f4aff93a03bd0df2cc0f16f31f2ebc8e", "prompt_sha256": "e33366ba10688d6cf3174d97a4fc3478a6d555547be93436270ab9cd1cec1fbb", "prompt_chars": 129986}
{"question_id": "681a1674", "answer": "Answer: 2 Marvel movies—Avengers: Endgame and Spider-Man: No Way Home.", "usage": {"input_tokens": 25738, "cached_input_tokens": 0, "output_tokens": 68, "reasoning_output_tokens": 42}, "prompt_tokens_o200k_base": 25040, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.5, "item_types": ["agent_message"], "session_record_sha256": "37cc768589209648d370add00a10d6eb575f4925b0bcedb1d74afc0b13ce5e53", "events_sha256": "000767930719a9c082071ae76a96e6372f41f93fcb45acd91a5d817b7c71eea3", "prompt_sha256": "7ea60526f8a81902c10cea2d905130b5a23c9edd0719582c02d8dd1d7c67e9eb", "prompt_chars": 121793}
{"question_id": "69fee5aa", "answer": "You had 37 pre-1920 American coins on May 27, then added a 1915-S Barber quarter on May 29, bringing your total to 38.\n\nAnswer: 38 coins.", "usage": {"input_tokens": 24269, "cached_input_tokens": 0, "output_tokens": 70, "reasoning_output_tokens": 22}, "prompt_tokens_o200k_base": 23571, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.6, "item_types": ["agent_message"], "session_record_sha256": "1bc1160755436bde46cbd04bcbc07ea73aaa572078fa660060685cb8efb841af", "events_sha256": "4e4b62802984e6b909b79a69d6b6bf029e2b5c298f4980e92da8ccae2f1eeac6", "prompt_sha256": "7858ba4f5fba0e3c23ec8c157658670534fd4a770534ee87535fa1e4720586da", "prompt_chars": 110727}
{"question_id": "6a1eabeb", "answer": "Answer: Your personal best time in the charity 5K run was 25:50 (25 minutes and 50 seconds).", "usage": {"input_tokens": 32269, "cached_input_tokens": 0, "output_tokens": 30, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 31571, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.3, "item_types": ["agent_message"], "session_record_sha256": "ca0e719b8743d05bbebfa8cc76a2cd8fed8fc81c5fe9f5530d003f7b1d32f5ff", "events_sha256": "27c6d809ee1dd0012532632b77bf8c205261b741683082dd576fd21bae8b2668", "prompt_sha256": "86a2354373bb0c8e7e113f2cbb0d4e0b4ad63fd50ac832f40dc2b11f228d4fc1", "prompt_chars": 149293}
{"question_id": "6a27ffc2", "answer": "Answer: You’ve completed 30 videos of Corey Schafer’s Python programming series.", "usage": {"input_tokens": 25635, "cached_input_tokens": 0, "output_tokens": 21, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 24937, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.8, "item_types": ["agent_message"], "session_record_sha256": "126f994ad7bde3140360b5595634c3630990e8a2dea6634c6aea50c39c02d242", "events_sha256": "02ca4bf4d1386c7c9dab42df2347201095de0f5ed0c79edb4b8edf3230bd0c45", "prompt_sha256": "4cbac59b4262bdb804618741971a387f62da84d2d8536bfb2cffad2a48e2ff25", "prompt_chars": 123025}
{"question_id": "6ade9755", "answer": "Answer: You take yoga classes at Serenity Yoga.", "usage": {"input_tokens": 20441, "cached_input_tokens": 0, "output_tokens": 14, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 19743, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.1, "item_types": ["agent_message"], "session_record_sha256": "772c1ebd2129b4710a4b4ac03443d3da6d6a0dc24da1145cf6283b06ed635a82", "events_sha256": "1dca8f9ed6d3439a746dd59e1d88f6dda87b600938a090a6d166f9fc388b8da6", "prompt_sha256": "53e495d9530cfc0444c920ca5434f30d42ec257130b9c057b30ca9f32b837841", "prompt_chars": 93187}
{"question_id": "6ae235be", "answer": "In our earlier conversation, I listed these processes at **CITGO’s Lake Charles Refinery**:\n\n- **Atmospheric distillation:** Heats crude oil and separates it into fractions based on boiling points.\n- **Fluid catalytic cracking (FCC):** Breaks heavier crude-oil fractions into lighter, more valuable products such as gasoline and diesel.\n- **Alkylation:** Combines smaller molecules into larger ones to produce high-octane gasoline components.\n- **Hydrotreating:** Removes impurities from gasoline and diesel fractions to improve their quality.\n\nThese were some of the main processes mentioned, not necessarily a complete list.\n\nAnswer: Atmospheric distillation, fluid catalytic cracking (FCC), alkylation, and hydrotreating.", "usage": {"input_tokens": 22323, "cached_input_tokens": 0, "output_tokens": 153, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 21625, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.5, "item_types": ["agent_message"], "session_record_sha256": "fde6df98127a8af7db11eb9d3b018aca561ffdc253b4ab6825538d874b3353dc", "events_sha256": "5e9469f956c441c9fd5a79e5ca54b5a5a56dc7ad1337e2c0cf3fa0e6f389e46d", "prompt_sha256": "78719a6237326d8dfaf94564d342f4ae1a7b3066ba065ab742a76a5e2d3bc1b2", "prompt_chars": 107602}
{"question_id": "6aeb4375", "answer": "On September 30, 2023, you said you’d tried four different Korean restaurants in your city, updating the earlier count of three from August 11.\n\nAnswer: Four Korean restaurants.", "usage": {"input_tokens": 24958, "cached_input_tokens": 0, "output_tokens": 43, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 24260, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.4, "item_types": ["agent_message"], "session_record_sha256": "a6ae3cdde9470809252e216d3585ceaf25dfb92e6f87a00656d6047d66516ce8", "events_sha256": "c45cc67564c13755d8c40945cec49e3bb48ab20e7cc750732d5ce637b4c56f33", "prompt_sha256": "e96f358ffefbef066753bb1ce6961e16224c5cf957b9c014714ad1ee296adbd2", "prompt_chars": 108680}
{"question_id": "6aeb4375_abs", "answer": "The sessions say you’ve tried four Korean restaurants as of May 26, but they don’t mention how many Italian restaurants you’ve tried.\n\nAnswer: Not available in the supplied sessions.", "usage": {"input_tokens": 27092, "cached_input_tokens": 0, "output_tokens": 96, "reasoning_output_tokens": 53}, "prompt_tokens_o200k_base": 26394, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.9, "item_types": ["agent_message"], "session_record_sha256": "48d1f57657ae69bd6835219742795e525c67dc1b6db703390e77590b5c559746", "events_sha256": "b05eaaa5aa16c158603ce00983cdbdc8f66a4f36a977489805a6f438d1b37b2a", "prompt_sha256": "ae35e700a78997404a32d8253c02127c6d6915143648aad4fbf4feafbe4c4522", "prompt_chars": 120919}
{"question_id": "6b168ec8", "answer": "Answer: You own three bikes: a road bike (Trek Emonda), a mountain bike, and a commuter bike.", "usage": {"input_tokens": 28450, "cached_input_tokens": 0, "output_tokens": 29, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 27752, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.2, "item_types": ["agent_message"], "session_record_sha256": "7f02661c4177dbf3496102985e0a99b83e0c957e9b1dde86ccf82741531bcead", "events_sha256": "c432e1df829a097f3697f09f1daed1e48b3a82f679cc3162782fece48f8acc73", "prompt_sha256": "9fcbf6a8d1e52988ee6621f5a7018938187eb853e4cdae807ad7687edc4016f2", "prompt_chars": 129368}
{"question_id": "6b7dfb22", "answer": "Feeling stuck doesn’t mean you’ve lost your creativity—you may just need a different way into the work. Based on what you’ve shared, I’d try these:\n\n- **Look at something real rather than another Instagram painting.** You’ve been interested in realistic flowers, so observe a flower’s shape, petal edges, and changing light, or use your balcony herb garden as a subject. Take reference photos from different angles and notice which details catch your attention.\n\n- **Let texture guide the painting.** Since you’ve wanted to explore palette knives, experiment with impasto strokes, swirling, dabbing, or scraping back to reveal an underlying color. Treat it as practice rather than something that needs to become a finished piece.\n\n- **Make your 30-day challenge about exploration, not achievement.** Break the work into small, manageable goals—studying a flower’s colors, practicing soft edges, or testing a knife technique. You’ve said smaller tasks would help you stay on track; they can also make experimentation feel less daunting.\n\n- **Bring another person into the process.** A local art class, painting group, or online art community could offer both fresh perspectives and the connection you’ve been missing. You don’t have to make it a high-pressure interaction.\n\n- **Give yourself permission to pause.** Your meditation has helped you feel centered, and you’ve been exploring detachment from outcomes. Apply that here: focus on observing, learning, and enjoying the process rather than judging what a painting says about your ability or worth.\n\n**A good starting point:** observe one flower or herb, then explore its colors and textures with your palette knife—without requiring a polished result.\n\nAnswer: Seek inspiration through direct observation, palette-knife experiments, low-pressure challenge goals, art-community connections, and breaks that help you focus on the process rather than the outcome.", "usage": {"input_tokens": 33502, "cached_input_tokens": 0, "output_tokens": 472, "reasoning_output_tokens": 92}, "prompt_tokens_o200k_base": 32804, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 27.4, "item_types": ["agent_message"], "session_record_sha256": "ffd9f00c38121f90282d82b393022d222ac337e1d488bc89ed1403c40f73c0c2", "events_sha256": "95e5ed1eb55a946f7e894e973bd46c2e711e6491c6e7d992e25d721eba8fc332", "prompt_sha256": "8622bbd716fada092262125630a49874cde1cccaf7497337814da3657036d0a0", "prompt_chars": 155229}
{"question_id": "6c49646a", "answer": "Your three road trips to Durango, Breckenridge, and Santa Fe totaled **1,800 miles**, and your Yellowstone trip covered **1,200 miles**.\n\n1,800 + 1,200 = **3,000 miles**.\n\nAnswer: 3,000 miles.", "usage": {"input_tokens": 29264, "cached_input_tokens": 0, "output_tokens": 92, "reasoning_output_tokens": 28}, "prompt_tokens_o200k_base": 28566, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.8, "item_types": ["agent_message"], "session_record_sha256": "2db9ec6434d184621c9e84907a3c94cf462f36916a22464f24524a1ea01d781a", "events_sha256": "ed0560088a84e68b496379c7964bfb15e8f0e894958a6cdfa5e7d4cf8df96550", "prompt_sha256": "0fda9f86da2ee1c229ae9c9aebbfb43c72141784bd6e55f2f92ce725272ddf4f", "prompt_chars": 136593}
{"question_id": "6cb6f249", "answer": "You mentioned two social media breaks:\n- **Mid-January:** A week-long break (7 days).\n- **Mid-February:** A 10-day break.\n\nTotal: 7 + 10 = **17 days**.\n\nAnswer: 17 days.", "usage": {"input_tokens": 28721, "cached_input_tokens": 0, "output_tokens": 80, "reasoning_output_tokens": 22}, "prompt_tokens_o200k_base": 28023, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.4, "item_types": ["agent_message"], "session_record_sha256": "992ef19274f2f07b7bd7000dd010d7989ccf577c30b0bd7e72588f05fae32f77", "events_sha256": "20f42fd2f08a2f495b046b6eb251343222773951b2f4ea233127786465c07ab6", "prompt_sha256": "8da1ffa2b0f81b16f9ccb2dadaaa9a2abfb7bc6cb0b2cc211644242e826c34a0", "prompt_chars": 132157}
{"question_id": "6d550036", "answer": "You’ve described **three projects you have led or are currently leading**:\n\n1. **Marketing Research class project** — you led the data analysis team on a comprehensive market analysis for a new product launch.\n2. **High-priority software project** — you completed it two months ahead of schedule, contributing to a significant increase in company revenue.\n3. **New product feature launch planned for June** — you’re planning the timeline and coordinating tasks for your team of five engineers.\n\nAnswer: 3 projects.", "usage": {"input_tokens": 23625, "cached_input_tokens": 0, "output_tokens": 268, "reasoning_output_tokens": 160}, "prompt_tokens_o200k_base": 22927, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 16.4, "item_types": ["agent_message"], "session_record_sha256": "3386cff6bf00c454644fb6b4f46591ff6895368804f22bb4eb4074d9cbafc271", "events_sha256": "6f55f7425705f190cc2f67c4cf97d24ef32701c5109f7bacad2eed26b299b8b5", "prompt_sha256": "3c7c733421a3cb7b6d4a2007f175e5888e834101e1bed18e8fea0365b4576841", "prompt_chars": 111730}
{"question_id": "6e984301", "answer": "You started sculpting classes on February 11, 2023, and bought your own tools on March 4, 2023. That interval is 21 days, or 3 weeks.\n\nAnswer: 3 weeks.", "usage": {"input_tokens": 32325, "cached_input_tokens": 0, "output_tokens": 101, "reasoning_output_tokens": 49}, "prompt_tokens_o200k_base": 31627, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.5, "item_types": ["agent_message"], "session_record_sha256": "870d1aa20c495c5256c4d3e3c5db82665f03cdb4a82f402085ff01d46dc00eaa", "events_sha256": "feb75d982333b085cabe1fb81587e48ec5602188a5ff9f635a8e3376526dfbbf", "prompt_sha256": "521c624d781b36a59e56c9dec69f545e649bd4736b55a5f66f9c0d10f2fca912", "prompt_chars": 153919}
{"question_id": "6e984302", "answer": "Answer: You bought a set of sculpting tools, including a modeling tool set, a wire cutter, and a sculpting mat, on March 4.", "usage": {"input_tokens": 31888, "cached_input_tokens": 0, "output_tokens": 68, "reasoning_output_tokens": 30}, "prompt_tokens_o200k_base": 31190, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.7, "item_types": ["agent_message"], "session_record_sha256": "33704fcdc335b6b40991ead51a350ad34add2a4382b67e950477ab8da6ef9d63", "events_sha256": "7c25ba941e21493e13d255f0dd1bc17c05f9f696ced38235baffba597f90ab53", "prompt_sha256": "4c77c01e1577aef9b239924ae9db9f57ffa83ccaf626c054eb5dd1f4cefe6fc8", "prompt_chars": 151176}
{"question_id": "6f9b354f", "answer": "Answer: A lighter shade of gray.", "usage": {"input_tokens": 18666, "cached_input_tokens": 0, "output_tokens": 12, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 17968, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 4.5, "item_types": ["agent_message"], "session_record_sha256": "3d1f21d998cf551c8c57f100726b8d965d6ae8475acdb6d6c894d0bd974ca6e9", "events_sha256": "7b0707b0e07ebf1d29566f266bf5a9639a64c004915f13b72b05022a0e2151e6", "prompt_sha256": "b8006faf1ead999c2d11a23018e2bb5ff8289156c86a9e54845aa00403d51add", "prompt_chars": 84883}
{"question_id": "7024f17c", "answer": "Last week was **May 22–28, 2023**. The sessions don’t confirm how much jogging or yoga you actually completed during that period:\n\n- **Jogging:** You logged a 30-minute jog on May 20, which was the week before.\n- **Yoga:** Your former routine was 6 hours per week, but you said you’d been slacking off in May. You discussed restarting, without confirming any completed sessions last week.\n\nAnswer: Your jogging and yoga hours for last week can’t be determined from the supplied sessions.", "usage": {"input_tokens": 30204, "cached_input_tokens": 0, "output_tokens": 203, "reasoning_output_tokens": 85}, "prompt_tokens_o200k_base": 29506, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.7, "item_types": ["agent_message"], "session_record_sha256": "b58410187788953fb8ca0cb3ae0cb049d7016290d115e40a27c7212b3b334c0a", "events_sha256": "f94e20a3e2e3280631c48b99f1d98b71c9adb9eb670d90a74220af02ad84a297", "prompt_sha256": "10db4a778eddfc864a0633877d084b43fe8f11ad69e1b33b44075cce23d2031f", "prompt_chars": 139347}
{"question_id": "70b3e69b", "answer": "The example I gave was **Manolo García**. In our May 21 conversation, I described him as a Spanish-Catalan singer-songwriter who publicly supports unity between Catalonia and Spain, expressing that they should work together to resolve their differences.\n\nAnswer: Manolo García.", "usage": {"input_tokens": 16060, "cached_input_tokens": 0, "output_tokens": 60, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 15362, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.0, "item_types": ["agent_message"], "session_record_sha256": "2311d27bebac47311fd9c2077e8368c268b21e7128979a95888afe486b762ac5", "events_sha256": "44182b8c4624f9c5cb58d713a0774e3ee22ccef678914ba41b2f0bd482edeb72", "prompt_sha256": "15b080650237b9746cc0548540a5fa7b7d599219523a04b5d2adc10ef889e9eb", "prompt_chars": 82179}
{"question_id": "71017276", "answer": "Answer: 4 weeks ago, on March 4, 2023.", "usage": {"input_tokens": 23413, "cached_input_tokens": 0, "output_tokens": 47, "reasoning_output_tokens": 25}, "prompt_tokens_o200k_base": 22715, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.7, "item_types": ["agent_message"], "session_record_sha256": "6344ce5ef780521da2b01108b19fc9835ddc755eb7274742d9f50671238171f3", "events_sha256": "a74825ce4e9d0aef35da9ab9965a82b05edf11919235b22cf234d5bc3543f83f", "prompt_sha256": "9c8658e928b24b50d4b6ed33807227c28b95e9a73dbc8bfa657bd0b68065ece1", "prompt_chars": 108633}
{"question_id": "71017277", "answer": "Answer: The supplied conversations do not say who gave you jewelry last Saturday (March 4).", "usage": {"input_tokens": 27327, "cached_input_tokens": 0, "output_tokens": 126, "reasoning_output_tokens": 101}, "prompt_tokens_o200k_base": 26629, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 13.6, "item_types": ["agent_message"], "session_record_sha256": "e14b3134417e0ff97d25ff48e9bf9d403c464656becd50cf1b0a6cfbe8b3b76b", "events_sha256": "a50b9dd4971932426d0580514a9e08a00683bcee7991973ff02f892a229a9f69", "prompt_sha256": "9a02004b9bb654a44701cb10f8ec5cf8bc5aa18d1b85c05d68cbd1e14063b561", "prompt_chars": 126070}
{"question_id": "71315a70", "answer": "As of June 17, you said you’d spent 10–12 hours on your abstract ocean sculpture, which was still a work in progress.\n\nAnswer: 10–12 hours.", "usage": {"input_tokens": 28689, "cached_input_tokens": 0, "output_tokens": 42, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 27991, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.8, "item_types": ["agent_message"], "session_record_sha256": "0473a6eb8af71b85af9eca113398d9bf96ec0ae2c9fc30469a7b5632c9c729f9", "events_sha256": "615f089c77197468f09256f9718abc4f592bf91b98cf907e84be81c170b66e71", "prompt_sha256": "7e4f2ec2f2008f10fe0084b4c4e9acd02baa37bae02053cdd6009e23a9d81542", "prompt_chars": 134746}
{"question_id": "7161e7e2", "answer": "In the shift rotation sheet we created on May 24, Admon was assigned the **Sunday day shift, from 8 am to 4 pm**.\n\nAnswer: Admon’s Sunday shift was 8 am–4 pm (Day Shift).", "usage": {"input_tokens": 22269, "cached_input_tokens": 0, "output_tokens": 54, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 21571, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.2, "item_types": ["agent_message"], "session_record_sha256": "a889c1cf3e07f50c92d82e7d3b24a0aad7b839fa7dab357f9928a1856516b46f", "events_sha256": "fa093b745b3dd6a91648dbb4681796e5079a1117e4331f5c07880d253bbc24e9", "prompt_sha256": "6051f11b48ee727d7a82c0d39a05fdba46eafd66a81c4e4e96a2f1f794d6ddd1", "prompt_chars": 102393}
{"question_id": "71a3fd6b", "answer": "Answer: The phone number I provided for Speyer Tourismus Marketing GmbH is +49 (0) 62 32 / 14 23 - 0.", "usage": {"input_tokens": 16771, "cached_input_tokens": 0, "output_tokens": 38, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 16073, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.6, "item_types": ["agent_message"], "session_record_sha256": "bfe8eea8f4318563e5ac6ff580cad59e41251970360ae4177546f9417d5c434f", "events_sha256": "74edb0480b605157c4a71ac3ca54e3a83a00887efa46d6b70c30e682dddbabe9", "prompt_sha256": "b8499ca7bbabd497105a9376b139a9b35a25eb9eda54644c9799a95f15b5a510", "prompt_chars": 80235}
{"question_id": "720133ac", "answer": "Lola’s vet visit cost $50, and her flea and tick medication cost $25. Together, they cost $50 + $25 = $75.\n\nAnswer: $75.", "usage": {"input_tokens": 21888, "cached_input_tokens": 0, "output_tokens": 70, "reasoning_output_tokens": 27}, "prompt_tokens_o200k_base": 21190, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.3, "item_types": ["agent_message"], "session_record_sha256": "0939a337f240eff20b4040e50d709367403fd1fbffb85189ef49d4d6cd779930", "events_sha256": "bc11b89f0e5e8d1325434c2cafdc0fc0d805624255793aa95fc526cbc4051c5b", "prompt_sha256": "c948bdcebfc054c151781fd79f6c7b737de0db5fb3b29c8183a3a16c1d6bf8d7", "prompt_chars": 101173}
{"question_id": "726462e0", "answer": "Answer: You got a 10% discount on your first purchase from the new clothing brand.", "usage": {"input_tokens": 27082, "cached_input_tokens": 0, "output_tokens": 23, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 26384, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.4, "item_types": ["agent_message"], "session_record_sha256": "9285858af4d2e4d4dc5b81625f6230bc137fa129fc74355083def7eeb2becaf7", "events_sha256": "e9ed1113e0f963ac2ed70596f222c061fa25b9dd67f3e3a11db7a6f5b4e7f363", "prompt_sha256": "107d7ccf58e5846a192ead98a204857403e1dfa882c0c08b8eba916f640282c1", "prompt_chars": 124663}
{"question_id": "72e3ee87", "answer": "Answer: You’ve completed 50 episodes of Crash Course’s Science series.", "usage": {"input_tokens": 26280, "cached_input_tokens": 0, "output_tokens": 19, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 25582, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.0, "item_types": ["agent_message"], "session_record_sha256": "2e4f61eebb0ffc87d17689404c20c2d1ab2ca65d09b9d6a747ebcd19f7258c0f", "events_sha256": "34cc222b6c9b6244760d94fca71212e3316bca5c31bdd84f5037eeb7397990dd", "prompt_sha256": "a73f637c196ac683f4d107795f937000d2bf14695496095dde6ca1467cba84e4", "prompt_chars": 123828}
{"question_id": "73d42213", "answer": "Answer: You reached the clinic at 9:00 AM on Monday—two hours after leaving home at 7:00 AM.", "usage": {"input_tokens": 28774, "cached_input_tokens": 0, "output_tokens": 103, "reasoning_output_tokens": 70}, "prompt_tokens_o200k_base": 28076, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 14.5, "item_types": ["agent_message"], "session_record_sha256": "f5f45cece4302180596dfbf594cbbc470ae795bd1a93e8563344f4100c13d557", "events_sha256": "f5d45355686e02ad98d35599f00bbbd593ad4c4b94abdd5ce455ce1e70440cbe", "prompt_sha256": "634480a888be29f6c35b1f8adc8a61f9d2b86b85427b0ac6bb7b54e86d7a0489", "prompt_chars": 136345}
{"question_id": "7401057b", "answer": "Answer: You can redeem **two free nights’ stays at any Hilton property** with your accumulated points.", "usage": {"input_tokens": 29989, "cached_input_tokens": 0, "output_tokens": 92, "reasoning_output_tokens": 65}, "prompt_tokens_o200k_base": 29291, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.0, "item_types": ["agent_message"], "session_record_sha256": "c88cd2556c659f03e05e825bb3d42978ffab99ea613e783b8718f085cf6549af", "events_sha256": "4ce51564ba648851f95bca21079ba61a3a26297d6e3dd8b2b347597b2bbc9e0e", "prompt_sha256": "41b92f5c37590a74ddb5f215bb3844abbaf96b490e95c8a4b3200c62e92a21e7", "prompt_chars": 140021}
{"question_id": "7405e8b1", "answer": "On May 23, you said you received **40% off your first HelloFresh order**. On May 28, you reported **20% off an UberEats order** the previous week.\n\nThe HelloFresh discount was **20 percentage points higher**, but the sessions don’t confirm that the UberEats order was your first.\n\nAnswer: HelloFresh was higher (40% vs. 20%), though your first UberEats order’s discount isn’t confirmed.", "usage": {"input_tokens": 27023, "cached_input_tokens": 0, "output_tokens": 240, "reasoning_output_tokens": 139}, "prompt_tokens_o200k_base": 26325, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 13.2, "item_types": ["agent_message"], "session_record_sha256": "abb603247206dd748441a2b7ba9b4531382b4b7f8abf3dfe9956e22ee83a49fe", "events_sha256": "1ac77c57761faf1eb562a39b8a84df6523834b3bad7940305e71919f6d468964", "prompt_sha256": "d43360e6afb92de3875d7db4f17894e286ab119c892b046764dd8a159ade8f39", "prompt_chars": 125423}
{"question_id": "7527f7e2", "answer": "Answer: You spent $800 on a designer handbag.", "usage": {"input_tokens": 28678, "cached_input_tokens": 0, "output_tokens": 15, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 27980, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.1, "item_types": ["agent_message"], "session_record_sha256": "ebd16d3f41b747efba1613ae2c71320dc18f6b8c6413680afbcfe11fd66a36d8", "events_sha256": "4ba759d5a44162a6eec7c495491be5147ded9e5516208359539dc87af732fde1", "prompt_sha256": "36c1db1ab6614ee438af2a1d59b436abed867be30acd83bb09b67db125b659e0", "prompt_chars": 137776}
{"question_id": "75499fd8", "answer": "Answer: Your dog, Max, is a Golden Retriever.", "usage": {"input_tokens": 9491, "cached_input_tokens": 0, "output_tokens": 16, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 8793, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.4, "item_types": ["agent_message"], "session_record_sha256": "5fcdecee0f2b692fef3346c994bd1d5b96d1a843d4b142a81ef20398ca7bdde2", "events_sha256": "51bf3e2100495277c3b7a268a5e9d991fc30f61dc73a7839fd408875809bb22e", "prompt_sha256": "cdee6eb67f4e659f0a5d94e8c9352fa434116cce46356a5a4e931ac3ac23b3bf", "prompt_chars": 43613}
{"question_id": "75832dbd", "answer": "Based on your interest in **deep learning for medical image analysis—especially segmentation, explainability, multimodal fusion, and domain adaptation—and your work on multi-agent and multimodal reinforcement learning**, I’d prioritize these:\n\n### Conferences to follow\n- **MICCAI (Medical Image Computing and Computer Assisted Intervention)** and **ISBI (International Symposium on Biomedical Imaging)**: Both appeared in our earlier discussion of medical-image segmentation challenges, so they are particularly relevant to your medical-imaging interests.\n- **NeurIPS, ICML, and ICLR**: These were among the publication venues you identified in your statement of purpose. They are worth keeping on your shortlist as you pursue reinforcement-learning research.\n- **CVPR and ICCV**: You also identified these as potential publication venues; keep them on your radar alongside your computer-vision and multimodal interests.\n\n### Publications from our earlier discussions\nFor your specific interest in visualizing and interpreting models, I’d revisit:\n- **“Grad-CAM: Visual Explanations from Deep Networks via Gradient-based Localization” — Selvaraju et al. (2017)**, for prediction-localization visualizations.\n- **“DeepLIFT: Deep Learning Important FeaTures” — Shrikumar et al. (2017)**, for feature-importance explanations.\n- **“Attention-Gated Networks for Improving Ultrasound Image Segmentation” — Schlemper et al. (2019)**, connecting attention mechanisms with segmentation.\n\n**A recency caveat:** These papers are foundational rather than recent as of May 30, 2023. The supplied conversations do not establish specific 2022–2023 publications or conference schedules, so I can recommend relevant venues but cannot reliably name the latest papers or upcoming dates.\n\nAnswer: Prioritize MICCAI and ISBI for medical imaging, plus NeurIPS, ICML, ICLR, CVPR, and ICCV for your broader AI interests; revisit Grad-CAM, DeepLIFT, and attention-gated segmentation papers, noting that newer publications are not verified in our conversations.", "usage": {"input_tokens": 22784, "cached_input_tokens": 0, "output_tokens": 544, "reasoning_output_tokens": 116}, "prompt_tokens_o200k_base": 22086, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 24.6, "item_types": ["agent_message"], "session_record_sha256": "8ef649ab966ef6a1434620c56d063193ccc77f75fd30da3cde29439f7920bbc5", "events_sha256": "057e071cfdc5d6926298a337d53f05fbcd601b51a397aacffb9087c731c9dab2", "prompt_sha256": "f6205e47bdb5b9ba050f34312fcc42a255438ccc0314bd67441f1539a330959b", "prompt_chars": 109497}
{"question_id": "75f70248", "answer": "Yes—**your living room could be contributing, though we can’t confirm the cause from what you’ve shared.** On May 26, you mentioned concerns about dust there and a cat that sheds a lot. Dust and cat dander are plausible triggers.\n\nYou also recently had a Victorian armchair reupholstered and are refinishing an oak coffee table. Those are worth considering **if the sneezing started around those changes**, especially if restoration work is happening in or near the living room.\n\nTo narrow it down:\n- Notice whether you sneeze more in the living room and less elsewhere.\n- Vacuum floors and upholstery with a HEPA-filter vacuum, and dust with a damp microfiber cloth.\n- Wash your cat’s bedding and blankets, and check your home’s air filters.\n\nDoes the sneezing get worse when you sit on particular furniture, spend time with your cat, or work on the coffee table?\n\nAnswer: Possibly—living-room dust and cat dander are plausible contributors, but the cause isn’t confirmed.", "usage": {"input_tokens": 28797, "cached_input_tokens": 0, "output_tokens": 345, "reasoning_output_tokens": 134}, "prompt_tokens_o200k_base": 28099, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 17.8, "item_types": ["agent_message"], "session_record_sha256": "915a60e164e3a1d220a4de9a41b861865784d8f71ade992fad4dde7882ab982d", "events_sha256": "b81d399a30c11057cbbe6de89a0aa184077be864bb9cc70a555964b82303d48c", "prompt_sha256": "da9436090ff612863e71dedaac2807feb826c33f96b751f8171c69c1f1404f09", "prompt_chars": 135134}
{"question_id": "76d63226", "answer": "Answer: Your new Samsung TV is 55 inches.", "usage": {"input_tokens": 25151, "cached_input_tokens": 0, "output_tokens": 15, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 24453, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.1, "item_types": ["agent_message"], "session_record_sha256": "ae66dbc36eb0e76d6b7cf603c6437f1eef4c4236ccd5a5bf3681a436721bbe0f", "events_sha256": "0866691c58a07ea1cd05ede7ea1d80d69fcab4531df1a7de5e98ea9731c1c8ad", "prompt_sha256": "fd02c5d804973835beed2bdc7c01ed94b8f522f7c7edb0f3ddc8769934076a84", "prompt_chars": 115587}
{"question_id": "778164c6", "answer": "You’re likely thinking of **Grilled Snapper with Mango Salsa**, which has a fruity, spicy salsa. The Jamaican dish I recommended trying first was **Escovitch Fish**, but that has pickled vegetables rather than fruit.\n\nAnswer: Grilled Snapper with Mango Salsa.", "usage": {"input_tokens": 25101, "cached_input_tokens": 0, "output_tokens": 258, "reasoning_output_tokens": 196}, "prompt_tokens_o200k_base": 24403, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 14.4, "item_types": ["agent_message"], "session_record_sha256": "8f2ac051f04a92bd24a6dfeabf3e78a8a7e196e56cab8eecac97b95a4b0bd284", "events_sha256": "66d441109049a63b81a058eb3dabb6c625dbb06a3ff19f50a10d66642de6daa2", "prompt_sha256": "efe1907ac7418e6004b3f107a5f5b8e7b7e7659d08dfab7d2db533b97a4e7618", "prompt_chars": 116326}
{"question_id": "77eafa52", "answer": "The initial quote was $2,500, and the corrected total was $2,800. The difference was $2,800 − $2,500 = $300.\n\nAnswer: You had to pay $300 more.", "usage": {"input_tokens": 19971, "cached_input_tokens": 0, "output_tokens": 49, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 19273, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.9, "item_types": ["agent_message"], "session_record_sha256": "522c3ad08f3a06857d9162af38b84cf877bd1257743cc97ce7dfae3de9594441", "events_sha256": "1ed83168e4e60a527dd17aee56e0106d04154e16e663bbd49ada7ef8d5ba7c5f", "prompt_sha256": "461bc6772c49e2885d9af486506631381183aa1165f50f4f54571dcc3040cf4c", "prompt_chars": 92064}
{"question_id": "7a87bd0c", "answer": "In your September 30 session, you said you’d been sticking to your daily tidying routine for **4 weeks**, updating the earlier 3-week figure from June.\n\nAnswer: 4 weeks.", "usage": {"input_tokens": 26812, "cached_input_tokens": 0, "output_tokens": 44, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 26114, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.3, "item_types": ["agent_message"], "session_record_sha256": "148495d26be723f5812e10faff265acd038393dec76faf4e011749f34318c494", "events_sha256": "791a9dff223d55afe08e7f7238ba8935e5e2330ac769fd87afa7d4acc352e46b", "prompt_sha256": "30375799a7ed5d57a267d1847e533edc5f62a66a6c79e3e38549243ce00b19e4", "prompt_chars": 128305}
{"question_id": "7a8d0b71", "answer": "The DHL Wellness Retreats campaign plan allocated **$2,000** for influencer marketing, as discussed on May 24.\n\nAnswer: $2,000.", "usage": {"input_tokens": 28531, "cached_input_tokens": 0, "output_tokens": 36, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 27833, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.3, "item_types": ["agent_message"], "session_record_sha256": "9f94f174ac6b41e8280b1ec05bd2bc15e12c5528d78b4c6b752ff6dcf8102d7a", "events_sha256": "34ddf9130f3db9ff90b1dd717937fc52c5c11c191888147fa07cbb4fb7646d92", "prompt_sha256": "8d4cabe3a0b0c4c467e1dd5e0e35adb4ac7449834ad92e7eee7cd4e1c830d823", "prompt_chars": 131653}
{"question_id": "7e00a6cb", "answer": "The hostel I recommended was **International Budget Hostel**, described as near the Red Light District, with affordable dorms and private rooms, a fully equipped kitchen, and a lounge area.\n\nAnswer: International Budget Hostel.", "usage": {"input_tokens": 22464, "cached_input_tokens": 0, "output_tokens": 46, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 21766, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.6, "item_types": ["agent_message"], "session_record_sha256": "fb56b40d2054ed77384325c462cb680e3ed7c8df251c5c801c0d52236e370aa6", "events_sha256": "ab95ee226c1ca43ee276866fd368195566393a7c33029c6dea8dce1c91bd7e14", "prompt_sha256": "2c7171a57c1891c24e9a1c87c1005201bd288eec1637bddb3b8b93030f17cee7", "prompt_chars": 102880}
{"question_id": "7e974930", "answer": "In your September 30, 2023 conversation, you said you earned $420 at the Downtown Farmers Market on your most recent visit.\n\nAnswer: $420.", "usage": {"input_tokens": 22509, "cached_input_tokens": 0, "output_tokens": 37, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 21811, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.5, "item_types": ["agent_message"], "session_record_sha256": "ac912b8fff2b84ca71bc5d8fb4f002fe50e222b16f9f69fa44b3bfcff2d2ba6c", "events_sha256": "2764bf3f7719dee9bf1069180bc39b7bee2e7d00f89bc70aaa928c148a01abdc", "prompt_sha256": "faf56a004381d8531a09dbaef5b74922bd6c668106175d321f6c1dee50eecc6d", "prompt_chars": 104472}
{"question_id": "8077ef71", "answer": "Answer: You attended the networking event 26 days ago, on March 9, 2022.", "usage": {"input_tokens": 23289, "cached_input_tokens": 0, "output_tokens": 57, "reasoning_output_tokens": 30}, "prompt_tokens_o200k_base": 22591, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.4, "item_types": ["agent_message"], "session_record_sha256": "ee8c258bdc001761b8f58e93f6e3008822e691b0e1b821b6c9b784efb616d290", "events_sha256": "add69449fc70e73ed226ea292e6b04fe339e58c4a5ff9ecc304046e61798e761", "prompt_sha256": "0113a0ab03a30189e1e067156d0f630799cb5a6cca827ea8feb67a85dbc79b8d", "prompt_chars": 108441}
{"question_id": "80ec1f4f", "answer": "You visited two different museums or galleries in February:\n- **Natural History Museum** — February 8, with your niece.\n- **The Art Cube** — February 15, for its opening night.\n\nThe Modern Art Museum visit was in January, so it doesn’t count.\n\nAnswer: 2 different museums or galleries.", "usage": {"input_tokens": 23250, "cached_input_tokens": 0, "output_tokens": 103, "reasoning_output_tokens": 32}, "prompt_tokens_o200k_base": 22552, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.0, "item_types": ["agent_message"], "session_record_sha256": "fa53e7d87ca753cc5d487b1c0d250a0a58be9af17eada84d6298e9bc6da8941d", "events_sha256": "bb90d4f7a06e0c1c3dd858f0ab2f54c31cb4aacda1d8de18d91cf159999f6224", "prompt_sha256": "edd8ce44148eb7a92d1a02a05bf416e19227c4452448965e8c3c125ef4de647e", "prompt_chars": 111197}
{"question_id": "80ec1f4f_abs", "answer": "The sessions mention visits to the Modern Art Museum in January, and the Natural History Museum and The Art Cube in February, but none records museum or gallery visits in December.\n\nAnswer: The number cannot be determined from the supplied sessions.", "usage": {"input_tokens": 21321, "cached_input_tokens": 0, "output_tokens": 110, "reasoning_output_tokens": 58}, "prompt_tokens_o200k_base": 20623, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.1, "item_types": ["agent_message"], "session_record_sha256": "6b8176561728b079b4498d5728d29620b8215204cab5ac2273776d496087a224", "events_sha256": "d07a9ff5ac0f00042f1db22681c243a344b170a82ab947873d5eac611390ad55", "prompt_sha256": "ba2901efeff3aa3e2c143e9904d51032c3db4b9d04c474679a2a1c01c03ee168", "prompt_chars": 100254}
{"question_id": "81507db6", "answer": "You attended three graduation ceremonies in the past three months:\n- Your cousin Emma’s preschool graduation, about two months ago.\n- Your colleague Alex’s leadership development program graduation, a few weeks ago.\n- Your best friend Rachel’s master’s degree graduation, a couple of weeks ago.\n\nYour nephew Jack’s eighth-grade graduation doesn’t count because you said you missed it.\n\nAnswer: 3 graduation ceremonies.", "usage": {"input_tokens": 26784, "cached_input_tokens": 0, "output_tokens": 108, "reasoning_output_tokens": 22}, "prompt_tokens_o200k_base": 26086, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.7, "item_types": ["agent_message"], "session_record_sha256": "f48b3bea2f5b2023e7e8343a1cd50f92b37ce6e29582e91ecb0637204c723f20", "events_sha256": "fac031efd9f6836eb0be96bfb15dbf7c21662aa69904784d2eb151cc9c08e627", "prompt_sha256": "004c979ef75902679735d473ac48769b2cea9683b21cf357b5962ac34969d56d", "prompt_chars": 130261}
{"question_id": "830ce83f", "answer": "Answer: Rachel moved back to the suburbs.", "usage": {"input_tokens": 20262, "cached_input_tokens": 0, "output_tokens": 53, "reasoning_output_tokens": 38}, "prompt_tokens_o200k_base": 19564, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.1, "item_types": ["agent_message"], "session_record_sha256": "e228ef311ba1fb90a7992dbf32a3535e71f48deb3995f8015b0ab78557df7dd6", "events_sha256": "7f2fd732c056b1e0cc2e639367971df3953c0f00e9c8dffefb469ef69cd8f38c", "prompt_sha256": "27e2cd59f4117d9351b46c4bc536d5ec4c565ab047e2e5905035a28d25e0824e", "prompt_chars": 95038}
{"question_id": "8464fc84", "answer": "The deli I mentioned was **Roscioli**, known for its cured meats, cheeses, and traditional Roman cuisine.\n\nAnswer: Roscioli", "usage": {"input_tokens": 29797, "cached_input_tokens": 0, "output_tokens": 32, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 29099, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.6, "item_types": ["agent_message"], "session_record_sha256": "75558da69d113c3cefd23108d8b683e62cb144fff54a01cf8b6d09f5ee99d034", "events_sha256": "7e730f74f02a25ecc32195e4ad7a3a73d60b876455dbdb7db80f6281096f0318", "prompt_sha256": "2267b59362997fcd0d63b3b57f7717b631ebf0db12dfd2d804ebd868b6f756fa", "prompt_chars": 138174}
{"question_id": "852ce960", "answer": "Answer: You were pre-approved for $400,000 from Wells Fargo.", "usage": {"input_tokens": 31997, "cached_input_tokens": 0, "output_tokens": 19, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 31299, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 4.9, "item_types": ["agent_message"], "session_record_sha256": "0b38bf1269c5ad39ebfbf26a23bf6ad8df8dd3d4ebde82fd4ef5df3bd6185635", "events_sha256": "b1fc4abd9e3ab91df2122de4deda7a71bf93ef2e8f684566686a927af79a704e", "prompt_sha256": "ed9c1b13f4da3de168dc44468c257d4adf563fa85f7f054cbdf4ed2e12e5b07c", "prompt_chars": 147421}
{"question_id": "853b0a1d", "answer": "Answer: You were 18 years old—your grandma gave you the silver necklace on your 18th birthday.", "usage": {"input_tokens": 29109, "cached_input_tokens": 0, "output_tokens": 27, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 28411, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.0, "item_types": ["agent_message"], "session_record_sha256": "26be9622260930d90293ab9ba2fa292d867ec6e0391fc0cc9770725e4009c1da", "events_sha256": "87b93ca6db488b2e9ab8d9a4bd415734cc9028e5e49ccf237b6d976f09fddf9a", "prompt_sha256": "8a1c6fa6c2c1e0cc2a4ebcf03aac7bbd2683b6eacf38c4793aae4bb9452f74a4", "prompt_chars": 135639}
{"question_id": "8550ddae", "answer": "Answer: You tried a lavender gin fizz recipe, improvising with honey and water because you didn’t have simple syrup.", "usage": {"input_tokens": 28976, "cached_input_tokens": 0, "output_tokens": 63, "reasoning_output_tokens": 33}, "prompt_tokens_o200k_base": 28278, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.7, "item_types": ["agent_message"], "session_record_sha256": "3f179dee21bb82cdb161d07f84bff3a8b65e1238c540c9b6a6add3d567d1258e", "events_sha256": "58261c23e3c2e69bad3084f031f97c5e8f66b271fafef9ce5bee1de4bef41843", "prompt_sha256": "a429346260acd9f26ee0af07e37cc247d73a6cb6ac1a5ade6094e8a3af0b9e1e", "prompt_chars": 129796}
{"question_id": "85fa3a3f", "answer": "The costs were:\n- New food bowl: $15\n- Measuring cup: $5\n- Dental chews: $10 for one pack\n- Flea and tick collar: $20\n\nTotal: $15 + $5 + $10 + $20 = **$50**.\n\nAnswer: $50", "usage": {"input_tokens": 27698, "cached_input_tokens": 0, "output_tokens": 67, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 27000, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.3, "item_types": ["agent_message"], "session_record_sha256": "522345619a3426d2b7f813be2879a5b349093edcece61d517b69e13db6e3a20d", "events_sha256": "d48cfcf113b41886258f7c6df9b9538d6bdf7512e92c0655f28d41706dd92ad0", "prompt_sha256": "c9a0686777fc39981437d4c13d87ff6c51d088ce636534b45d0cba460781b985", "prompt_chars": 127745}
{"question_id": "86b68151", "answer": "Answer: You bought your new bookshelf from IKEA.", "usage": {"input_tokens": 26811, "cached_input_tokens": 0, "output_tokens": 14, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 26113, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 4.6, "item_types": ["agent_message"], "session_record_sha256": "1294eab2cec08efecd9a525a345e7a54eb9dc23cd97f74483094b965a33b67a5", "events_sha256": "2fb36272bde8eb6529ffab95747b5c80d0e7c6c7f2d9c345fa2ec72d07b3b9d6", "prompt_sha256": "2db7214dd1ae679d3750b36486ecd2e0f317a92af7f1d912990f456557053d39", "prompt_chars": 123270}
{"question_id": "86f00804", "answer": "Answer: You’re currently reading “The Seven Husbands of Evelyn Hugo.”", "usage": {"input_tokens": 26871, "cached_input_tokens": 0, "output_tokens": 47, "reasoning_output_tokens": 26}, "prompt_tokens_o200k_base": 26173, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.9, "item_types": ["agent_message"], "session_record_sha256": "be454a022dbc786bb4a8e8b10b6a1ec10cc567f8749c01e629436263caea26ed", "events_sha256": "d8fc74154e9a6442f62f8bda145df98a1733102a1aed947950dae9070d43776c", "prompt_sha256": "4e4f142a9a59ea6cffb87e672ce0b86049a974a7f115ee39219b2797702f33c2", "prompt_chars": 126322}
{"question_id": "8752c811", "answer": "Answer: The 27th parameter was **Sound effects** (e.g., ambient, diegetic, non-diegetic, etc.).", "usage": {"input_tokens": 18800, "cached_input_tokens": 0, "output_tokens": 34, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 18102, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.4, "item_types": ["agent_message"], "session_record_sha256": "0d48e703215b6a885522a9048b36e7fdc1fc237b3e02c381808f338a34fae6ca", "events_sha256": "8654c7acc24ffd82eb66168c15825dc050269d443b1d94702fcaf5baa1562623", "prompt_sha256": "2bab9852c5204c53017f42948d863c599a68b858ed9a6fe703a49399f9f38fa9", "prompt_chars": 83444}
{"question_id": "87f22b4a", "answer": "You reported selling **40 dozen eggs** this month at **$3 per dozen**: 40 × $3 = **$120** in egg sales.\n\nAnswer: $120 this month.", "usage": {"input_tokens": 29062, "cached_input_tokens": 0, "output_tokens": 100, "reasoning_output_tokens": 55}, "prompt_tokens_o200k_base": 28364, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.1, "item_types": ["agent_message"], "session_record_sha256": "44f7afeb887bf7553571daf93af43bcc4c4b0809bba69a0a55223178670cb15c", "events_sha256": "a5a87973b50d9ea51f19326f7edf972b5448f9b78a449830903ffc8cd5d40fd8", "prompt_sha256": "fe29e16496aedb2311f93acaa3678e9707993647c99553e418e495fa0376b215", "prompt_chars": 133307}
{"question_id": "88432d0a", "answer": "You mentioned **5 completed baking occasions** in the past two weeks:\n\n1. An apple pie in your cast iron skillet.\n2. A batch of cookies using your oven’s convection setting.\n3. A whole wheat baguette.\n4. A sourdough bread that turned out dense and heavy.\n5. A chocolate cake for your sister’s birthday party.\n\nI counted the repeated mentions of the cookies and baguette only once, and excluded recipes you were only planning to bake.\n\nAnswer: 5 times.", "usage": {"input_tokens": 20720, "cached_input_tokens": 0, "output_tokens": 360, "reasoning_output_tokens": 252}, "prompt_tokens_o200k_base": 20022, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 16.9, "item_types": ["agent_message"], "session_record_sha256": "f8aced9efc6a0b3ccf999babc3f70e33d9af9c24258a50b45b10c9d01822e35e", "events_sha256": "990266145577910545920d9b516bd2482eaf4cc0c59dfde98fe4036ed2caee8c", "prompt_sha256": "cd90e167388ede0feecfdef04fc269418375af1d1baf06a702a2387e0a94937b", "prompt_chars": 97041}
{"question_id": "88432d0a_abs", "answer": "Answer: The supplied sessions don’t mention you baking egg tarts, so I can’t determine how many times you baked them in the past two weeks.", "usage": {"input_tokens": 31016, "cached_input_tokens": 0, "output_tokens": 79, "reasoning_output_tokens": 42}, "prompt_tokens_o200k_base": 30318, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.1, "item_types": ["agent_message"], "session_record_sha256": "00018c5ca4d8f098e76359e8455f90ba450b18492599bfba85b3a61e62db7855", "events_sha256": "ca183c7617e5f689c8afefd7b97458f8de82d23183c104404d57f59a1ffdbebb", "prompt_sha256": "d219cddda852728e16ccd151f4ceecea6d54ed3562d0248a4440244b56114dc6", "prompt_chars": 140152}
{"question_id": "89527b6b", "answer": "Answer: The Plesiosaur had a blue scaly body.", "usage": {"input_tokens": 26010, "cached_input_tokens": 0, "output_tokens": 18, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 25312, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.5, "item_types": ["agent_message"], "session_record_sha256": "0d756a6436d0a022e57126518dee5bcce2adec303515ed3fa39b183f1792e52a", "events_sha256": "fcb7f1a53e982ae170e2ce4ceebbd3b7c185f4c348144f867bbe7b2e0c2b034c", "prompt_sha256": "c2373a978fd9f74cae2fc22f82152813a4d4ba9c9d204ba2eb9729e2fef4e78f", "prompt_chars": 107513}
{"question_id": "8979f9ec", "answer": "You got 3 meals from the chicken fajitas and 5 lunches from the lentil soup: 3 + 5 = 8 lunch meals total.\n\nAnswer: 8 lunch meals.", "usage": {"input_tokens": 28728, "cached_input_tokens": 0, "output_tokens": 43, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 28030, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.4, "item_types": ["agent_message"], "session_record_sha256": "a8da5c1df269558e96a53d57b7b1f7fcf81ffa3321645f813f96b789784bd531", "events_sha256": "59d93220cdde8b64f8aa97da5118e0d7cb728585013b623e6e48fea55768b1a8", "prompt_sha256": "c0aa0edf128bdc092cd343dc9eeb0181ba336d51a8c03fbb12267213ee8de0f5", "prompt_chars": 128062}
{"question_id": "89941a93", "answer": "In February, you owned three bikes. On October 10, you said you had purchased a new hybrid bike, bringing your total to four: a road bike, mountain bike, commuter bike, and hybrid bike.\n\nAnswer: 4 bikes.", "usage": {"input_tokens": 19534, "cached_input_tokens": 0, "output_tokens": 53, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 18836, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.5, "item_types": ["agent_message"], "session_record_sha256": "ebb77ffcfa89ce3cd7ed8dc523c841cfcaee0a6d8d608601a90580b38b1a7b7e", "events_sha256": "c3c463e78dddcfb1296c81e70e4336a1bc00e811f6f7b12556806c79772bca2b", "prompt_sha256": "d62afdd3524a3cc20a05b2e8dfadeec52c7dc727a5653aa0ace5f71b90e622b8", "prompt_chars": 90798}
{"question_id": "89941a94", "answer": "Yes. On May 28, 2023, you said you had four bikes: a road bike, a mountain bike, a commuter bike, and a newly purchased hybrid bike.\n\nAnswer: Yes—you also had a road bike and a hybrid bike.", "usage": {"input_tokens": 30043, "cached_input_tokens": 0, "output_tokens": 108, "reasoning_output_tokens": 51}, "prompt_tokens_o200k_base": 29345, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.1, "item_types": ["agent_message"], "session_record_sha256": "980b8f5e7230c1472f6f86fd91c11c05029113dd3ec1781abf58de570ed33da1", "events_sha256": "8557f71cdfb6d903c0a96bdc5e6915cc67667a8e8a29305f192fc6e50ed2fa55", "prompt_sha256": "29beac39f7c89a654e9d916e7d0503bc694103f011de071e9ad7c0a2a9a6b748", "prompt_chars": 140772}
{"question_id": "8a137a7f", "answer": "Answer: A Philips LED bulb with a warm tone.", "usage": {"input_tokens": 25366, "cached_input_tokens": 0, "output_tokens": 61, "reasoning_output_tokens": 44}, "prompt_tokens_o200k_base": 24668, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.6, "item_types": ["agent_message"], "session_record_sha256": "7303e0fbc7f64faba6de8ff2b31214c32303839304e14fe6a5337ba58d2e9047", "events_sha256": "ffbe39c9d9c51d881d09fa0294bd2b55331a8ccbb462804e6f4491406b350c4c", "prompt_sha256": "bf79b15be93c317929e1a5e08b01ffc16c1cb68c7782ef372b78e43541cba7b4", "prompt_chars": 118304}
{"question_id": "8a2466db", "answer": "Since you enjoy **Adobe Premiere Pro** and have been exploring **Lumetri color grading**, I’d focus on these resources:\n\n1. **Adobe Premiere Pro’s official documentation and tutorials**  \n   Start here for guidance on Premiere’s features. For your current interests, look for tutorials covering **Lumetri Color, Color Match, the Creative panel, Curves, and Color Wheels**.\n\n2. **YouTube channels: Adobe Creative Cloud, Premiere Bro, and Video Copilot**  \n   These were recommended in our earlier conversation for video-editing tutorials. You can also explore After Effects integration as you become interested in motion graphics and visual effects.\n\n3. **Online courses on Udemy, LinkedIn Learning, and Skillshare**  \n   Look for Premiere Pro courses that cover the topics you want to develop, such as color grading, audio mixing, multicamera editing, proxy workflows, and export settings.\n\n4. **Adobe’s Premiere Pro forum and Reddit’s r/premierepro**  \n   These communities are useful places to ask questions, discuss workflows, and learn from other editors.\n\n**A practical starting point:** Follow a Lumetri tutorial, apply it to a short project, and practice creating a consistent look across several shots. Since you’re still getting comfortable with grading, build from a neutral grade, make subtle adjustments, and regularly compare your results with reference footage.\n\nAnswer: Try Adobe’s official Premiere Pro tutorials, Adobe Creative Cloud/Premiere Bro/Video Copilot on YouTube, courses on Udemy/LinkedIn Learning/Skillshare, and Adobe’s forum or r/premierepro—starting with Lumetri color-grading lessons.", "usage": {"input_tokens": 32398, "cached_input_tokens": 0, "output_tokens": 383, "reasoning_output_tokens": 45}, "prompt_tokens_o200k_base": 31700, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 18.7, "item_types": ["agent_message"], "session_record_sha256": "92a3b57b3b9ba9c67846946b22057ecbe9786bc4ee471ac1e6e65ec243230d6e", "events_sha256": "adc941fbdbbbccd57f01315e8afeb4930b55ba090b7fec0210d7377dce7cdf02", "prompt_sha256": "780c4991ef3e8e7d9572641fb1c7c4d8f158933a50c941728e3b0d37c367e134", "prompt_chars": 152456}
{"question_id": "8aef76bc", "answer": "Answer: I recommended Mod Podge or another sealant to make the newspaper flower vase water-resistant.", "usage": {"input_tokens": 21357, "cached_input_tokens": 0, "output_tokens": 24, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 20659, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.3, "item_types": ["agent_message"], "session_record_sha256": "353b1df67e980440bd1e9847c5cb22d5664a7d789492ca6c5652ebe300423f4d", "events_sha256": "5d5e99c8521d9ce79213a34010921e1411ee0c1b2e418cd18346f7b105f399bf", "prompt_sha256": "bebf66ede7e2356edcd699e1dcd9ee024e2b6a935dcc26fbefce92462cc5f0fe", "prompt_chars": 100897}
{"question_id": "8b9d4367", "answer": "The company was **Jaipur Rugs**. In our previous conversation, it was described as employing over 40,000 people in rug manufacturing and providing training and employment opportunities to rural women.\n\nAnswer: Jaipur Rugs.", "usage": {"input_tokens": 17791, "cached_input_tokens": 0, "output_tokens": 47, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 17093, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.8, "item_types": ["agent_message"], "session_record_sha256": "b2519fc1090f04425f79e4a4499b14693b2c87045f3ae92c7e8df98b7134e807", "events_sha256": "0b11892cd04cf01d7c33c23889accc3cd540247a51c3d2626cc51b491db96a8a", "prompt_sha256": "f8ff94813f760eb4a024957f43994b5e34d7e66414352b9c03ced877d171da67", "prompt_chars": 86573}
{"question_id": "8c18457d", "answer": "You bought your brother’s graduation gift on March 8 and your best friend’s birthday gift on March 15. The interval was 15 − 8 = 7 days.\n\nAnswer: 7 days", "usage": {"input_tokens": 31697, "cached_input_tokens": 0, "output_tokens": 78, "reasoning_output_tokens": 31}, "prompt_tokens_o200k_base": 30999, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.5, "item_types": ["agent_message"], "session_record_sha256": "7c25fdb1cede9644b531a2c958cc7c060156a15ea56cd8468b122ca909901a38", "events_sha256": "b6552d492ebf41745b2f898017f54e04130f7aa16de6cc959980d3f9e4b300a5", "prompt_sha256": "1b6a14aec8504149f3b1a5b3f21a83ae778582ae31361f8ac0a5033c73e6cd22", "prompt_chars": 145672}
{"question_id": "8cf4d046", "answer": "Your undergraduate GPA was **3.86/4.0**, and your graduate GPA was **3.80/4.0**. Their simple average is:\n\n\\[\n\\frac{3.86 + 3.80}{2} = 3.83\n\\]\n\nAnswer: Your average GPA is 3.83 out of 4.0.", "usage": {"input_tokens": 15992, "cached_input_tokens": 0, "output_tokens": 78, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 15294, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.6, "item_types": ["agent_message"], "session_record_sha256": "3f221dc067ed8610391cb7aa4f2faec00a6e63d75330512c4c70b987c1d4250f", "events_sha256": "59d76034b593ec00c901fd7b51a1276193c12517ae9ebfe8fe9ac0c7f42d90f6", "prompt_sha256": "59e6f422ff85750fd1eabf1868c520bceb7576c85e187ffdf2d04dcc6a30911d", "prompt_chars": 77588}
{"question_id": "8cf51dda", "answer": "The three objectives we outlined were:\n\n1. **Identify molecular subtypes of endometrial cancer** using a combination of genomic and transcriptomic approaches.\n2. **Investigate the clinical and biological significance of those subtypes**, including their associations with patient outcomes and response to therapy.\n3. **Develop biomarkers for early detection and prognosis of endometrial cancer** based on the identified molecular subtypes.\n\nAnswer: Identify molecular subtypes, investigate their clinical and biological significance, and develop subtype-based biomarkers for early detection and prognosis.", "usage": {"input_tokens": 24674, "cached_input_tokens": 0, "output_tokens": 109, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 23976, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.2, "item_types": ["agent_message"], "session_record_sha256": "f80366a7db35fa0d47b77a5a61e27a72cd8fe423dfcd9f0f9bf786e5586f29dc", "events_sha256": "5c5b23c7a2de84e20b80940a63e82522a10824ed4961389073ecc40c50dc16ec", "prompt_sha256": "82bd490e824e3724892b7fa8e84370b8f39938b174d6a75ad91925aa411450c0", "prompt_chars": 114327}
{"question_id": "8e91e7d9", "answer": "Answer: 1 sibling—a brother.", "usage": {"input_tokens": 25842, "cached_input_tokens": 0, "output_tokens": 61, "reasoning_output_tokens": 47}, "prompt_tokens_o200k_base": 25144, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.5, "item_types": ["agent_message"], "session_record_sha256": "cb5b833db4c49b7d5c47d025269294858f912534d6281baacec72a27e144a39f", "events_sha256": "c94a98c40dce18e7d6d8ae984d5f0bb0964c9209ff151e13be39a35a06e2ffc2", "prompt_sha256": "403c63b4002101693a7c37130b3f7e7ca5f808504600066488e0af2e2da727cc", "prompt_chars": 118967}
{"question_id": "8e9d538c", "answer": "Answer: You found 17 skeins of worsted weight yarn in your stash.", "usage": {"input_tokens": 22340, "cached_input_tokens": 0, "output_tokens": 21, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 21642, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.4, "item_types": ["agent_message"], "session_record_sha256": "1bf77cc4cc6266c565c6ce32693dfb61c4adfcaa2b926c9b3fa27c23309d479a", "events_sha256": "e865348038b5786f35c572e6c689c1258119d27d488264024bc2ef9a7598c56c", "prompt_sha256": "30e37ac76b68b2d3ecbeecb56207ea84cb65f84dc402e4bd7c97cade76df29c0", "prompt_chars": 90979}
{"question_id": "8ebdbe50", "answer": "Answer: You completed a certification in Data Science last month (April 2023).", "usage": {"input_tokens": 31907, "cached_input_tokens": 0, "output_tokens": 21, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 31209, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.8, "item_types": ["agent_message"], "session_record_sha256": "66527386f0d6d50acfb20e4f960e98b3ffc7c32c279fdea8a985925fbd44deba", "events_sha256": "b0deef528cdb5a08329bc946e6f10d5a7bdd6aebd4536519b3d02d9381b1aa06", "prompt_sha256": "42457c84b15b730fd0d00dd0ba883abfaba9e99f9824c8b17626bf232935ab5a", "prompt_chars": 149845}
{"question_id": "8fb83627", "answer": "In your July 15, 2023 session, you said you had just finished your fifth issue of National Geographic, updating the earlier count of three from April.\n\nAnswer: 5 issues.", "usage": {"input_tokens": 22497, "cached_input_tokens": 0, "output_tokens": 43, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 21799, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.6, "item_types": ["agent_message"], "session_record_sha256": "4f38aaebc41357446b0980755f386e03642f80c6e135000d1448b8e6541728a7", "events_sha256": "c7111095ee2dbec230f6c54df4766da7ef005fd5ee0c5168be49f54c577f39e3", "prompt_sha256": "59395fe6aff8ab6e8f880935e4a5361c60151084999b9d4f15d6e3fa9f5571a3", "prompt_chars": 105244}
{"question_id": "91b15a6e", "answer": "You said the vintage diamond necklace was worth **$5,000** and that you could sell the antique vanity for at least **$150**.\n\n$5,000 + $150 = **$5,150**.\n\nAnswer: $5,150 total, based on your stated values.", "usage": {"input_tokens": 27114, "cached_input_tokens": 0, "output_tokens": 63, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 26416, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.1, "item_types": ["agent_message"], "session_record_sha256": "2df0ff17072925ce646ab12ce077e64761d1518621361971df27d906e83e6f96", "events_sha256": "0abb37255f4e144b0e4387529be7287f567753eee30f10e8bcd7e101b3138352", "prompt_sha256": "ec5b1a4a3fcc986bce607c2f508858f4dd43791c5a78aa609646c14e7957aa41", "prompt_chars": 128232}
{"question_id": "92a0aa75", "answer": "On May 29, you said you had **3 years and 9 months** of experience at the company. You also said you became a **Senior Marketing Specialist** after **2 years and 4 months**.\n\nSubtracting those gives **1 year and 5 months** in your current role.\n\nAnswer: Approximately 1 year and 5 months as a Senior Marketing Specialist.", "usage": {"input_tokens": 26770, "cached_input_tokens": 0, "output_tokens": 110, "reasoning_output_tokens": 27}, "prompt_tokens_o200k_base": 26072, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.8, "item_types": ["agent_message"], "session_record_sha256": "8f077cf5299d551a2afb50587148a972fc5dffc4ec0890043fe7ac677fdf26d6", "events_sha256": "4211a5933da1fb02e879b6a446698f9122ec03fc37933795ccbcdf818bcbe621", "prompt_sha256": "bbf8ab0f0737a3782f0738f26eaf857546f802a96778899d1121aca03df9dc09", "prompt_chars": 132971}
{"question_id": "945e3d21", "answer": "Your most recent update, on November 30, says you attend yoga classes three times a week. You mentioned that yoga helps you clear your head and improves your focus.\n\nAnswer: Three times a week.", "usage": {"input_tokens": 26858, "cached_input_tokens": 0, "output_tokens": 45, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 26160, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.3, "item_types": ["agent_message"], "session_record_sha256": "0ce3ba70b45d9fe4591e55451d6f41c232a64994c1314ce72b90fdc012233812", "events_sha256": "be17fb40afdc633a7fd2e99d0dbbf07d5fa61a8cff51a8e64befc5b4ed9f5c97", "prompt_sha256": "de1a7bb77a332e20d8f2709521960fa0992b55cd903512ebe49730de563c9938", "prompt_chars": 126492}
{"question_id": "94f70d80", "answer": "Answer: It took you 4 hours to assemble the IKEA bookshelf.", "usage": {"input_tokens": 30872, "cached_input_tokens": 0, "output_tokens": 18, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 30174, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 4.9, "item_types": ["agent_message"], "session_record_sha256": "399f96a97c159376c1e8e40ecb008aa85a7091000f8b7f37ecc215ff3b1ec297", "events_sha256": "dc40df37e2301d9ea8f1d6c6a2915429ae0f82f0fc66fdd4313a8b68bd2829d2", "prompt_sha256": "c38982dcce32933b3b9b6fd88858d74d44d94751e7398a64bb1aa8b998dfd3a6", "prompt_chars": 140108}
{"question_id": "95228167", "answer": "Since you’re considering moving from your **Fender Stratocaster to a Gibson Les Paul**, I’d focus on whether the new guitar suits both your fingerpicking and your interest in open D tuning.\n\n- **Comfort and playability:** Pay attention to the weight, body shape, and neck profile. We discussed that Les Pauls are typically heavier and have a more substantial neck than Strats, so make sure those differences feel comfortable to you.\n- **Tone:** Compare the Les Paul’s warmer, fuller sound and sustain with the brighter, snappier sound you’re used to. Try different pickups and tone-control settings rather than judging it from one sound.\n- **Fingerpicking:** Play the “Blackbird”-style patterns you mentioned. Listen for clarity and note definition, and check whether the string height feels comfortable for your technique.\n- **Open D:** Ask to try a guitar in **D–A–D–F♯–A–D**. Evaluate its resonance and how smoothly and accurately it plays, and discuss any action, intonation, or string-gauge adjustments with the staff.\n- **Tonal flexibility:** Try a Les Paul with the coil-tap or coil-splitting feature you were interested in. Compare the available sounds yourself, and ask the staff to explain the specific guitar’s controls.\n- **Price:** Keep your budget in mind—the Les Paul options we discussed were generally more expensive than Strats.\n\nMost importantly, compare both guitars before committing: the best choice is the one that feels and sounds like “home,” not simply the one labelled an upgrade.\n\nAnswer: Prioritize comfort, fingerpicking clarity, open D playability, and useful pickup options; compare a Les Paul directly with a Strat before buying.", "usage": {"input_tokens": 30005, "cached_input_tokens": 0, "output_tokens": 479, "reasoning_output_tokens": 119}, "prompt_tokens_o200k_base": 29307, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 22.1, "item_types": ["agent_message"], "session_record_sha256": "521e9191e39ba97c52ba751e35cd2b21a5a58d27d1ccb58d4906e17a0b249408", "events_sha256": "0c59db0e7c7876d10ea9fd49593b105b75591abcb3ec2a0ed2772061fe398489", "prompt_sha256": "6f07074f758679f46e79446e9769966c1d1d4827ffcaeb37d04d2aa3b23c15a8", "prompt_chars": 139583}
{"question_id": "95bcc1c8", "answer": "Answer: 10 amateur comedians.", "usage": {"input_tokens": 26324, "cached_input_tokens": 0, "output_tokens": 11, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 25626, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 4.7, "item_types": ["agent_message"], "session_record_sha256": "20a8e7b822dfe2217f268ceef6574d8ff3ebf2f3ae77c48956b46a0f637c4e35", "events_sha256": "5803b5bc9c720f8e9a9a119bff6f9550585e97010ed93e08bc4fe34f38d186b0", "prompt_sha256": "eb2ccd038971edb4f167bc954e1fb4f362d2d1de7ee22dd8627aa6f536e31aea", "prompt_chars": 122567}
{"question_id": "982b5123", "answer": "You visited San Francisco for your best friend’s wedding two months ago and booked the Airbnb three months before that: 2 + 3 = 5 months ago.\n\nAnswer: 5 months ago.", "usage": {"input_tokens": 30827, "cached_input_tokens": 0, "output_tokens": 80, "reasoning_output_tokens": 34}, "prompt_tokens_o200k_base": 30129, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.3, "item_types": ["agent_message"], "session_record_sha256": "bb6c1fd61081f36bc9410698d35652cbc5af44eefc7514985ba6df1da7295517", "events_sha256": "2326b44496ca177ae26e3ced63675fc3c510e8dd177b7ec077fad9604d93c5c9", "prompt_sha256": "c03272f4aaedede1b1a5a9d551ed84eb02c088cc488b4a92bc6958467c50db6f", "prompt_chars": 144996}
{"question_id": "982b5123_abs", "answer": "Answer: The retrieved sessions don’t say when you booked an Airbnb in Sacramento.", "usage": {"input_tokens": 24480, "cached_input_tokens": 0, "output_tokens": 51, "reasoning_output_tokens": 29}, "prompt_tokens_o200k_base": 23782, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.2, "item_types": ["agent_message"], "session_record_sha256": "7ea6c7a08e6b1a437611efb29c85806b03cf0863c6d0904070b2f35feedbfe92", "events_sha256": "513db301af52fcccb75916c5605973dc5680559e98a8c2927b9d845922dab7fc", "prompt_sha256": "d07ee118f7834cffef9300c7d9528893d7080643c899e80150283df84471df65", "prompt_chars": 111471}
{"question_id": "993da5e2", "answer": "You got the rug about a month before May 26 and rearranged the furniture three weeks before May 26, so you’d been using it for roughly nine days.\n\nAnswer: About a week (roughly nine days).", "usage": {"input_tokens": 24590, "cached_input_tokens": 0, "output_tokens": 116, "reasoning_output_tokens": 65}, "prompt_tokens_o200k_base": 23892, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.7, "item_types": ["agent_message"], "session_record_sha256": "1cf8279c33f541bb5ae1b098353878468eb08e8bf33fd9711e572bff50f76db3", "events_sha256": "0dde3a514160b2c51e9f4f6a12d289fa1566c4f36eafb37b3bf26b2bc72d3fbb", "prompt_sha256": "b11a132c55202c2610e173fdc4b52a289038f5d18f9ad8899f572ce57cbb6cff", "prompt_chars": 113528}
{"question_id": "9a707b81", "answer": "In the March 21 session, you said you attended the baking class “yesterday,” which places it on March 20, 2022. From March 20 to April 15 is 26 days.\n\nAnswer: 26 days ago.", "usage": {"input_tokens": 27337, "cached_input_tokens": 0, "output_tokens": 116, "reasoning_output_tokens": 60}, "prompt_tokens_o200k_base": 26639, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.5, "item_types": ["agent_message"], "session_record_sha256": "8616cf41df540498289bf8b52ec05e587e27c813d0461dad9aa8b7845eb70ea6", "events_sha256": "ae8979b9b6814725a9adedb255eb808c49f5c90b9c9c1c219f968c2d5ace536b", "prompt_sha256": "2a36a78f5b1b9cd0d484fb319bb00cb5ab081420a5b120107dbcca9fa12a2958", "prompt_chars": 123242}
{"question_id": "9a707b82", "answer": "Answer: You baked a chocolate cake for your friend’s birthday party, using espresso powder to intensify the chocolate flavor.", "usage": {"input_tokens": 27731, "cached_input_tokens": 0, "output_tokens": 55, "reasoning_output_tokens": 25}, "prompt_tokens_o200k_base": 27033, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.2, "item_types": ["agent_message"], "session_record_sha256": "457e85489418ea98cef25f57e4d13f2b7eb5b5db581c26979c1aa26531b20dd3", "events_sha256": "7b2f886e5b8f6eae6a8155cfb3076a91c70beedf8607722efe5ee5880cdcccc3", "prompt_sha256": "1e671397214f0fa3ef6d86ea3480e5cb873fa9312b13cfd27c6e3eba2fa5bb2c", "prompt_chars": 124312}
{"question_id": "9aaed6a3", "answer": "You earn **1% cashback** at SaveMart, so your recorded **$75 purchase earned $0.75** ($75 × 0.01).\n\nOne date caveat: you reported that purchase on May 23 as “last Thursday,” meaning May 18. Last Thursday relative to this question is May 25, and no purchase amount is recorded for that date.\n\nAnswer: $0.75 on the recorded trip; cashback for May 25 is not available.", "usage": {"input_tokens": 25152, "cached_input_tokens": 0, "output_tokens": 249, "reasoning_output_tokens": 147}, "prompt_tokens_o200k_base": 24454, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 14.8, "item_types": ["agent_message"], "session_record_sha256": "32f4bb8ad4b9fc4d41045fbb02664d46a1ea3dadeb2ad24c2407455717d5aa6b", "events_sha256": "57f28a2ca87792f482f9528386be7fbc9e8e5a7a545af41f6e1c13fb101fedde", "prompt_sha256": "9eb2aee208c89e51e1c1fb4e73bb1c57c7b94842ab0400dc9125718595666fa5", "prompt_chars": 115742}
{"question_id": "9bbe84a2", "answer": "Answer: Your previous goal was to reach level 100 in Apex Legends before the end of 2023.", "usage": {"input_tokens": 18924, "cached_input_tokens": 0, "output_tokens": 26, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 18226, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.1, "item_types": ["agent_message"], "session_record_sha256": "86b62a970b86f08d45c13514840a2e5aff55f2e30eabf7cbd1a09d9742670089", "events_sha256": "c7856f5e0334696b26393c72328bc3e80e004d427ddf238b6e0e91e67c0b108d", "prompt_sha256": "3f674a849b6cf5e17e39763be640c0dde950ceefec7d4c633ff3c5052e57e5d2", "prompt_chars": 90741}
{"question_id": "9d25d4e0", "answer": "You acquired **3 jewelry items** in the last two months:\n\n- A **silver necklace with a small pendant** on April 15.\n- An **engagement ring** around April 28.\n- A **pair of emerald earrings** from a flea market the weekend before May 21.\n\nAnswer: 3 jewelry items, counting the pair of earrings as one item.", "usage": {"input_tokens": 29342, "cached_input_tokens": 0, "output_tokens": 236, "reasoning_output_tokens": 155}, "prompt_tokens_o200k_base": 28644, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 13.0, "item_types": ["agent_message"], "session_record_sha256": "45fcaf4e0c4691c516937040ed1efc5e5a0979e0a0001f2d2602ccba554e1f19", "events_sha256": "b706adb5b2f67da38ae681d7c8879367ae50ec2abc50366d0bd8be4c579a08cd", "prompt_sha256": "cbda751754ff35e299edad8ef4390491b77ed326ca574cf0908c5d6205c3a713", "prompt_chars": 135617}
{"question_id": "9ea5eabc", "answer": "Answer: Paris, France.", "usage": {"input_tokens": 29409, "cached_input_tokens": 0, "output_tokens": 46, "reasoning_output_tokens": 34}, "prompt_tokens_o200k_base": 28711, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.7, "item_types": ["agent_message"], "session_record_sha256": "97ebdb55cf1e2c0e4b370955c4ee7a1bf11bb786cc1790992ac2bec034fb6842", "events_sha256": "51b59d839a535e39b93d652824907c10bd5451f2b8f585917235debeec9a8b94", "prompt_sha256": "5666921be7a56a41e80fce8955b25ca1649c19ff48517ca401bd3a8d8045a8f3", "prompt_chars": 132785}
{"question_id": "9ee3ecd6", "answer": "Answer: You need a total of 300 points to redeem a free skincare product at Sephora.", "usage": {"input_tokens": 24907, "cached_input_tokens": 0, "output_tokens": 59, "reasoning_output_tokens": 33}, "prompt_tokens_o200k_base": 24209, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.6, "item_types": ["agent_message"], "session_record_sha256": "4ac96f1f91cd748a310baf2c86dc9b3a038eaa61016225792f655779b59a6c5a", "events_sha256": "75f7d8abca5f065add112dbe141231c6dcf7fe45d2fc68db958113bde9ab0a56", "prompt_sha256": "c34cfc8951d4e17b12e1f7b6f583ac0ca8e698d9c0cf6d4926663954c02d0739", "prompt_chars": 117265}
{"question_id": "a06e4cfe", "answer": "Answer: Your preferred gin-to-vermouth ratio is 3:1, with a dash of citrus bitters.", "usage": {"input_tokens": 30599, "cached_input_tokens": 0, "output_tokens": 26, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 29901, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.8, "item_types": ["agent_message"], "session_record_sha256": "fa0cec427bff8683d7c5d6ff6ebbcd41beaa1c1e66046fb9076318102ca08479", "events_sha256": "f1364aaccad32eca3136809dd9588178c576ddcf2efe9372ec5f29b7d5ae06da", "prompt_sha256": "316aa2f49aadcb1acad94862c3ce69d9d853a543038325fc9f0d1c878eea3485", "prompt_chars": 139603}
{"question_id": "a08a253f", "answer": "You attend fitness classes on four days each week:\n- Tuesday: Zumba\n- Wednesday: Yoga\n- Thursday: Zumba\n- Saturday: Weightlifting\n\nAnswer: 4 days a week.", "usage": {"input_tokens": 26242, "cached_input_tokens": 0, "output_tokens": 66, "reasoning_output_tokens": 19}, "prompt_tokens_o200k_base": 25544, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.0, "item_types": ["agent_message"], "session_record_sha256": "612a46247a35a1383e5f300b5c34c534a869953d28940b28056694a5c312bdb9", "events_sha256": "27f731245caa564d07d0bfc7e165daf839fa7ca6acbc79a852345c471965aabc", "prompt_sha256": "e19eace97329930703a3709318087065456453638dfaae55b32bf2886d501647", "prompt_chars": 118643}
{"question_id": "a11281a2", "answer": "Answer: Approximately 100 followers, increasing from 250 to around 350 in two weeks.", "usage": {"input_tokens": 29154, "cached_input_tokens": 0, "output_tokens": 68, "reasoning_output_tokens": 43}, "prompt_tokens_o200k_base": 28456, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.0, "item_types": ["agent_message"], "session_record_sha256": "2b46399460b0e4f03ef3ef54a376082d15ec28d94545c3c9c5ec2d15ee942166", "events_sha256": "7a9577e10e3ee8bfbf1e218e1207a0f95c996d7eb3f3e6102f0583ee0c215f08", "prompt_sha256": "0b6cbb983d9e7602ed5b878c27576e944f2aa7ae529ae7b4bf08590df4e37ecb", "prompt_chars": 139597}
{"question_id": "a1cc6108", "answer": "You said you’re 32 and Alex is 21. Subtracting 21 from 32 gives 11.\n\nAnswer: You were about 11 years old when Alex was born.", "usage": {"input_tokens": 30714, "cached_input_tokens": 0, "output_tokens": 109, "reasoning_output_tokens": 65}, "prompt_tokens_o200k_base": 30016, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.5, "item_types": ["agent_message"], "session_record_sha256": "1b095ec5ba70a55379c3f78368fb662613a200fa98d95980765209484a663bd5", "events_sha256": "f95653a94b4b7598b67de74b9886a5a0bb2a9309c30a73b9386212ccbb4cf1b3", "prompt_sha256": "9b1f9fbf8d39c03775274e90b1f7765fe095b8ee98635681c802e63f77ec83f7", "prompt_chars": 141653}
{"question_id": "a1eacc2a", "answer": "Answer: You’ve completed 7 short stories since you started writing regularly.", "usage": {"input_tokens": 33394, "cached_input_tokens": 0, "output_tokens": 52, "reasoning_output_tokens": 31}, "prompt_tokens_o200k_base": 32696, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.5, "item_types": ["agent_message"], "session_record_sha256": "502edf742a178bf3c686054e9ecc9550364f4774b03f45ed966b14637c283808", "events_sha256": "120b733cef0b56699d577fc3acc6a216cca8bb3aa87076a0ffc8f91b937bd90d", "prompt_sha256": "8260f89496b058f13bde61add03387cf19f0c25fcde1da80d7ade18e2fcf3d17", "prompt_chars": 160775}
{"question_id": "a2f3aa27", "answer": "Answer: Close to 1,300 Instagram followers, according to your latest update on May 25.", "usage": {"input_tokens": 28468, "cached_input_tokens": 0, "output_tokens": 74, "reasoning_output_tokens": 47}, "prompt_tokens_o200k_base": 27770, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.3, "item_types": ["agent_message"], "session_record_sha256": "b2438552c38a09a1731a3d8731a9466e9f9f7aed47d33c41b91c49d8b278a525", "events_sha256": "d47a4899e8d33a367a28393bbafdb8a4a0e3f963f5a7b0a6438a435c816b1947", "prompt_sha256": "2e6780d811fbeb38fb56c8ebca2217815ede599fe0828fb32e51c87eabb45170", "prompt_chars": 132051}
{"question_id": "a3045048", "answer": "You ordered the personalized photo album on April 15, and your best friend’s birthday party was on April 22—a difference of 7 days.\n\nAnswer: 7 days before her birthday party.", "usage": {"input_tokens": 24589, "cached_input_tokens": 0, "output_tokens": 76, "reasoning_output_tokens": 30}, "prompt_tokens_o200k_base": 23891, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.2, "item_types": ["agent_message"], "session_record_sha256": "25c31b5355fee4a7a3ad9fe43a49731ae8bba3105fc043fef9f7b4fd9c4167b1", "events_sha256": "9a3e0d18333ff0f4c64c645d09c58d2298c1b3790ba55f6a6b9261c2207c48c6", "prompt_sha256": "a840a7082b6f3faedaad51eb9eeede902278e0da9da8d2833d122aeb88895ab7", "prompt_chars": 112442}
{"question_id": "a3332713", "answer": "You spent $100 on your coworker’s baby shower gift and $100 on your brother’s graduation gift card: $100 + $100 = $200.\n\nAnswer: $200 total.", "usage": {"input_tokens": 21883, "cached_input_tokens": 0, "output_tokens": 42, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 21185, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.9, "item_types": ["agent_message"], "session_record_sha256": "5ceca372590f0be2d75bbd1e452b3aa78fd2a91fcabcb84867aee133f75c458e", "events_sha256": "f3faad91ce3831922ebe8b8808685caeab29261ebd151661560ffa73c1ef81a2", "prompt_sha256": "8f7c6cb45f2095961044c251ed635258acce52efc06297e1bf0ac9749e7dda5c", "prompt_chars": 101384}
{"question_id": "a346bb18", "answer": "Answer: You exceeded your target time by 12 minutes (4 hours 22 minutes versus 4 hours 10 minutes).", "usage": {"input_tokens": 26376, "cached_input_tokens": 0, "output_tokens": 57, "reasoning_output_tokens": 26}, "prompt_tokens_o200k_base": 25678, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.0, "item_types": ["agent_message"], "session_record_sha256": "393b8069aa878056b65ffdb7b7e31ce8257fe2e337a5534a84c58cc0c8a8bb07", "events_sha256": "a0a1e591b1ff20874892dd9db502b718186369894425281bcc2e417ea24a3bef", "prompt_sha256": "a920c442140a877f8b4f9dd197443f657d7b9eb3fb0477b56df464c7372c5186", "prompt_chars": 122051}
{"question_id": "a3838d2b", "answer": "You participated in four charity events before “Run for the Cure” on October 15th:\n\n1. **Dance for a Cause** — May 1st\n2. **Walk for Wildlife** — June\n3. **Charity golf tournament** — July 17th\n4. **Food for Thought charity gala** — September 25th\n\nAnswer: 4 charity events.", "usage": {"input_tokens": 29408, "cached_input_tokens": 0, "output_tokens": 116, "reasoning_output_tokens": 31}, "prompt_tokens_o200k_base": 28710, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.9, "item_types": ["agent_message"], "session_record_sha256": "fe520776769a53375d6077e529e7f8f3b9f09cf50de068e927c5126178be25dc", "events_sha256": "ded493c0817c9a9b114a87727ba1bc6e1fdf4016ff24640ea1003816971575d5", "prompt_sha256": "b9a3ccc62e03848068e2c7f1bd6f3e876cd8d80f496a76f10ca3bc5133f35a03", "prompt_chars": 141721}
{"question_id": "a40e080f", "answer": "The two companies I mentioned were **Patagonia** and **Southwest Airlines**. Patagonia was highlighted for flexible work arrangements, parental leave, and employee education and wellness; Southwest for its training, generous benefits, and positive work environment.\n\nAnswer: Patagonia and Southwest Airlines.", "usage": {"input_tokens": 24874, "cached_input_tokens": 0, "output_tokens": 58, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 24176, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.8, "item_types": ["agent_message"], "session_record_sha256": "1f94642bc15bbc3bcb6ae1de6183684c8952d2231c99124443b4bba1a294a56d", "events_sha256": "e87a1d8a745a65511d2da05de9d04556eccfebb713f6779606a9b1017fd0882d", "prompt_sha256": "fb0ea7c7bb463fffaded882441034d0686dbcc4c8ccca165abc296f5fe4412a0", "prompt_chars": 111268}
{"question_id": "a4996e51", "answer": "Answer: You work about 50 hours per week during peak campaign seasons—your usual 40 hours plus 10 additional hours.", "usage": {"input_tokens": 26042, "cached_input_tokens": 0, "output_tokens": 68, "reasoning_output_tokens": 36}, "prompt_tokens_o200k_base": 25344, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.1, "item_types": ["agent_message"], "session_record_sha256": "d9247e2819a47c763e1a62e35bd52934f82dc420b11765c53a3a07ba99050d5d", "events_sha256": "498e67f030be46f8fe1ff02a0d05011d52b1e6737c253a33407a9505f8c01ad6", "prompt_sha256": "ce7ae4fccaab7e2699a3bfcd9dad72428155aaf4f45cba84c47265215e1d6db5", "prompt_chars": 119776}
{"question_id": "a82c026e", "answer": "Answer: Dark Souls 3’s DLC—you finally defeated its last boss after weeks of trying.", "usage": {"input_tokens": 27806, "cached_input_tokens": 0, "output_tokens": 23, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 27108, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.4, "item_types": ["agent_message"], "session_record_sha256": "c66ea4bce7a41eec517d12c84996de5d525382be38b0c627b9f7097a321c5d5f", "events_sha256": "5e1e9c5cc1518af4dbf79bd4f2a7683abbbe7bb0fa9e19d276d5c95b5d7ef662", "prompt_sha256": "4c72a8c1eb5bd7112bbbef649c826702752deffa73b1a9378f2154c25e931593", "prompt_chars": 127182}
{"question_id": "a89d7624", "answer": "Since you loved Denver’s music scene on your last visit—and got to meet Brandon Flowers after The Killers’ concert—I’d build this trip around **live music and a good pre-show meal**.\n\n- **Catch another concert at Red Rocks.** It’s a natural first choice given your previous experience. Check venue listings, Songkick, or Bandsintown for shows during your trip.\n- **Explore smaller music venues.** The **Ogden Theatre** and **Bluebird Theater** are worth checking for indie and rock shows. **Larimer Lounge** is a good option for discovering new talent, while **the hi-dive** focuses on punk, indie, and alternative music.\n- **Browse Twist & Shout Records.** It was recommended in our earlier conversation for its selection of vinyl and CDs—a nice addition to a music-focused day.\n- **Plan dinner at The Ship Rock Grille before a Red Rocks show.** You were interested in outdoor seating with views. Ask directly about patio availability and what you can actually see from your table; don’t assume there’s a stage view.\n- **Include a BBQ stop.** GQue BBQ and Moe’s Original BBQ were among the options previously suggested. Confirm current locations and hours before planning your route.\n\nWhat dates will you be there, and is another concert the main reason for the trip?\n\nAnswer: Prioritize a Red Rocks concert, explore the Bluebird or Larimer Lounge, browse Twist & Shout Records, and plan a pre-show dinner at The Ship Rock Grille or a BBQ stop.", "usage": {"input_tokens": 27867, "cached_input_tokens": 0, "output_tokens": 434, "reasoning_output_tokens": 114}, "prompt_tokens_o200k_base": 27169, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 20.3, "item_types": ["agent_message"], "session_record_sha256": "b1091ad131aa1ece540a93d8c4ddebd3345f7619a74d44c2f50ff0fac4b0479d", "events_sha256": "f617231b1c9500f499517f884efa96bb118e560145f06bc74e1b846da76656d2", "prompt_sha256": "4f4aa642cd3cf940283da4fafd8021818d98271e04418a51247f10d04010639b", "prompt_chars": 128110}
{"question_id": "a96c20ee", "answer": "Answer: Harvard University.", "usage": {"input_tokens": 26826, "cached_input_tokens": 0, "output_tokens": 46, "reasoning_output_tokens": 35}, "prompt_tokens_o200k_base": 26128, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.4, "item_types": ["agent_message"], "session_record_sha256": "d23da7929b60b073fd810e521b83234f0cd939f99e0cdb89231f36e92aebd80b", "events_sha256": "8c2c6c33b71d14aec5ba0b49ab1e67a6e9692bdf7716fce860c90dfe27ecb324", "prompt_sha256": "b689b3d58f9491cb3643f0c442cb5eedb2c057d8f52b0f4828fc055bbb13a544", "prompt_chars": 130763}
{"question_id": "a96c20ee_abs", "answer": "Answer: Harvard University.", "usage": {"input_tokens": 20161, "cached_input_tokens": 0, "output_tokens": 9, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 19463, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.9, "item_types": ["agent_message"], "session_record_sha256": "10126ee690be5b5013fb95bbcdcefde5686c8de9b7f16a0a3e2f07cb38aaa916", "events_sha256": "2ada9ad93a90241ee61f41af67713c3154c6be840e63489c4c642854cb1d1836", "prompt_sha256": "dc2bd332a6a08c2eb89d44b2bfaf9af1c6b459a064446e295fd412bc6f4851fd", "prompt_chars": 103018}
{"question_id": "a9f6b44c", "answer": "You serviced or planned to service **2 bikes** in March:\n\n- **Road bike:** Serviced at Pedal Power on March 10, with worn-out brake pads and cables replaced. You also mentioned cleaning and lubricating its chain.\n- **Commuter/hybrid bike:** Planned to replace its worn front tire in March, before April.\n\nAnswer: 2 bikes.", "usage": {"input_tokens": 25934, "cached_input_tokens": 0, "output_tokens": 142, "reasoning_output_tokens": 60}, "prompt_tokens_o200k_base": 25236, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.4, "item_types": ["agent_message"], "session_record_sha256": "ac951accb3b75f960c85b0a6fd59a0baa06355d41a20f390131ff5e52c1915fd", "events_sha256": "3dabfaf608106067a4532752359360a700e715c6a873d9d7dc1ec6c66a516307", "prompt_sha256": "2416371ebb4c723988ddd2b527acc74f4593643134e515b645d1e9a3ae5983a0", "prompt_chars": 118115}
{"question_id": "aae3761f", "answer": "You spent:\n- **6 hours** driving to Washington, D.C.\n- **4 hours** driving to the Outer Banks, North Carolina.\n- **5 hours** driving to the mountains in Tennessee.\n\nTotal: 6 + 4 + 5 = **15 hours**.\n\nAnswer: 15 hours.", "usage": {"input_tokens": 26475, "cached_input_tokens": 0, "output_tokens": 89, "reasoning_output_tokens": 20}, "prompt_tokens_o200k_base": 25777, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.5, "item_types": ["agent_message"], "session_record_sha256": "9dbfa01a08fab71597a20397528ceafcff1a7a06094e10254a2fb71c838119d9", "events_sha256": "5eb0596eef4f3243756a146dc8c82c0e3fef0eda73d7e4b97d76cb7452c0e77a", "prompt_sha256": "c49d513f66071920fadd5bd9ebc95c16d6a6968e96eb470d70812ee2a9671f89", "prompt_chars": 119796}
{"question_id": "ac031881", "answer": "Your jumpsuit had **“LIV” enclosed in a square**. You recognized LIV as the Roman numeral for **54**, which led you to file 54. The clipboard’s reference to the “previous iteration” then prompted you to check **file 53**.\n\nAnswer: LIV, enclosed in a square—the Roman numeral for 54.", "usage": {"input_tokens": 25253, "cached_input_tokens": 0, "output_tokens": 74, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 24555, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.7, "item_types": ["agent_message"], "session_record_sha256": "4c70f08fd7cb69b85e52736eae15ba750919711852b198ead2e9f6e080259955", "events_sha256": "4571ca7cf3064efc63c18db44d1e57dcd47152e7ebb1aac39196db011ac13009", "prompt_sha256": "75ec2b4f33fafa2b04974da5b1b92d3be7c20fab6f1f53bb1af7a3eba1af5db7", "prompt_chars": 113647}
{"question_id": "ad7109d1", "answer": "Answer: Your new internet plan is 500 Mbps.", "usage": {"input_tokens": 24166, "cached_input_tokens": 0, "output_tokens": 15, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 23468, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.2, "item_types": ["agent_message"], "session_record_sha256": "281c7804e96f41477931b7cb796e1769882031afab7301fb4bef35c87b40c65d", "events_sha256": "56922b606741594b1f67265463ce93cf0d5041a0e0e3881119fe8aa5462d1faf", "prompt_sha256": "4e60c755d05516803876fa91cac2e3f26b09a0b0caa4d943c67e7180b61a3c38", "prompt_chars": 113847}
{"question_id": "af082822", "answer": "Answer: 2 weeks ago, on November 17, 2022.", "usage": {"input_tokens": 26301, "cached_input_tokens": 0, "output_tokens": 51, "reasoning_output_tokens": 29}, "prompt_tokens_o200k_base": 25603, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.8, "item_types": ["agent_message"], "session_record_sha256": "68c4ce3a50cce9b0aa5a5a29da5b7766d7faed7c6df5663692b9d545a86404aa", "events_sha256": "7874e4d9d08843a1bba8149cf42a1acaf154af31ddbb1bf20d2ea22840536dbd", "prompt_sha256": "ea493bc30ece86582c280d0e56352313a406c909d10140c5b4bcd72b0abbdec9", "prompt_chars": 119699}
{"question_id": "af8d2e46", "answer": "Answer: You packed 7 shirts.", "usage": {"input_tokens": 22348, "cached_input_tokens": 0, "output_tokens": 12, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 21650, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.1, "item_types": ["agent_message"], "session_record_sha256": "85462672268fec5af01557692c1f7fa419892d59428fc6a43e377f6e5fc00f43", "events_sha256": "a4f8dde384503ebcaa16bbcd09e2b8980656b0df5dbef2b3e8f409e5731e8630", "prompt_sha256": "39cdf7d533ae93b50bf300adf1a07aea883d8c56644a06cc83237ebfa74584a8", "prompt_chars": 104796}
{"question_id": "affe2881", "answer": "Answer: You’ve seen 32 different species of birds in your local park.", "usage": {"input_tokens": 22449, "cached_input_tokens": 0, "output_tokens": 20, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 21751, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.1, "item_types": ["agent_message"], "session_record_sha256": "7bdf9cfc09e90613a735ebeceed3e0baa578a172f849dd57989ad2da6ff67818", "events_sha256": "23abda17b2e040b125d99755c7a1d331fd76dcf4e7835b6d4ef068e6addc6add", "prompt_sha256": "eea429f10ba229dd4b423887b9fad4f53b2c7e9f49ae9e1da8825176dc6cc5ad", "prompt_chars": 103904}
{"question_id": "b01defab", "answer": "Yes. In your March 30, 2023 conversation, you said you had recently finished *The Nightingale* by Kristin Hannah. You also described its ending as emotional and a perfect conclusion.\n\nAnswer: Yes, you had finished reading it by March 30, 2023.", "usage": {"input_tokens": 25325, "cached_input_tokens": 0, "output_tokens": 62, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 24627, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.2, "item_types": ["agent_message"], "session_record_sha256": "b0ed2dd5ce9fa1c52431e2c92e6e94b0aa9887dff4aaad8f28b2a5b11376f09d", "events_sha256": "3f9fcad159e0b9562784b08bf47d7ce6a8683c3abbc02cde04b2fe86deaadc6d", "prompt_sha256": "de572da11d90edfcac1c5f5e33c98a5a602b166711dfbfb050e2f1c8ebb9c63f", "prompt_chars": 118706}
{"question_id": "b0479f84", "answer": "Given your recent interest in nature documentaries and coral reef conservation, I’d put these at the top of tonight’s list:\n\n- **Chasing Coral** — My first pick for you. It follows divers, photographers, and scientists documenting coral reef decline, combining stunning underwater footage with science and personal stories. It connects directly with your curiosity about reefs and your interest in visiting Belize.\n- **Dynasties** — If you’re in the mood for wildlife storytelling, this series follows specific animal families and their relationships, struggles, and survival. Its intimate, character-driven approach offers something different from the sweeping scope of *Our Planet*.\n- **Blue Planet** — A good choice if you’d rather explore the marine world more broadly, with David Attenborough’s narration.\n\nFor tonight, I’d choose *Chasing Coral* if you want a film, or start *Dynasties* if you’d prefer a series.\n\nAnswer: Watch **Chasing Coral** tonight; **Dynasties** and **Blue Planet** are strong alternatives.", "usage": {"input_tokens": 27874, "cached_input_tokens": 0, "output_tokens": 312, "reasoning_output_tokens": 97}, "prompt_tokens_o200k_base": 27176, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 16.4, "item_types": ["agent_message"], "session_record_sha256": "f77a8a467a21207ede8b9f40c7871faa1a5e3ca857de6c2f45275ac60a6c3506", "events_sha256": "3655de6eca8b9b6f2c1ad429c2c223d98d300a40e563e27d25aa12096693722a", "prompt_sha256": "915b7584a94a25a0706b94cc2773cfb83b46463653a9b375a2ef6c5dd2757ebb", "prompt_chars": 128183}
{"question_id": "b29f3365", "answer": "Answer: You had been taking weekly guitar lessons with Alex for about four weeks when you bought the new amp.", "usage": {"input_tokens": 30371, "cached_input_tokens": 0, "output_tokens": 46, "reasoning_output_tokens": 18}, "prompt_tokens_o200k_base": 29673, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.6, "item_types": ["agent_message"], "session_record_sha256": "dd5614afff97f5d367803c87a900b779e864a6a016976c23bc0cb02fd986cf4a", "events_sha256": "1fbe9450ecd5061962726fa56b3068f155982ea6a5dc9c4301d5f674cdfb02a3", "prompt_sha256": "29c1e4b5eb62340f4aaa73027e057c5e8cfa083af975d617d4514ef8a7b42573", "prompt_chars": 138534}
{"question_id": "b320f3f8", "answer": "Answer: You bought a rare blue Snaggletooth action figure from a thrift store.", "usage": {"input_tokens": 24833, "cached_input_tokens": 0, "output_tokens": 23, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 24135, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.4, "item_types": ["agent_message"], "session_record_sha256": "a88e0c39bebed8c2c18d2eaccf0f4894474040afd1d3100fa6b81bfeb14a3986", "events_sha256": "29b60a3f5584ed60c3748e247c687904f84ec712743b53ffcbee4d0affcd852e", "prompt_sha256": "a5b6edd8809273a3a830010aa051b0fc2525572555856c685ecf0d00457314ab", "prompt_chars": 113157}
{"question_id": "b3c15d39", "answer": "Answer: 5 days—you ordered it on February 5th and received it on February 10th.", "usage": {"input_tokens": 23169, "cached_input_tokens": 0, "output_tokens": 55, "reasoning_output_tokens": 27}, "prompt_tokens_o200k_base": 22471, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.6, "item_types": ["agent_message"], "session_record_sha256": "f93f907db1d6ffd1d69e4149fa295369754859395bbb70e0d60f3b99b394de2c", "events_sha256": "310f7ae19ba780ed919165e19c06c67cc69d355474f59a13bc9b17ec77f2dae5", "prompt_sha256": "ef1c6043b30d94919e4955c4cf5f2392c798900bfae6d7588dcbb7e6299aa52c", "prompt_chars": 103799}
{"question_id": "b46e15ed", "answer": "About **2 months** have passed—from the charity events mentioned in your February 14–15 sessions to April 18, 2023.\n\nAnswer: About 2 months.", "usage": {"input_tokens": 27037, "cached_input_tokens": 0, "output_tokens": 195, "reasoning_output_tokens": 153}, "prompt_tokens_o200k_base": 26339, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 12.7, "item_types": ["agent_message"], "session_record_sha256": "480e6a772db017bd87b79da21dbb3343ad70f1ff4ea917a6b6cac4d2e00ac50f", "events_sha256": "ba79e1fb614203dd47e71a14e1985a4730f79a538bc65ea56e67d1ef9dac60cf", "prompt_sha256": "af7ef4e251610f44761280ba2f9cc27395e74ce06aca891320898d486ca6241d", "prompt_chars": 121162}
{"question_id": "b46e15ee", "answer": "Answer: You participated in the “Walk for Hunger” charity event on March 19, 2023, walking 5 kilometers with your work colleagues to raise money for the local food bank.", "usage": {"input_tokens": 30550, "cached_input_tokens": 0, "output_tokens": 77, "reasoning_output_tokens": 32}, "prompt_tokens_o200k_base": 29852, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.3, "item_types": ["agent_message"], "session_record_sha256": "09b090056a7e590ced43540ca5aadf27124dadf31f9d1f3575ece89682a122ba", "events_sha256": "2b0fdee490c1d652843912558fb40faddb57b59ca9335db0fb89e9a81b3da4ce", "prompt_sha256": "51f4b913ed4919aa54a7b1d4ddec0df5e2a81325ceb434ad010bbf14809e7b8d", "prompt_chars": 137801}
{"question_id": "b5ef892d", "answer": "You spent 5 days camping in Yellowstone National Park in March and 3 days camping in Big Sur in early April. Your 7-day Utah road trip in February didn’t include camping.\n\nAnswer: 8 days.", "usage": {"input_tokens": 24061, "cached_input_tokens": 0, "output_tokens": 85, "reasoning_output_tokens": 35}, "prompt_tokens_o200k_base": 23363, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.4, "item_types": ["agent_message"], "session_record_sha256": "c2136baa856d250b0191495b3856e4572ab8c36b538e73ae6fa88240b8a6a2c2", "events_sha256": "cad9cb3f54848c0a4764a828a26559fea616609dfce1f57c4dea0f4459ede214", "prompt_sha256": "26727c58cc8f621fc66d3e4a60f8997903505b88f97e6fd2bee196e1f21bfc6b", "prompt_chars": 111518}
{"question_id": "b6019101", "answer": "Answer: You watched 5 MCU films in the last 3 months.", "usage": {"input_tokens": 30153, "cached_input_tokens": 0, "output_tokens": 67, "reasoning_output_tokens": 46}, "prompt_tokens_o200k_base": 29455, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.6, "item_types": ["agent_message"], "session_record_sha256": "6aff5cfa3bb37b558e7591a6982803e1d4b2074291028894f11f69b7cec2bc0b", "events_sha256": "7787284055a22d90de41093e2eb8b514f3dc2bf7f67a300a7b1c6af92565af5d", "prompt_sha256": "faa994122087c5170d43ecec0cc0f8f6a748c9a7d5ceabefbfa6f70b1850c287", "prompt_chars": 138997}
{"question_id": "b6025781", "answer": "Based on your interest in **quinoa bowls, sweet potatoes, and Mexican-inspired dishes**, here are four options to change up next week’s meal prep:\n\n### 1. Black bean and sweet potato enchiladas\nFill tortillas with roasted sweet potatoes, black beans, and spices, then top with dairy-free enchilada sauce. Serve with avocado sour cream. This builds on the sweet potatoes you were already interested in prepping.\n\n### 2. Grilled chicken tacos with mango salsa\nMarinate chicken breast in lime juice and spices, grill, and serve with mango salsa, mixed greens, and whole-grain tortillas. For tender chicken, cook to **165°F (74°C)**, let it rest, then slice against the grain.\n\n### 3. Chickpea, quinoa, and roasted vegetable salad\nCombine cooked quinoa, chickpeas, and roasted vegetables with a tangy dressing. Add parsley, toasted pumpkin seeds, or feta for different flavors and textures—all add-ins we discussed previously.\n\n### 4. Marinated tofu and quinoa bowls\nBake or pan-fry marinated tofu and serve with quinoa and roasted vegetables. Your **rosemary sweet potatoes** would fit nicely: toss cubed sweet potatoes with olive oil, chopped rosemary, salt, and pepper, then roast at **425°F (220°C) for about 20–25 minutes**, flipping halfway through.\n\n**For a simpler prep session:** make one batch of quinoa and roasted vegetables, then use chickpeas in some portions and tofu in others. If you still want to try the lentil bolognese we discussed, you could make a double batch and freeze part for another week.\n\nAnswer: Try black bean–sweet potato enchiladas, chicken tacos with mango salsa, chickpea–quinoa salad, or tofu bowls with rosemary sweet potatoes.", "usage": {"input_tokens": 26732, "cached_input_tokens": 0, "output_tokens": 559, "reasoning_output_tokens": 186}, "prompt_tokens_o200k_base": 26034, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 22.5, "item_types": ["agent_message"], "session_record_sha256": "1fb841454e93e598220e14f1f0b76050495c9b42bd6b169b62c0615a21a3a32d", "events_sha256": "986c2da1baeaddb373a86624e813bd6116dae3dc7553bf0d76c6cd4d2fd21055", "prompt_sha256": "6826f87c120deb98e6dc8a90bfa688498887852ed0087aadcc03b04d1d5b9c9b", "prompt_chars": 120709}
{"question_id": "b759caee", "answer": "Answer: @jessica_poole_jewellery — Jessica Poole, the UK-based designer who works with unusual gemstones.", "usage": {"input_tokens": 26003, "cached_input_tokens": 0, "output_tokens": 30, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 25305, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 4.9, "item_types": ["agent_message"], "session_record_sha256": "e429ebd50bb5f06a4881bf7c37700b2276f285fd576d1a3de228c88c33b0561e", "events_sha256": "219c0a9594c8fa8ec906f8008bbfd68dc44730b55dc688262f687ebb5ffe5f34", "prompt_sha256": "7b4e2d795841e5d93de2ff9099e702689966a8fe0792543502ca9ac7e8f6274a", "prompt_chars": 123151}
{"question_id": "b86304ba", "answer": "Answer: The sunset painting is worth triple what you paid for it.", "usage": {"input_tokens": 28419, "cached_input_tokens": 0, "output_tokens": 46, "reasoning_output_tokens": 26}, "prompt_tokens_o200k_base": 27721, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.7, "item_types": ["agent_message"], "session_record_sha256": "f6f506ee6bbcce71927c673570fc594d27bbe82a7a0a283311929bf2bad75b07", "events_sha256": "4181448f16155c8b716fa5ec7eeae238ce9fb4d91b153f0fd616c90c68fca933", "prompt_sha256": "8b178417b72f9c6d30da96058be0b73d2c67aed6b88c9a9720b65d5b1e21421c", "prompt_chars": 132767}
{"question_id": "b9cfe692", "answer": "You took 2½ weeks to finish *The Seven Husbands of Evelyn Hugo* and 3 weeks to finish *The Nightingale*: 2½ + 3 = 5½ weeks combined.\n\nAnswer: 5½ weeks.", "usage": {"input_tokens": 23902, "cached_input_tokens": 0, "output_tokens": 79, "reasoning_output_tokens": 25}, "prompt_tokens_o200k_base": 23204, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.9, "item_types": ["agent_message"], "session_record_sha256": "4ab6be0a7614f0c062e0e0281c1994054413198010e80e04fdb8f512ffcd6a00", "events_sha256": "1ad141ac340a08785e31d993d0ff5050c9e6409f8ae3ba08a8cbc659c902010e", "prompt_sha256": "26e22fffc68be93e9ced6183920c0ac8d03acdb9ebf06439f66dabbccdf31abf", "prompt_chars": 109873}
{"question_id": "ba358f49", "answer": "Rachel is getting married next year, in **2023**, but you haven’t stated your age or birth date in the retrieved sessions.\n\nAnswer: I can’t determine your age at Rachel’s wedding from the information provided.", "usage": {"input_tokens": 30067, "cached_input_tokens": 0, "output_tokens": 114, "reasoning_output_tokens": 64}, "prompt_tokens_o200k_base": 29369, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.1, "item_types": ["agent_message"], "session_record_sha256": "999d8f3d8269f661020af2a4f165796770bcf84bb4cf86a9c6e3a7567d5f3e42", "events_sha256": "36266684fad3091322337b4e2b0002a6a0103f023a9cc5b72835f8b536a01487", "prompt_sha256": "800f4763e4f958b0af3d129ed7247dfa542e464fefa2f3df25547e5b7831e173", "prompt_chars": 142154}
{"question_id": "ba358f49_abs", "answer": "The sessions mention that Rachel is getting married next year (2024), but they don’t give her age or say when you’ll get married.\n\nAnswer: I can’t determine Rachel’s age at your wedding from the supplied information.", "usage": {"input_tokens": 31084, "cached_input_tokens": 0, "output_tokens": 137, "reasoning_output_tokens": 85}, "prompt_tokens_o200k_base": 30386, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.6, "item_types": ["agent_message"], "session_record_sha256": "1e19929aaa20d989f4094ef38d85472a15df5c4bdde9ff93267a74daf5e6a5bf", "events_sha256": "5fb53cce7214f4847d3ec58e57ef79fcccd3856091ac0f040959c4ec68815f8b", "prompt_sha256": "1751d0ad26f6ee5decaf7ba49826734e4046456461d13b872b263c719b478ac4", "prompt_chars": 149662}
{"question_id": "ba61f0b9", "answer": "In the most recent relevant session, dated July 20, 2023, you said Rachel’s team had 6 women out of 10 people, updating the earlier count of 5.\n\nAnswer: 6 women.", "usage": {"input_tokens": 20911, "cached_input_tokens": 0, "output_tokens": 49, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 20213, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.5, "item_types": ["agent_message"], "session_record_sha256": "34868b5b1faad4c3d2cc595a70b6452e7b708cc447d744343de2ca196509972a", "events_sha256": "f3b630b708fd0b365b65741e3a8407189dfb1a081e1159bca8caf1cc2e12b878", "prompt_sha256": "7722b8f52b0f2562e91c0c4ed109c000bffec2ca4b4591c4b095a4878c67168e", "prompt_chars": 106320}
{"question_id": "bb7c3b45", "answer": "You paid $200 for the heels, which originally retailed for $500. Your savings were $500 − $200 = $300, or 60% off.\n\nAnswer: You saved $300 (60% off).", "usage": {"input_tokens": 27535, "cached_input_tokens": 0, "output_tokens": 49, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 26837, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.4, "item_types": ["agent_message"], "session_record_sha256": "fb33f41554e546afc363203e2298fc5ba35fa8939d9e451634788a722cfbe763", "events_sha256": "b521cefde9efdd6819b46acb0764092c309a03f5a1a155611c18e6a21b1dd77d", "prompt_sha256": "3ec4070e54186d0219e343c9ecbc68aba75ddbc6866df313e4fdafaed3a7a5b7", "prompt_chars": 128571}
{"question_id": "bbf86515", "answer": "You participated in “Turbocharged Tuesdays” on June 14th, and “Rack Fest” was on June 18th—a difference of 4 days.\n\nAnswer: 4 days.", "usage": {"input_tokens": 30392, "cached_input_tokens": 0, "output_tokens": 90, "reasoning_output_tokens": 46}, "prompt_tokens_o200k_base": 29694, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.8, "item_types": ["agent_message"], "session_record_sha256": "666de7b3a7bc93b9c089ca8cd7fb62d79137617bd41d8ef4004a12a7e3144841", "events_sha256": "94408e7658db4072377c1ddb5d035b40ee33e2af07f4d689a6b1287fb01fab2c", "prompt_sha256": "f04be4edb5cf494872085b2d65fa5b7a2249729a49435d58b6641f6e917ddf4c", "prompt_chars": 139064}
{"question_id": "bc149d6b", "answer": "You mentioned two recent feed purchases on May 22, 2023:\n- **50 pounds** of layer feed.\n- **20 pounds** of organic scratch grains.\n\nTotal: 50 + 20 = **70 pounds**.\n\nAnswer: 70 pounds.", "usage": {"input_tokens": 27405, "cached_input_tokens": 0, "output_tokens": 94, "reasoning_output_tokens": 35}, "prompt_tokens_o200k_base": 26707, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.9, "item_types": ["agent_message"], "session_record_sha256": "d046b473ae222666f055d68ffcc860bbaa18d1ec1ff4667f46c08596d322bade", "events_sha256": "bc158026903bc4063515bf4ec6436ea6f986c27805d462670335820d414df77f", "prompt_sha256": "27c94154030f524d13bf8bb44b2fadea758b4efc880d78bad467dab66d391e2c", "prompt_chars": 128194}
{"question_id": "bc8a6e93", "answer": "Answer: You baked a lemon blueberry cake for your niece’s birthday party.", "usage": {"input_tokens": 26421, "cached_input_tokens": 0, "output_tokens": 19, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 25723, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.2, "item_types": ["agent_message"], "session_record_sha256": "4791f2d96f858bf301710868ffe6f28b1cb69352143519ec7cc0b10c42787487", "events_sha256": "80dda8c5819228140c4ed171d6c2adfc5c9b7d00982683c7e42d7221b16990f7", "prompt_sha256": "0fec47b057ae80d64491abc93d5d54202feb598d3f952d537c1ef35fff61930c", "prompt_chars": 120151}
{"question_id": "bc8a6e93_abs", "answer": "Answer: The sessions don’t mention what you baked for your uncle’s birthday party. You did mention baking a lemon blueberry cake for your niece’s birthday party.", "usage": {"input_tokens": 20618, "cached_input_tokens": 0, "output_tokens": 97, "reasoning_output_tokens": 59}, "prompt_tokens_o200k_base": 19920, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.8, "item_types": ["agent_message"], "session_record_sha256": "ae96d2a2ea9561c2b70be0210ed84db83e3153eb3de0cd0f430a54621604bd2c", "events_sha256": "e93a03150329e528543a183bb64a2fa93d37b4388e18b1d242270ddd87890202", "prompt_sha256": "562858d6aa83ebf734deb32b0ab45f889901c6d30a34f04cfad50113c249ce26", "prompt_chars": 90040}
{"question_id": "bcbe585f", "answer": "Answer: You attended the workshop on April 1, 2023—4 weeks and 2 days ago (about 4 weeks ago).", "usage": {"input_tokens": 22862, "cached_input_tokens": 0, "output_tokens": 62, "reasoning_output_tokens": 27}, "prompt_tokens_o200k_base": 22164, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.2, "item_types": ["agent_message"], "session_record_sha256": "c43fa2345736a73b6077072d3823c44aea85d5e575bab5a82642794a0af96352", "events_sha256": "24b94b63f21aa82b603ae0f79b53cf92ba20f5576e0855ef9cb2852c55ebd7ab", "prompt_sha256": "96d570ab5aae8365c6f99c74b1da50e5fe75ebabcdace7700b0777ba82bb9e3f", "prompt_chars": 107458}
{"question_id": "bf659f65", "answer": "You explicitly mentioned purchasing or downloading **2 albums or EPs**:\n\n- **Billie Eilish — *Happier Than Ever***: downloaded on Spotify.\n- **The Whiskey Wanderers — *Midnight Sky***: purchased at a festival merchandise booth. Your later mentions refer to the same EP.\n\nYou also mentioned owning a signed Tame Impala vinyl, but didn’t say you purchased or downloaded it.\n\nAnswer: 2 confirmed albums or EPs.", "usage": {"input_tokens": 25318, "cached_input_tokens": 0, "output_tokens": 238, "reasoning_output_tokens": 138}, "prompt_tokens_o200k_base": 24620, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 12.4, "item_types": ["agent_message"], "session_record_sha256": "6f274be158b26111804cc21a8e55045f228c1dbf03154296e25a37ca6b0f2492", "events_sha256": "d9ce112e55dfde1bf1ae8aa57c2b241aef564f699740fb46012308854be09513", "prompt_sha256": "276ad84c37de084469cf51803434beb75265245505a3e36947c716cdf3329466", "prompt_chars": 117200}
{"question_id": "c14c00dd", "answer": "Answer: Trader Joe’s lavender-scented shampoo.", "usage": {"input_tokens": 20022, "cached_input_tokens": 0, "output_tokens": 49, "reasoning_output_tokens": 32}, "prompt_tokens_o200k_base": 19324, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.0, "item_types": ["agent_message"], "session_record_sha256": "54d80e9186fcefc197c0fccf8fd20f0c4cdab1df25a3b996aa037997e4b7f9bc", "events_sha256": "0fe1189610352adf1d27dcb3104ca20d9273908c96dd5f56d4842ff5dfba4b9a", "prompt_sha256": "778302d261d667b012a9bca3dda99f986ac57f7550e2b6fb6665dc670f131d86", "prompt_chars": 94790}
{"question_id": "c18a7dc8", "answer": "The retrieved sessions don’t state when you graduated from college, so I can’t calculate how many years older you are now.\n\nAnswer: Not enough information to determine.", "usage": {"input_tokens": 19246, "cached_input_tokens": 0, "output_tokens": 89, "reasoning_output_tokens": 50}, "prompt_tokens_o200k_base": 18548, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.6, "item_types": ["agent_message"], "session_record_sha256": "be0f3e8bc1daa04e79a15b020c73421a3d7c1a1a72afc5c0f1f0fa9efefe4493", "events_sha256": "28d581409222fec06bf4e1be770e687c130e172996d27f69c67948b9e332ef52", "prompt_sha256": "4e3430581e7050e0b34f9648e0f41e9d301f83aa1eb2bb5434a9c77c2ebc5fed", "prompt_chars": 95753}
{"question_id": "c19f7a0b", "answer": "Answer: You usually get home from work around 6:30 pm on weeknights.", "usage": {"input_tokens": 23768, "cached_input_tokens": 0, "output_tokens": 23, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 23070, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.3, "item_types": ["agent_message"], "session_record_sha256": "0dfaa70b3d840b1f65c398b67cadb39395f7d219b89e55ebdcf6d4c68e81e769", "events_sha256": "be1b9faf74835b1c65e83c2b64f386244a119cdad9e9175b34411c63ef3d32dd", "prompt_sha256": "74bda0318a39fc5f6c484cbe61f7d85246dd9aa3f14c3b26a41fc93ff35cde0e", "prompt_chars": 109867}
{"question_id": "c2ac3c61", "answer": "You completed 3 courses on Coursera (mentioned May 23) and 2 courses on edX (mentioned May 30), for a total of 5.\n\nAnswer: 5 online courses.", "usage": {"input_tokens": 29122, "cached_input_tokens": 0, "output_tokens": 82, "reasoning_output_tokens": 35}, "prompt_tokens_o200k_base": 28424, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.1, "item_types": ["agent_message"], "session_record_sha256": "cf7357c077247cea88009e84eeae805991b88ee99cbcba446e432b0c1d830f49", "events_sha256": "8bfa0c6eee26e2dc492d15e9822770595685fee0ddb762256fb2da622b8184be", "prompt_sha256": "e6d1a1334b41d4f59a5a28aca2a7d32df2b35c9f2f205912a335e24da2938ca3", "prompt_chars": 141296}
{"question_id": "c4a1ceb8", "answer": "You’ve used **3 different types of citrus fruits** in your cocktails:\n\n- **Orange** — in your homemade orange bitters and Sangria.\n- **Lemon** — sliced into the Sangria you served at a dinner party.\n- **Lime** — as fresh juice in your classic Daiquiri and Cucumber Gimlet.\n\nAnswer: 3 types—orange, lemon, and lime.", "usage": {"input_tokens": 28062, "cached_input_tokens": 0, "output_tokens": 125, "reasoning_output_tokens": 38}, "prompt_tokens_o200k_base": 27364, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.8, "item_types": ["agent_message"], "session_record_sha256": "a2465e3d5f8f9a6c41f6521a312f466a7cfa7e0709e82503c5f9b905a22f56e7", "events_sha256": "149af7c0cdbaa1b519715d0536f3f9261fe61671a2e01aa57d82ba3b9b0357cb", "prompt_sha256": "50dc73ab2989b77c04f9e33f234309ee138a580a1875a4eed8f9698b7acb06dc", "prompt_chars": 125511}
{"question_id": "c4ea545c", "answer": "On June 1, you said you went to the gym on Tuesdays, Thursdays, and Saturdays—**three times a week**. On August 15, you reported consistently going **four times a week**.\n\nAnswer: Yes—you now go four times a week, up from three, an increase of one visit per week.", "usage": {"input_tokens": 23416, "cached_input_tokens": 0, "output_tokens": 122, "reasoning_output_tokens": 50}, "prompt_tokens_o200k_base": 22718, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.9, "item_types": ["agent_message"], "session_record_sha256": "67a0bc1f737121c8b969fe3f6fb907b3d9a943d82158e432e46b9f571a10839a", "events_sha256": "7a9c70746f8fe6bf7287bc8c8bfc454fef9240b5ada83bd44c9ea5d120a789a0", "prompt_sha256": "adce5395e76a3e83c47b8158e75f4bf15a3951827d31e89005cb64b4ddbd0f8f", "prompt_chars": 110712}
{"question_id": "c4f10528", "answer": "The restaurant was **Miss Bee Providore**. We discussed their **Miss Bee’s Nasi Goreng**, served with prawn crackers and topped with a fried egg, and you planned to finish with their chocolate brownie.\n\nAnswer: Miss Bee Providore.", "usage": {"input_tokens": 29815, "cached_input_tokens": 0, "output_tokens": 55, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 29117, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.0, "item_types": ["agent_message"], "session_record_sha256": "2d73425551234e2ad3cfd05a5d6167185eff71b50c891aef9217c9c843a0f0b7", "events_sha256": "fb1514d2bdfd7b3707d7131d58a7e17df19cfc1d9a7a23fb5213489617d54069", "prompt_sha256": "8c5389f97631f5f9a852f18e959b8363ec30ac97b71e727067161c79fa5f3399", "prompt_chars": 132411}
{"question_id": "c5e8278d", "answer": "Answer: Your last name was Johnson before you changed it to Winters.", "usage": {"input_tokens": 29489, "cached_input_tokens": 0, "output_tokens": 18, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 28791, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.6, "item_types": ["agent_message"], "session_record_sha256": "da65fa4c1f113ecfe4611ae0e7f94c5e456ee02c1e636802cda50a90ae5ddb59", "events_sha256": "8f2ea90c6cd55cb4e991d23ded56624af97f0f19f947099b8c46d4aafc306989", "prompt_sha256": "b5cd2e3670ac5f245fe9bfbe6d6616d6b85f9ffa840c650ab139bef085bc04e3", "prompt_chars": 137673}
{"question_id": "c7cf7dfd", "answer": "The store was **Nostalgia**, which we discussed as an online store based in India offering traditional Indian fabrics, threads, and embellishments.\n\nAnswer: Nostalgia", "usage": {"input_tokens": 20430, "cached_input_tokens": 0, "output_tokens": 37, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 19732, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 12.9, "item_types": ["agent_message"], "session_record_sha256": "085287e8763734c2fc2f342f26095f0c5ac3f0f094417d51156f1c70f42e12c3", "events_sha256": "d7ec80f413615081ccd9dca4d590f45069103a8263c00eea847a32d49be15646", "prompt_sha256": "951ed6b8005b3cd5ef516d45d9f546b137badf4e02e522f64d578d8dfc863e72", "prompt_chars": 93662}
{"question_id": "c7dc5443", "answer": "Answer: Your team, the Net Ninjas, has a 5–2 record (5 wins and 2 losses), as last reported on June 30, 2023.", "usage": {"input_tokens": 27760, "cached_input_tokens": 0, "output_tokens": 41, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 27062, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.4, "item_types": ["agent_message"], "session_record_sha256": "9d5226f48ffda559b6dfe645d4a9cc1d0882721a5b943198854233276cd00ee9", "events_sha256": "0caf53bc67a2570f0e6fee88486532b85a544cf8c0de16be0e1ec128107d25c6", "prompt_sha256": "c3b6879d4b3ee9e94814e67adaf7f6191e11ff7be469777523c3c32562caed53", "prompt_chars": 129962}
{"question_id": "c8090214", "answer": "You attended the Holiday Market a week before Black Friday, and you bought your iPhone 13 Pro on Black Friday. One week is 7 days.\n\nAnswer: 7 days before.", "usage": {"input_tokens": 28367, "cached_input_tokens": 0, "output_tokens": 94, "reasoning_output_tokens": 50}, "prompt_tokens_o200k_base": 27669, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.8, "item_types": ["agent_message"], "session_record_sha256": "da2678d4d61557202f0a66247187364e1917971ca5a568fe519163e412e05e59", "events_sha256": "675d642cce175301767ea5aa58dd5b1df4179954302b1f8d56cbadc9710a87aa", "prompt_sha256": "383b467ebb255d280a479f423ae7a0721e5175ab18d0f7e954b819ae0f29c033", "prompt_chars": 124559}
{"question_id": "c8090214_abs", "answer": "You attended the Holiday Market one week before Black Friday, but the retrieved sessions don’t say when you bought your iPad. The Black Friday purchase mentioned was your iPhone 13 Pro.\n\nAnswer: Cannot determine—the iPad purchase date isn’t provided.", "usage": {"input_tokens": 28807, "cached_input_tokens": 0, "output_tokens": 108, "reasoning_output_tokens": 51}, "prompt_tokens_o200k_base": 28109, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.4, "item_types": ["agent_message"], "session_record_sha256": "10e79e244328128de950301112639e7a57f4dbcde5be0e993e5835da52766a00", "events_sha256": "ebfd5f0e7901112aa84ad51276270bb1fa2a8eb211523f896b389f1ab31eacfa", "prompt_sha256": "e673dd7383f90209c7c639fcb4f7d554ec493428be5c9632722e8b41c2dd0a09", "prompt_chars": 131039}
{"question_id": "c8c3f81d", "answer": "Answer: Nike.", "usage": {"input_tokens": 27037, "cached_input_tokens": 0, "output_tokens": 8, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 26339, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.6, "item_types": ["agent_message"], "session_record_sha256": "53f39db54cb7ce4bcda5ceaf5b2f27c315fab4c271f898aa709f6d5033324378", "events_sha256": "38260e9e9742856486ab953d64622c5f04a933e27d16bf5a8ebe5e385fecb9b8", "prompt_sha256": "31f469d2eed827bf3b39d5286d0d41b783707fee0261ce1ff69c2c83e85d4f54", "prompt_chars": 120672}
{"question_id": "c8f1aeed", "answer": "In our previous conversation, I mentioned Pennsylvania as the example requiring groundwater monitoring at nearby wells before drilling and for a certain period afterward.\n\nAnswer: Pennsylvania.", "usage": {"input_tokens": 21480, "cached_input_tokens": 0, "output_tokens": 34, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 20782, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.7, "item_types": ["agent_message"], "session_record_sha256": "50b72f7a796a819651bc4c793e2971335ae82673b12699f66b6e3cedd16a11b8", "events_sha256": "0ad313cd9ea2d039d85ff2367f23abb5b163fc9bff43d49b8f6e02938ae5905a", "prompt_sha256": "5e0eb59f9a2ce4a7bd8c9d3d84fc2dc500119d3d5733bbbe216b6c13c5771574", "prompt_chars": 100356}
{"question_id": "c960da58", "answer": "You mentioned on May 20 that you already have 20 playlists on Spotify.\n\nAnswer: 20 playlists.", "usage": {"input_tokens": 23959, "cached_input_tokens": 0, "output_tokens": 26, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 23261, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.8, "item_types": ["agent_message"], "session_record_sha256": "860c0980e0a3d0e82e3ef8a72ae4965b0cfeec65c2a0d2247afd9cb601330158", "events_sha256": "aa580515f9eb90a803484668482b0365e473b79f8af1a2b356bd52558880bc37", "prompt_sha256": "5bfe9b353e7d17cb1d85fcb255ecc34dbb874c928468076ddab9fca922887eb1", "prompt_chars": 109498}
{"question_id": "c9f37c46", "answer": "Answer: About two months.", "usage": {"input_tokens": 27042, "cached_input_tokens": 0, "output_tokens": 62, "reasoning_output_tokens": 50}, "prompt_tokens_o200k_base": 26344, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.2, "item_types": ["agent_message"], "session_record_sha256": "8df72b2751c54f54eab234c31feae0520deeccfc19f3b7eeb0376b5651025349", "events_sha256": "8a050b6d755e61ab7a9cfa8ca29fb8ecf0ed00d1d85455349ed6003de5f31698", "prompt_sha256": "8c6cb12ef8761996ec0ec02b69981c42892fb5dd7a3408deb3071d808e8b9543", "prompt_chars": 122930}
{"question_id": "caf03d32", "answer": "You mentioned earlier that your beef stew turned out delicious—so you already have a successful starting point! Since you’ve also been exploring plant-based meals and cashew yogurt, I’d focus on these areas:\n\n- **Temperature rather than timing alone.** In our yogurt discussion, we noted that waiting a fixed number of hours can give inconsistent results. A thermometer helps confirm the temperature instead of relying only on the clock.\n- **A smooth cashew base.** For the cashew yogurt you wanted to try, soak **1 cup of cashews for at least 4 hours or overnight**, then drain and rinse. Blend with **½ cup of fresh water for about 2 minutes**, scraping down the sides, until smooth and creamy. Adjust the water amount to suit your preferred thickness.\n- **Careful straining.** Use a clean, sanitized **nut milk bag or cheesecloth** to remove remaining particles. Squeeze a nut milk bag gently so you don’t push particles through the mesh.\n- **The right culture and enough time.** Our earlier cashew-yogurt guidance recommended a **starter designed for plant-based yogurt**, an **8–12-hour incubation**, and chilling afterward.\n- **Seasoning to your taste.** For savory plant-based dishes, experiment with spices and seasonings; a splash of lemon juice or vinegar was also suggested to enhance flavor.\n\nWhat’s the main problem you’re seeing—grainy or runny yogurt, scorching, or disappointing flavor in savory dishes?\n\nAnswer: Focus on temperature control, smooth preparation, appropriate yogurt cultures, and seasoning; tell me what’s going wrong so we can troubleshoot the specific recipe.", "usage": {"input_tokens": 31991, "cached_input_tokens": 0, "output_tokens": 465, "reasoning_output_tokens": 127}, "prompt_tokens_o200k_base": 31293, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 24.6, "item_types": ["agent_message"], "session_record_sha256": "16198bfa43c158c36c47937c5f00e6ae5c5fab2eb69e601254ae4af7b78a0594", "events_sha256": "e301b8110e5316e91a1e571588fa0e3d2812e68a516ff28c2cf4abcb16375107", "prompt_sha256": "4215763edc41ddbec973eede9ce94c6a996c0302f9f3b464d6cc4bb5787e62be", "prompt_chars": 141847}
{"question_id": "caf9ead2", "answer": "Answer: It took you and your friends around 5 hours to move everything into the new apartment.", "usage": {"input_tokens": 24429, "cached_input_tokens": 0, "output_tokens": 24, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 23731, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.1, "item_types": ["agent_message"], "session_record_sha256": "dee57108a23054b93ca04c1b875c1c765a7b3fc562b910f2de7b3cb55aa9d20d", "events_sha256": "e4dcf2fb62011b9ea15b43d359cf0c3e1f4432b83eaa1e84d3e804e332e098bf", "prompt_sha256": "b426f370c2155a82b4b562ba70ad0945b0429f62fb677b9cef24449fba4275a1", "prompt_chars": 117348}
{"question_id": "cc06de0d", "answer": "Answer: The taxi ride cost $6 more than the train fare ($12 vs. $6)—twice as much.", "usage": {"input_tokens": 27528, "cached_input_tokens": 0, "output_tokens": 55, "reasoning_output_tokens": 24}, "prompt_tokens_o200k_base": 26830, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.5, "item_types": ["agent_message"], "session_record_sha256": "444e6400f8326e43c372dd3bceb6ebcb1f044e6d8eb71b7198df92075a99888b", "events_sha256": "ab67215a34ce0ea7dfb91fd1719b1e4bd163b79ad10d127abed753d1eb73b23d", "prompt_sha256": "8e889907296600eab986c550b7e8261e5e87fef3a3735a267b0d224f48e53c53", "prompt_chars": 126805}
{"question_id": "cc539528", "answer": "In our May 26 conversation, I recommended learning **Ruby, Python, or PHP** once you had a good grasp of front-end basics, with a focus on building server-side applications and working with databases.\n\nAnswer: Ruby, Python, and PHP.", "usage": {"input_tokens": 22840, "cached_input_tokens": 0, "output_tokens": 55, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 22142, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.4, "item_types": ["agent_message"], "session_record_sha256": "8289ba8790025d39c7ebb5f8cb4368c2bf16fda4116ba416a10f8ed557ebeaae", "events_sha256": "84f01bc843809a48930cbb03628012941a780ba73945f405a24e4f68824b8d9b", "prompt_sha256": "1ab3b72fa79f00fb9f648719afadaee0f02cbb72693794483a4cc11821504179", "prompt_chars": 108675}
{"question_id": "cc5ded98", "answer": "Answer: You dedicate about two hours each day to coding exercises.", "usage": {"input_tokens": 25557, "cached_input_tokens": 0, "output_tokens": 17, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 24859, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.3, "item_types": ["agent_message"], "session_record_sha256": "d5318a7e9cd193804c88272afe7349cc447e228878abc8b87187ce875629a37f", "events_sha256": "9fcb151002ffa67e331944084685a4fb04724062046031760527e6e921cb0d03", "prompt_sha256": "703b6fa63f29d952670acb028f43116cea829349259b462c9f32dc60a11c75a4", "prompt_chars": 113160}
{"question_id": "cc6d1ec1", "answer": "Answer: You had been bird watching for about two months when you attended the workshop.", "usage": {"input_tokens": 25365, "cached_input_tokens": 0, "output_tokens": 50, "reasoning_output_tokens": 27}, "prompt_tokens_o200k_base": 24667, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.1, "item_types": ["agent_message"], "session_record_sha256": "35c640a3de7982d82a2a914da50a3cf2b5b9e0ad4eb1550b5a577d0f689e774a", "events_sha256": "d794eab6edd9e2505ca89ecc3b9e235043110268a42204425c9b46b789f89954", "prompt_sha256": "cd3facce63454e99f117b35ed3b187f4bdd77f9890e7e35bed65df64d29fb524", "prompt_chars": 120078}
{"question_id": "ccb36322", "answer": "Answer: Spotify.", "usage": {"input_tokens": 26038, "cached_input_tokens": 0, "output_tokens": 8, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 25340, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.2, "item_types": ["agent_message"], "session_record_sha256": "30670c9cb1a788bf768afff15257d734fbe76e862b48364db0014eed244379c1", "events_sha256": "9e7f14c2e792ba6be931b2d6d552ea0a9eed99dd0d54ceeb7964cc18474adf80", "prompt_sha256": "4338f4939058bc716c70942ac6418b650808eab28ffc9f0d7b530a42fe9ee057", "prompt_chars": 117589}
{"question_id": "ce6d2d27", "answer": "Answer: Fridays.", "usage": {"input_tokens": 24117, "cached_input_tokens": 0, "output_tokens": 8, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 23419, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.1, "item_types": ["agent_message"], "session_record_sha256": "c338f2259841bd3a33fb56ccebe9b9a94fef59aa4b62aa9eb80b738a478582c4", "events_sha256": "e35095567a408339bb092865912ab483d676073ec144ed30aa6ca9c77c3a3954", "prompt_sha256": "7e87291e27abb670b348a77f619100bc489ceac3c738b86ba839624463f8c50a", "prompt_chars": 111629}
{"question_id": "ceb54acb", "answer": "Answer: The other four options were “sexual fixations,” “problematic sexual behaviors,” “sexual impulsivity,” and “compulsive sexuality.”", "usage": {"input_tokens": 21977, "cached_input_tokens": 0, "output_tokens": 33, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 21279, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.5, "item_types": ["agent_message"], "session_record_sha256": "dc8dfb4036e247f41b94f3a2dc3458b143ce4f7ba505a606d8e18174303e4549", "events_sha256": "f482ebfe288a9523c45f96e44383a5e820aa564357d221c501cb2df42b7d7cea", "prompt_sha256": "6bb045ae1aeb1b4051e01de0a55ae7d9070a6ffda5c9a5dba9cdf2d308ec0f46", "prompt_chars": 102271}
{"question_id": "cf22b7bf", "answer": "On June 21, you said you’d lost **10 pounds** since starting to go consistently to the gym three months earlier.\n\nAnswer: 10 pounds.", "usage": {"input_tokens": 27670, "cached_input_tokens": 0, "output_tokens": 36, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 26972, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.2, "item_types": ["agent_message"], "session_record_sha256": "56b19749e71a983c04d1526ce9a17c92462103fc93e5be9a08bda71d0e8d6af1", "events_sha256": "65c236464694686ee04125d3f6bbaeeb8c296241468057c39cf8487936bbde87", "prompt_sha256": "1e62649bac62260d12f8ec96f7d3c0700967e7d59c73f3c97e546fefa8ad1ea1", "prompt_chars": 128428}
{"question_id": "d01c6aa8", "answer": "Answer: You were about 27 years old when you moved to the United States.", "usage": {"input_tokens": 32764, "cached_input_tokens": 0, "output_tokens": 51, "reasoning_output_tokens": 28}, "prompt_tokens_o200k_base": 32066, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.9, "item_types": ["agent_message"], "session_record_sha256": "0f2e8d5018be910b8cd4bdcbe69bd94ef8a7cdf04ceb7082bce31efa524f6b2d", "events_sha256": "c9575dfbe7a20578e5089f70e35528dff3c895ad28cfdf413b44536acbf9f1d7", "prompt_sha256": "ea1e136e776ef68c1bdd1fe7ae9f10dbb4415936582996ab42c3750a67906331", "prompt_chars": 150815}
{"question_id": "d23cf73b", "answer": "You’ve learned to cook or tried **4 different cuisines** in the supplied sessions:\n\n- **Indian:** Learned chicken tikka masala in an Indian cooking class.\n- **Korean:** Cooked bibimbap and learned to make kimchi.\n- **Ethiopian:** Tried an Ethiopian restaurant and explored recipes for misir wot and injera.\n- **Vegan/plant-based:** Attended a vegan cuisine class and learned to make vegan lasagna with cashew-based ricotta.\n\nAnswer: 4 different cuisines—Indian, Korean, Ethiopian, and vegan/plant-based.", "usage": {"input_tokens": 25424, "cached_input_tokens": 0, "output_tokens": 229, "reasoning_output_tokens": 104}, "prompt_tokens_o200k_base": 24726, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 13.0, "item_types": ["agent_message"], "session_record_sha256": "15f4d1066debb20d8b5e9e01e6841ac18f94f79b7c29dcf49b2109776a76bd3a", "events_sha256": "6719d549f02f8fdfa32263ae5924476b238ea9e3c1265715850e6208cd748ad1", "prompt_sha256": "1c60b23b62d3ebb15c49ea1678ac049cf75fd22701a4e28302e59e4f485ee64e", "prompt_chars": 110172}
{"question_id": "d24813b1", "answer": "For a small gathering, I’d choose **one cake and a batch of cookies** from the flavors you’ve been exploring:\n\n- **Lemon poppyseed cake:** This is your strongest tried-and-tested option—you said it was a hit at your colleague’s going-away party.\n- **Lemon lavender pound cake:** A more adventurous alternative, since you were interested in trying it. Keep the lavender subtle, starting with about **1 teaspoon of ground, culinary-grade dried lavender buds**.\n- **Chewy chocolate chip cookies:** You were already considering these for a party. Use both white and brown sugar, avoid overmixing, chill the dough, and don’t overbake.\n- **Oatmeal raisin cookies with walnuts or almonds:** These fit your interest in experimenting with oatmeal raisin and nuts, as well as the nuts you’ve been enjoying lately.\n\nFor make-ahead convenience, the cake-storage tips we discussed were to cool it completely before wrapping and slice just before serving. Also consider your guests’ dietary restrictions when choosing your bakes.\n\nAnswer: Bake your proven lemon poppyseed cake with chewy chocolate chip cookies; try oatmeal raisin–nut cookies or lemon lavender pound cake if you want something different.", "usage": {"input_tokens": 31407, "cached_input_tokens": 0, "output_tokens": 324, "reasoning_output_tokens": 71}, "prompt_tokens_o200k_base": 30709, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 20.6, "item_types": ["agent_message"], "session_record_sha256": "b594e858d339cb8cc7f70dafca0cfbf3c47968f86ae659d31728dfa71f1f34c4", "events_sha256": "95fe3a22175969215bfb5ad212d7d8b1a640d9daf044de8ca57fd772856aeb68", "prompt_sha256": "5823e39e983af61bb66c4dcdb52830169450a6b6d1053748f38234e378461e9a", "prompt_chars": 135141}
{"question_id": "d3ab962e", "answer": "You hiked 5 miles at Red Rock Canyon two weekends ago and 3 miles at Valley of Fire State Park last weekend. Adding them together: 5 + 3 = 8 miles.\n\nAnswer: 8 miles", "usage": {"input_tokens": 21541, "cached_input_tokens": 0, "output_tokens": 49, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 20843, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.5, "item_types": ["agent_message"], "session_record_sha256": "11beb3e7929ff7b156ae9a2a5e7733740bd9c26fe29c522be6ce8ee225ab9bc1", "events_sha256": "52be13c3a8c7c2778ddbf89680ae85485730f0b88f00582f835f970f284ae517", "prompt_sha256": "d7fc736c37d0d52052c2714cfba9564f6a2f43589d8dc154c219f9c6850a43ca", "prompt_chars": 99298}
{"question_id": "d52b4f67", "answer": "Answer: You attended your cousin’s wedding at the Grand Ballroom.", "usage": {"input_tokens": 26174, "cached_input_tokens": 0, "output_tokens": 17, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 25476, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 4.8, "item_types": ["agent_message"], "session_record_sha256": "94e268683773457e24c8b0a9066cf7074b338e2fffb64d7d8aeafe9d90022d03", "events_sha256": "105269687ee95b4b90d456bbeb7ca0239e2b1e6bef0b3b5ee6d3ea49c0e2dd29", "prompt_sha256": "39b05b375c8f0d0a62d834ac938cf7e9ef589073d6899fd94bd5d4554a2efbdd", "prompt_chars": 123608}
{"question_id": "d596882b", "answer": "The eatery was **By Chloe**, which I recommended as a popular plant-based spot with multiple locations throughout New York City. They offer vegan burgers, salads, pastas, and baked goods.\n\nAnswer: By Chloe.", "usage": {"input_tokens": 25806, "cached_input_tokens": 0, "output_tokens": 48, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 25108, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.5, "item_types": ["agent_message"], "session_record_sha256": "a479c07ac1c706278adb8a7fb1afcdc5670c64fe8d1c6a75096373e86536c39b", "events_sha256": "10edcfd9e946a75f511b83715cbc33c022aeca9a1aef9e24a087b87e01027d54", "prompt_sha256": "69487fd118e61da81a30e024c4b8d181cd45d216dd21afcbd051d3efa0d7b1a2", "prompt_chars": 121201}
{"question_id": "d6062bb9", "answer": "Your most popular videos have:\n- **YouTube:** 542 views — your social media analytics tutorial.\n- **TikTok:** 1,456 views — Luna chasing a laser pointer.\n\nCombined: 542 + 1,456 = **1,998 views**.\n\nAnswer: 1,998 total views.", "usage": {"input_tokens": 28922, "cached_input_tokens": 0, "output_tokens": 94, "reasoning_output_tokens": 24}, "prompt_tokens_o200k_base": 28224, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.9, "item_types": ["agent_message"], "session_record_sha256": "fecd3ed58ae05f4699a10d715f43c2a2eb0f477b9fb82f78f362a68ebee64249", "events_sha256": "e605049aaf36fa5085e5be844e8d24a8c2b5a4cafe98728d2517aac061109af0", "prompt_sha256": "6e987fc5564c40fc55b5395564bfe036ce699db919517636cf6cf68a6efdac43", "prompt_chars": 136951}
{"question_id": "d6233ab6", "answer": "I’d lean toward **going, as long as the idea feels more inviting than stressful**. You’ve described how much you enjoyed sharing the Khalid concert with your sister, Sophia, so a reunion could be another opportunity for meaningful connection—though that depends on how you feel about your former classmates.\n\nA few things to weigh:\n- **Who would you genuinely like to see?** Having someone you want to reconnect with gives you a clearer reason to attend.\n- **Would it feel connecting or comparison-heavy?** You’ve been working on stepping away from social media that makes you feel bad about yourself; you can apply that same boundary here.\n- **Does it fit your budget?** Since you’re trying to spend more intentionally, consider the overall cost before committing.\n\nYou haven’t shared what high school was like for you, so nostalgia alone doesn’t make this an automatic yes. You could give yourself permission to attend briefly and leave if it isn’t enjoyable.\n\nAnswer: Yes, consider going if you want to reconnect, feel comfortable with the people attending, and can keep it within your budget.", "usage": {"input_tokens": 28409, "cached_input_tokens": 0, "output_tokens": 345, "reasoning_output_tokens": 119}, "prompt_tokens_o200k_base": 27711, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 20.3, "item_types": ["agent_message"], "session_record_sha256": "d96da5f745a904117b2f9bc5eb8ead5c7faed83285051843a1b264e111572b00", "events_sha256": "dab8511a130c10de32f2a73ca5b4d4081826bb2182bb7fabeb92adad051d43a0", "prompt_sha256": "55c17a5d476d5049b0420852e0b18636caf65dc7e88ee996167145ae7958169b", "prompt_chars": 131223}
{"question_id": "d682f1a2", "answer": "You’ve recently used three different food delivery services:\n- **Domino’s Pizza** — mentioned on May 22.\n- **Uber Eats** — mentioned on May 27.\n- **Fresh Fusion** — mentioned on May 30.\n\nAnswer: 3 different services.", "usage": {"input_tokens": 26293, "cached_input_tokens": 0, "output_tokens": 101, "reasoning_output_tokens": 40}, "prompt_tokens_o200k_base": 25595, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.6, "item_types": ["agent_message"], "session_record_sha256": "e684f5a4c1eafe871ef71d2834e6757a0bc293fc271cea9fc8637ed00496a146", "events_sha256": "b3897bdcc56cbcd1c230644d2f943954971da0fa57c28270af462c9e06009e00", "prompt_sha256": "bbe741a7b917083697edceb80e9277e72f8d29c3aeb145da6fcfd358b5780b21", "prompt_chars": 119454}
{"question_id": "d7c942c3", "answer": "On March 11, you said your mom still used a paper grocery list while you used an app. But on April 30, you said she had switched to the same grocery list app as you, so you could share lists and track what you need.\n\nAnswer: Yes—your mom now uses the same grocery list app as you.", "usage": {"input_tokens": 22152, "cached_input_tokens": 0, "output_tokens": 112, "reasoning_output_tokens": 38}, "prompt_tokens_o200k_base": 21454, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.5, "item_types": ["agent_message"], "session_record_sha256": "6abed37d2ba41796edd0c97376101ce6b098b0c9db5ab3c38b5839ebf00ebf39", "events_sha256": "0b4cf443e69828bb82dc9956c12626c17e7d58eb5d9e1b62cf613ecc9b0a4f3d", "prompt_sha256": "6674bc899d4184619feeb19660556fdd10a6898812612e1e512256986716995d", "prompt_chars": 99690}
{"question_id": "d851d5ba", "answer": "Your reported fundraising amounts were:\n\n- **Over $2,000** for a local animal shelter.\n- **Over $1,000** for the local children’s hospital through a charity bake sale.\n- **$500** for the American Cancer Society.\n- **$250** for a local food bank through “Run for Hunger.”\n\nThese add up to **over $3,750**.\n\nAnswer: Over $3,750 in total.", "usage": {"input_tokens": 24209, "cached_input_tokens": 0, "output_tokens": 188, "reasoning_output_tokens": 93}, "prompt_tokens_o200k_base": 23511, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.0, "item_types": ["agent_message"], "session_record_sha256": "ff7e2c2088e8ea454be2598a00967b3ee9fc02baae4bc0486d5906ff2f20ee82", "events_sha256": "63edbc1a8a742330982f49104043c55218cfa1c9c93dbe75ae108e0801449d7d", "prompt_sha256": "7262be522cd94a5a3dd2382281d1b16e54ab5b0b7a9537451f462711e7eb006b", "prompt_chars": 118362}
{"question_id": "d905b33f", "answer": "The book originally cost $30, and you paid $24, saving $6. The discount was ($6 ÷ $30) × 100 = 20%.\n\nAnswer: 20% discount.", "usage": {"input_tokens": 31373, "cached_input_tokens": 0, "output_tokens": 98, "reasoning_output_tokens": 51}, "prompt_tokens_o200k_base": 30675, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.0, "item_types": ["agent_message"], "session_record_sha256": "b36231cb069242ec27928b2f3c5bcb7b23b1f4204c27b96c0862bf4af5b6a771", "events_sha256": "d0d9662980fa4693c8a5416ac7b6b4db5e917a7088f36a7abfbbab97fc2f1ed7", "prompt_sha256": "017548c8fdd5ee79b72128b031f5e3f191ca86b00584e09400e3612623702a2a", "prompt_chars": 146596}
{"question_id": "dad224aa", "answer": "Answer: You wake up at 7:30 am on Saturday mornings.", "usage": {"input_tokens": 23904, "cached_input_tokens": 0, "output_tokens": 65, "reasoning_output_tokens": 44}, "prompt_tokens_o200k_base": 23206, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.3, "item_types": ["agent_message"], "session_record_sha256": "2e31816cff304ee4dc6eee0f142f8a987794e4bbbc44872f58ca54e1d75ab3ba", "events_sha256": "c5bcce260adda932a604d82886bb33dd735620a99331cce8aad16b8a18bdbb39", "prompt_sha256": "ad35b7c570945f21d1164901f69088570caf9ce31024550eebebab0fa057d4c2", "prompt_chars": 112982}
{"question_id": "db467c8c", "answer": "Answer: Your parents have been staying with you in the US for about nine months, as you mentioned on October 20, 2023.", "usage": {"input_tokens": 26906, "cached_input_tokens": 0, "output_tokens": 75, "reasoning_output_tokens": 40}, "prompt_tokens_o200k_base": 26208, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.9, "item_types": ["agent_message"], "session_record_sha256": "6e98916463268afda8356beabae011628f24bbd98f052218f4c1c941b59c8ab0", "events_sha256": "f01c5c6a0bd44d6c5967eea42d195492b2893cd402264595cdbcc89ddec3c590", "prompt_sha256": "963a9032f8a467dc5bbd5c0db3fcd2d9c84f7b62f8e33a5187ff8901c0e0943b", "prompt_chars": 129951}
{"question_id": "dc439ea3", "answer": "Answer: Hoop Dance, which involves intricate movements with multiple hoops and is often performed by skilled dancers at powwows.", "usage": {"input_tokens": 23566, "cached_input_tokens": 0, "output_tokens": 28, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 22868, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.9, "item_types": ["agent_message"], "session_record_sha256": "a23c70c8b2370bb76aee51d4f20dce5dfcf4ac12f38627f70cb48583fcb69f9f", "events_sha256": "9c02863b830d6b14d4ab2dd11f1cf65e17c83b48c6a9a12ea754620b9c68a1e9", "prompt_sha256": "7d5e1c2506b7991cead800e7ad8d376689e306a1c86e360f3edd62bfc53a969f", "prompt_chars": 108848}
{"question_id": "dccbc061", "answer": "In your May 24 conversation, you said you used to be a **staunch atheist**, before beginning to explore Buddhism and other spiritual possibilities.\n\nAnswer: You previously described yourself as a staunch atheist.", "usage": {"input_tokens": 26909, "cached_input_tokens": 0, "output_tokens": 45, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 26211, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.4, "item_types": ["agent_message"], "session_record_sha256": "0bff5f69434a74d27e20d8f2878b1e269b1afd62d37fbf26ac5efdc0c69068fa", "events_sha256": "80d8c3934296d735bd7e72c3af2f7fdd4e5e13e191487797382fdeb4bc18034d", "prompt_sha256": "7c05b5c60b0fe050fed214b940300f340d16a5c37b9fbf79ae9b38a2f3bf1597", "prompt_chars": 125741}
{"question_id": "dcfa8644", "answer": "You bought your Adidas running shoes on January 10th and realized the Converse shoelace had broken on January 24th. The interval was 24 − 10 = 14 days.\n\nAnswer: 14 days.", "usage": {"input_tokens": 23943, "cached_input_tokens": 0, "output_tokens": 74, "reasoning_output_tokens": 23}, "prompt_tokens_o200k_base": 23245, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.2, "item_types": ["agent_message"], "session_record_sha256": "c1f41df5978d96d4d1bdd828c0416967dc504a46a7566e9ff1738ee471ec6c3b", "events_sha256": "ae554426d6a67369b97b5be2e9f594c45bbbd46d112af9dfd03e971bc518f205", "prompt_sha256": "c70f7daa125dd83961e9e886cd007d4089d3b3ddd82a497a8c56aee50ef7be42", "prompt_chars": 108050}
{"question_id": "dd2973ad", "answer": "Answer: You went to bed at 2 AM.", "usage": {"input_tokens": 26864, "cached_input_tokens": 0, "output_tokens": 58, "reasoning_output_tokens": 41}, "prompt_tokens_o200k_base": 26166, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.7, "item_types": ["agent_message"], "session_record_sha256": "731b81ae672d0173de35c4d5b415989c59f7523897943979412ace7bf93b1120", "events_sha256": "78cadefb53a3650f196663a559ed658bcf332c467c18e62c170f4adc67c1b12c", "prompt_sha256": "bc772399dd4ae4e8f13cdd467a1fe7a821833bcb76a89a85c87833399f073641", "prompt_chars": 122161}
{"question_id": "dfde3500", "answer": "You said in the May 20 session that you and Juan met every Wednesday evening.\n\nAnswer: Wednesday evening.", "usage": {"input_tokens": 27647, "cached_input_tokens": 0, "output_tokens": 26, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 26949, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.5, "item_types": ["agent_message"], "session_record_sha256": "b6bd0ba50543a6de78717b6433be015cc0f058d79263cf2f9d63d44a436aa425", "events_sha256": "dcbd1397a48e01446e66274d3242147d31c001bc591513b5efe2db906944964a", "prompt_sha256": "57d90598fb5c61aa89ea83dc0e3606f91d7be60396493dca20bde346f6823e27", "prompt_chars": 129793}
{"question_id": "e01b8e2f", "answer": "Answer: You went to Hawaii for a week with your family.", "usage": {"input_tokens": 23664, "cached_input_tokens": 0, "output_tokens": 17, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 22966, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 12.5, "item_types": ["agent_message"], "session_record_sha256": "f6d336a8846493c2467d1d4d76439e3c794d1ff0d2588bc327c8e8bdfce22295", "events_sha256": "2ecafa1385ebfce679d7d496b2bc740d62dfb77463eb32e2d78197569c71f36f", "prompt_sha256": "b4451cb4f32b8ebc6b298e092edfb571b70dfd03f844b55c67c556bace13c760", "prompt_chars": 107493}
{"question_id": "e25c3b8d", "answer": "The handbag was originally $500, and you paid $200 at TK Maxx, so you saved $300.\n\nAnswer: $300.", "usage": {"input_tokens": 21617, "cached_input_tokens": 0, "output_tokens": 32, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 20919, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.4, "item_types": ["agent_message"], "session_record_sha256": "2cc2fd91ffe40154d1dbdc42b1665c3adea147695ebfb347ac846d21fad61dcc", "events_sha256": "69dd785a19638ccbda56bca28f7e2ccaf57e4819119f77d98691e18d5b4b9126", "prompt_sha256": "7f3f809ce6393c6a8f6eb403de31ae529d63674037650cdff1925727d6992e53", "prompt_chars": 100574}
{"question_id": "e3038f8c", "answer": "Your rare-item collections total **99 items**:\n- 57 rare records\n- 25 rare coins\n- 12 rare figurines\n- 5 rare books\n\n**57 + 25 + 12 + 5 = 99**\n\nAnswer: 99 rare items.", "usage": {"input_tokens": 29344, "cached_input_tokens": 0, "output_tokens": 282, "reasoning_output_tokens": 219}, "prompt_tokens_o200k_base": 28646, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 19.0, "item_types": ["agent_message"], "session_record_sha256": "440341e1a6e8c67ee79ea919b90a9cf02bc19df3fb7477ac0b6a09ad4b12a968", "events_sha256": "f7105751309386563e39b4d79d5f21cc452c75126171386dda87680b65f79946", "prompt_sha256": "364681b1f2d5329f3d0b7a18574692772dfa4cdbf5cf829cee086d2e1fe8b4dc", "prompt_chars": 140693}
{"question_id": "e3fc4d6e", "answer": "The article identified **Dr. Arati Prabhakar** as the President’s Chief Advisor for Science and Technology. It also noted that she was Director of the White House Office of Science and Technology Policy.\n\nAnswer: Dr. Arati Prabhakar.", "usage": {"input_tokens": 18892, "cached_input_tokens": 0, "output_tokens": 55, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 18194, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.8, "item_types": ["agent_message"], "session_record_sha256": "b856daa8f064144e95484dfb0178df7cd384fbc60002f90b2d87d79c07dfb705", "events_sha256": "47d3282b1ed27bd3093ae67730136a22cf8d02c5b796d128a044a33866858006", "prompt_sha256": "002b020638df765339dde54e32f9104fb021c77d9ca2fc0835e229aa3f112893", "prompt_chars": 93067}
{"question_id": "e47becba", "answer": "Answer: You graduated with a degree in Business Administration.", "usage": {"input_tokens": 18261, "cached_input_tokens": 0, "output_tokens": 15, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 17563, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.0, "item_types": ["agent_message"], "session_record_sha256": "e8dc6b491102c1851059c03dfbd22de3409412495e173d687e75fb677043e110", "events_sha256": "a298ae54478b64d59b272b753f648eb319c0adaf4c43d424ca9c7eee246f396f", "prompt_sha256": "3065fe319227f5fb3c77a049c146df6e546cdf4d263d1a2a9f5447130778a6fe", "prompt_chars": 88665}
{"question_id": "e48988bc", "answer": "The company was **Patagonia**, the outdoor clothing and gear brand we discussed on May 28. I highlighted its use of sustainable materials, more efficient shipping, recycled and recyclable packaging, and a clothing take-back program for repair or recycling.\n\nAnswer: Patagonia.", "usage": {"input_tokens": 22014, "cached_input_tokens": 0, "output_tokens": 56, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 21316, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.5, "item_types": ["agent_message"], "session_record_sha256": "0f736f13089891c2b4b2a314ba01e81b2236802278d465b1141dd9dec977a711", "events_sha256": "7dcc125f2a2cee447e6bd525a8b8b35a173c3f275fc793d3ea6378946623ba0c", "prompt_sha256": "c55716576e07d6e8f53733ff2079675d7f19aab1dc74f87f8bca89f6d259d73f", "prompt_chars": 106995}
{"question_id": "e493bb7c", "answer": "Answer: “Ethereal Dreams” by Emma Taylor is currently hanging above your bed in your bedroom.", "usage": {"input_tokens": 21216, "cached_input_tokens": 0, "output_tokens": 25, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 20518, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.2, "item_types": ["agent_message"], "session_record_sha256": "3c4004c11ba2c3b6e631e2d3e04909329b0ae689d45aa0723d6ca4825af43d2a", "events_sha256": "d12bf1d100e8d1d432dd51ce4dbe39c084b2d494f70a618e0f56204281c6630b", "prompt_sha256": "4c36ff66610b210dd5befd449d457afd0b41b324a6d63ad36b3aa682af8b53fa", "prompt_chars": 98763}
{"question_id": "e4e14d04", "answer": "Answer: You had been a member of “Book Lovers Unite” for about two weeks when you attended the meetup.", "usage": {"input_tokens": 25673, "cached_input_tokens": 0, "output_tokens": 71, "reasoning_output_tokens": 42}, "prompt_tokens_o200k_base": 24975, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.7, "item_types": ["agent_message"], "session_record_sha256": "6ecf083ee24dbc69ad4295e40dab8de70c9e0f3b5abf999acf8d2d770a95853d", "events_sha256": "6de0bf216d87c62170f26434679b331d0883fec2fa25a9c38f48ba1728a712a3", "prompt_sha256": "1f8cd7f3a3e94bb3842b07f2deb7a77d36b9d57a14b101a88f6c85e7aeecdb04", "prompt_chars": 123486}
{"question_id": "e56a43b9", "answer": "Answer: You’ll get a $5 discount on your next FreshMart purchase—your 500 points convert at 100 points per $1.", "usage": {"input_tokens": 28447, "cached_input_tokens": 0, "output_tokens": 82, "reasoning_output_tokens": 47}, "prompt_tokens_o200k_base": 27749, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.7, "item_types": ["agent_message"], "session_record_sha256": "27ce02c2e92f515a0eaad3208707fc6380e3aaecdf341dbc7ef99639fa6eebf7", "events_sha256": "58617f072e58f89583a66b71516298bb99a4b19c4616bd007f616915a314a9aa", "prompt_sha256": "0bfe40aae0f7ad81f6a993910185cd51bb72e8778a34ee468c0d07bbb359bc8b", "prompt_chars": 126800}
{"question_id": "e5ba910e_abs", "answer": "Answer: Your headphones cost $378, but the iPad’s price isn’t provided in the retrieved sessions, so I can’t determine the total cost.", "usage": {"input_tokens": 31223, "cached_input_tokens": 0, "output_tokens": 75, "reasoning_output_tokens": 38}, "prompt_tokens_o200k_base": 30525, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.2, "item_types": ["agent_message"], "session_record_sha256": "51bcb24af5b54668f6fa731509cefeeb8ebaf420c788f88c98f65c62e996cb1c", "events_sha256": "88703db8a1a83efbaa78e5c7d469d85a5620f5e1dbdaefb3d793e048beabffaa", "prompt_sha256": "97213495d020c57a819391ac8df21d580ca1a086daf3a3d308939c6ca3d5df88", "prompt_chars": 143809}
{"question_id": "e6041065", "answer": "You packed 5 pairs of shoes and wore 2 pairs—your sneakers and sandals. That’s \\(2 ÷ 5 × 100 = 40\\%\\).\n\nAnswer: 40%", "usage": {"input_tokens": 28858, "cached_input_tokens": 0, "output_tokens": 73, "reasoning_output_tokens": 27}, "prompt_tokens_o200k_base": 28160, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.4, "item_types": ["agent_message"], "session_record_sha256": "0163f0eed350eaf67ceb78185ebfc111e44884a7961044d03e8b819ae0d84023", "events_sha256": "255745cb0d1dafd421c31ec53cd61ce2f1093892a7645fe52070fc040d2fa7d2", "prompt_sha256": "40133fb0baf29b1406e692056ef6ac84c7ecbc3b27e7211f68a67ca5614eeacc", "prompt_chars": 134570}
{"question_id": "e61a7584", "answer": "On November 30, 2023, you said you’d had Luna for about 9 months.\n\nAnswer: About 9 months.", "usage": {"input_tokens": 20774, "cached_input_tokens": 0, "output_tokens": 32, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 20076, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 4.7, "item_types": ["agent_message"], "session_record_sha256": "1a326044ac39efbdc9fcf720199a6544ccd2493bc90d06c58c4a908508f8e502", "events_sha256": "00f026c0d4e4c94fc379cfa6618f0dd1450de96ba360910f311f6caad49fc9c6", "prompt_sha256": "c8d5d7ea7b058c1fb90a13b790d4b457923ce540bb9f383f22ada8b0741c3b96", "prompt_chars": 94284}
{"question_id": "e66b632c", "answer": "Answer: Your previous personal best time was 27 minutes and 45 seconds.", "usage": {"input_tokens": 30479, "cached_input_tokens": 0, "output_tokens": 83, "reasoning_output_tokens": 61}, "prompt_tokens_o200k_base": 29781, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.2, "item_types": ["agent_message"], "session_record_sha256": "4f4ce52a050f3177c95ae266240f6cb6a5c7bb4ea7f9b1b23ebe82b29c1fbbd0", "events_sha256": "af15764df2b8adeed3da9729a7bec0937ba5a78a07e858a55454a4b89f3e3193", "prompt_sha256": "e07387cb65e45b3ab976e2bb41d14953a00003adbcb468e42cb02c0e647ed9a8", "prompt_chars": 144604}
{"question_id": "e831120c", "answer": "You watched all 22 MCU movies in about **2 weeks** and the main Star Wars films in **1½ weeks**, totaling about **3½ weeks**.\n\nAnswer: About 3½ weeks total—2 weeks for the MCU and 1½ weeks for Star Wars.", "usage": {"input_tokens": 26652, "cached_input_tokens": 0, "output_tokens": 60, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 25954, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.3, "item_types": ["agent_message"], "session_record_sha256": "1f7cd36d6eeb27e36948e4b1438a47208da72f26904bea6ccc66fad0b596f7e2", "events_sha256": "ae4becc8c2bb46f83b2f2fd8a51f5c03356ea08fddccd075302c4f27df29e036", "prompt_sha256": "59706229442bbda4483ab8659ba801fcd903cc907c6c7d5e3a74ff4b731424e9", "prompt_chars": 121193}
{"question_id": "e8a79c70", "answer": "Answer: 2–3 eggs for the classic French omelette recipe.", "usage": {"input_tokens": 27145, "cached_input_tokens": 0, "output_tokens": 90, "reasoning_output_tokens": 69}, "prompt_tokens_o200k_base": 26447, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.2, "item_types": ["agent_message"], "session_record_sha256": "cff7abdf427e7aea30f91269fd7152414d635b4319835d94d71a452fb867b8d4", "events_sha256": "bebf060bf5936c40625a63f3e162f41153d9dd224fd351af26e9ba91f5fff98c", "prompt_sha256": "fc33ada72aafbe8044a59540fdeb165dd1a55905b17bc20eaa0668f3bd728c43", "prompt_chars": 119325}
{"question_id": "e9327a54", "answer": "That was **The Sugar Factory at ICON Park**! We talked about it as a fun family dessert spot with a huge menu of sweet treats, including specialty drinks and giant milkshakes.\n\nAnswer: The Sugar Factory at ICON Park in Orlando.", "usage": {"input_tokens": 29508, "cached_input_tokens": 0, "output_tokens": 53, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 28810, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.9, "item_types": ["agent_message"], "session_record_sha256": "26b56e68c0807e02f2c61e75b3ca38d48bf30552dba81852234cc55ae508d9d7", "events_sha256": "098ec7926c748636c4201f806aecd2bafe96e30ebfc0a17dfa55dfcbed74063f", "prompt_sha256": "4d7eb81a810ca396b40adf17dac973f86179300d2199291a7c885f09be431106", "prompt_chars": 132568}
{"question_id": "e982271f", "answer": "The last venue on the list I recommended was **Revolution Hall**, listed at number 10.\n\nAnswer: Revolution Hall", "usage": {"input_tokens": 17552, "cached_input_tokens": 0, "output_tokens": 28, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 16854, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.9, "item_types": ["agent_message"], "session_record_sha256": "34a5be328a2ad609f79631b744a90c8aa3ae7265be17ccdb26a95efb637d0cab", "events_sha256": "fd71f784cbc9d6f97b28f08981852399e4681eaeff9dae8ef221015eae794de6", "prompt_sha256": "99674d264cefe2fdbc1675e1179ef9a966ae6998ac453b86bf01764d3ab3afc0", "prompt_chars": 79115}
{"question_id": "eac54adc", "answer": "You launched your website on February 10, 2023, and signed your first client contract on March 1, 2023—19 days later.\n\nAnswer: 19 days earlier.", "usage": {"input_tokens": 28383, "cached_input_tokens": 0, "output_tokens": 102, "reasoning_output_tokens": 57}, "prompt_tokens_o200k_base": 27685, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.1, "item_types": ["agent_message"], "session_record_sha256": "be0d5f0ff7f5049171919b4fbe41ce6dd44949c5d95c86ed73ddcfcb02648f0a", "events_sha256": "eb1b1e9c63f69d9f1e0ca3c2f5fb603faa1664fcaf1138603e861a0123451f5a", "prompt_sha256": "f8446d237233b94d1b5ea57dc6dcfcdd1bf1ec5928e9352710a3473a8e1bcaf3", "prompt_chars": 131340}
{"question_id": "eac54add", "answer": "Four weeks before March 28 was **February 28, 2023**. In that session, you discussed growing industries, business challenges, and government initiatives in Ibadan, but did not mention a specific business milestone.\n\nAnswer: The supplied sessions do not identify a significant business milestone you mentioned.", "usage": {"input_tokens": 26015, "cached_input_tokens": 0, "output_tokens": 167, "reasoning_output_tokens": 101}, "prompt_tokens_o200k_base": 25317, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.4, "item_types": ["agent_message"], "session_record_sha256": "d9a46f22d1c90cce9fdaab5d12f1a6c9aa6b80ce5f192ffc2edc21bb4589a734", "events_sha256": "38c127e653e137d81b4a1b95aa1a73a7a733f22240816bd3fb643c107ad58c3d", "prompt_sha256": "895eeee62217c5daafba817edd217cbd2ecd10be97360789b8584ae33b3fe18e", "prompt_chars": 123855}
{"question_id": "eaca4986", "answer": "Answer: The second song’s chorus used **C D E F G A B A G F E D C**, repeated for each line. These were melody notes; no chord progression was specified.", "usage": {"input_tokens": 22176, "cached_input_tokens": 0, "output_tokens": 106, "reasoning_output_tokens": 61}, "prompt_tokens_o200k_base": 21478, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.7, "item_types": ["agent_message"], "session_record_sha256": "a3c9dbc59de3045fd49e1d52bbbb1c03607275407b0dd9829bde2428be966c11", "events_sha256": "4eeec9518a3d1caf67695ec99ed87071cf83b249273328281db4d9d479d019bd", "prompt_sha256": "32a7f95213d8716822c2e5600e908969241fd0e1cc5164e5197cf6d2ac4177ae", "prompt_chars": 104233}
{"question_id": "eace081b", "answer": "Answer: You’re planning to stay on Oahu for your birthday trip to Hawaii in October.", "usage": {"input_tokens": 30906, "cached_input_tokens": 0, "output_tokens": 49, "reasoning_output_tokens": 24}, "prompt_tokens_o200k_base": 30208, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.6, "item_types": ["agent_message"], "session_record_sha256": "05d4addc1c8223ddf764a52511189c1c024bb78cbf5edc08f7e934f3bed30878", "events_sha256": "ebe3834de6e784933d7d10e3fcb3905907d1a2951eeb96c199c25cfe9815ca85", "prompt_sha256": "5808820670e287760e622a5132fd2dfba2f765383f05ca5627417f17bb8cba39", "prompt_chars": 137877}
{"question_id": "ec81a493", "answer": "Answer: 500 copies worldwide.", "usage": {"input_tokens": 22521, "cached_input_tokens": 0, "output_tokens": 41, "reasoning_output_tokens": 28}, "prompt_tokens_o200k_base": 21823, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.0, "item_types": ["agent_message"], "session_record_sha256": "9b8349f2e0d2f6285c0064f840ce53455b7a6ac86b0da6d16cf93ae1690e248c", "events_sha256": "e34f0bd3ec4d6d1927072c606dfbc4d2aa7aeceb81ded630214dfd17d490ca68", "prompt_sha256": "f040cbbe3bef692926c91e2ae80a12b974a2d9a4b7df8645e80213419fad98cc", "prompt_chars": 109659}
{"question_id": "ed4ddc30", "answer": "The most recent update, from March 15, 2023, states that you have 20 dozen eggs stocked in the fridge.\n\nAnswer: 20 dozen eggs.", "usage": {"input_tokens": 28333, "cached_input_tokens": 0, "output_tokens": 38, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 27635, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.2, "item_types": ["agent_message"], "session_record_sha256": "85d0ad2d76b8a02cbcd6c6be9cfbb34d82261100f1b435f644687c7e33b11217", "events_sha256": "7f6e5969fad5365bb24b0927c58ed6242e30d79f327d0ee82bf21ed63486e72f", "prompt_sha256": "b3a88c97905cfc13faa618957e5dfb6742187ff12d5e35f509a868ec74846d2f", "prompt_chars": 126492}
{"question_id": "edced276", "answer": "You spent 10 days in Hawaii and 5 days in New York City: 10 + 5 = 15 days total.\n\nAnswer: 15 days.", "usage": {"input_tokens": 21766, "cached_input_tokens": 0, "output_tokens": 37, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 21068, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.0, "item_types": ["agent_message"], "session_record_sha256": "fc30c4c5a4b03ee3d279f41a2687cdfe1de3d2aa048bf63eeea675bd486469fb", "events_sha256": "7c2cc1facd629f0a5f695e6cfb85da94caa7dd56b20259349d126568a60d363b", "prompt_sha256": "2509972179adc25c45cd12db0d86f4388332e600846d9505c0a1d5f1f4641eed", "prompt_chars": 99954}
{"question_id": "edced276_abs", "answer": "You spent **10 days in Hawaii**, but the retrieved sessions don’t state how many days you spent in Seattle, so I can’t calculate the combined total.\n\nAnswer: Total unknown—10 days in Hawaii; Seattle trip duration not provided.", "usage": {"input_tokens": 28791, "cached_input_tokens": 0, "output_tokens": 89, "reasoning_output_tokens": 35}, "prompt_tokens_o200k_base": 28093, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.0, "item_types": ["agent_message"], "session_record_sha256": "14cd0d7abf2ac06abd5305820899e40a61489d18905abb42e5957e6b435eabd7", "events_sha256": "f564876d872b5bb14df2fbde84d1f2a3df471cea63c8a7d7e55f998c95517795", "prompt_sha256": "b0f411230643a5f14ca726878e1b7da76ca2ea10e30e6b546d08d2bc83be13ad", "prompt_chars": 130489}
{"question_id": "eeda8a6d", "answer": "Your aquariums contain:\n- **20-gallon tank:** 10 neon tetras + 5 golden honey gouramis + 1 pleco = **16 fish**\n- **Other tank:** Bubbles, your betta = **1 fish**\n\nAnswer: 17 fish in total.", "usage": {"input_tokens": 25486, "cached_input_tokens": 0, "output_tokens": 123, "reasoning_output_tokens": 58}, "prompt_tokens_o200k_base": 24788, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.4, "item_types": ["agent_message"], "session_record_sha256": "3c571dcce0a794505926bead2c001aa0383c23d6c17ee4263b2c240dd3bfeb36", "events_sha256": "55af265b013b9f5fd5664ecd3561fc0d6e0a66e6366b262da534a7d61b30f679", "prompt_sha256": "d1096d0655d0294557daf718c6e0fad57f41c671112c24af61ab30ff824ea3a3", "prompt_chars": 114991}
{"question_id": "eeda8a6d_abs", "answer": "Answer: The fish count for your 30-gallon tank isn’t specified. Your **20-gallon tank** has **16 fish**: 10 neon tetras, 5 golden honey gouramis, and 1 pleco catfish.", "usage": {"input_tokens": 30529, "cached_input_tokens": 0, "output_tokens": 203, "reasoning_output_tokens": 147}, "prompt_tokens_o200k_base": 29831, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.6, "item_types": ["agent_message"], "session_record_sha256": "a4070895dea9b4d77e82bb499596c2148fb249db23b115f0f376e5ae6b5e8682", "events_sha256": "11b2c477ba7f1ce9356486977e2bf08ea684030622469539616e5e85759e7579", "prompt_sha256": "16d133e22b4ea9b69cd449360f53ea3108b6566493118014b92325879f83fba0", "prompt_chars": 133383}
{"question_id": "ef66a6e5", "answer": "Answer: Two sports—tennis competitively in high school and swimming competitively in college.", "usage": {"input_tokens": 25571, "cached_input_tokens": 0, "output_tokens": 50, "reasoning_output_tokens": 25}, "prompt_tokens_o200k_base": 24873, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.5, "item_types": ["agent_message"], "session_record_sha256": "e1d9425cfa5b35e58680db73974c7234ee6aaa4ce6a5e7ae23ac3f5eeef1bd9e", "events_sha256": "bd3d8013dd313495d0f54d092d581c56bb50610fba0c8ae15f9fdfe29184d7c9", "prompt_sha256": "3a41cfdf09197c9ef7278b46547fddc02a0510c2901567516a75d91d6dbcfe8c", "prompt_chars": 118077}
{"question_id": "ef9cf60a", "answer": "You mentioned two gifts you purchased for your sister:\n- A gift card to her favorite spa: **$100**\n- A silver necklace with a small pendant from Tiffany’s: **around $200**\n\nThe spa day and essential oil gift set were future plans, so they aren’t included.\n\nAnswer: Approximately $300.", "usage": {"input_tokens": 24626, "cached_input_tokens": 0, "output_tokens": 96, "reasoning_output_tokens": 26}, "prompt_tokens_o200k_base": 23928, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.6, "item_types": ["agent_message"], "session_record_sha256": "1414486be669434084c60dbebfa221cddb8c8f014aaf8cef4bc2b76d8f26d922", "events_sha256": "dc248027f64ec2b3e56f135cb1295e29262fa59d2372f80363ecb61b90880025", "prompt_sha256": "d9911147920c7c43a3545a17d1d5bdb4550200026410b328715f1c966eaec8b9", "prompt_chars": 117832}
{"question_id": "efc3f7c2", "answer": "On May 27, you said you’d been waking up at **7:30 AM every day**, updating your earlier 6:30 AM weekday routine. On May 29, you specified **6:00 AM on Fridays**.\n\nAnswer: You wake up 1 hour 30 minutes earlier on Fridays.", "usage": {"input_tokens": 19974, "cached_input_tokens": 0, "output_tokens": 241, "reasoning_output_tokens": 172}, "prompt_tokens_o200k_base": 19276, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 13.9, "item_types": ["agent_message"], "session_record_sha256": "84d77a465ef406d58c43d7b663dae444090caae5d042dcfd4fe5ddff3686b00c", "events_sha256": "b11973ab6df096f82fa6d5e242f7ea8fb045faa76b70e0e94b48e6f36792825b", "prompt_sha256": "048803e34469f9942e43e920049178903a9c564f983bffbf451fe7795711d710", "prompt_chars": 91326}
{"question_id": "f0853d11", "answer": "Answer: 14 days.", "usage": {"input_tokens": 22100, "cached_input_tokens": 0, "output_tokens": 35, "reasoning_output_tokens": 23}, "prompt_tokens_o200k_base": 21402, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.5, "item_types": ["agent_message"], "session_record_sha256": "4f61db9168ce952504054f837311792f3f5ee8360930446e9deee3f5f8a71c2e", "events_sha256": "7e6ee034ff0c4595913ccba648e60fd8fcf988c7ae063bbe8cefcace5b93752d", "prompt_sha256": "84f48a5b943d13cb542fe72a478722def810c30c469b56b4627455eb808644ac", "prompt_chars": 105773}
{"question_id": "f0e564bc", "answer": "You spent $800 on the Coach handbag and $500 on high-end skincare products.\n\n$800 + $500 = **$1,300 total**.\n\nAnswer: $1,300", "usage": {"input_tokens": 23265, "cached_input_tokens": 0, "output_tokens": 41, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 22567, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.5, "item_types": ["agent_message"], "session_record_sha256": "35dc05f6b0dae13149635b95c44995f3935735e4bdaea72d4531301c409ebc98", "events_sha256": "ccadf0fdb5d64c2b837f679cb743beb61b3bbcfdc3aa7353d670d14bcad7ca75", "prompt_sha256": "7c7bf52ecae3f679dbd109678eef40eacda91db88ecfa486ade4455c77510420", "prompt_chars": 112871}
{"question_id": "f35224e0", "answer": "You’ve listened to around 15 episodes of “How I Built This” and 12 episodes of “My Favorite Murder”: 15 + 12 = approximately 27 episodes.\n\nAnswer: Approximately 27 episodes.", "usage": {"input_tokens": 22223, "cached_input_tokens": 0, "output_tokens": 47, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 21525, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.9, "item_types": ["agent_message"], "session_record_sha256": "31cfe90f21c7027d9dc10c28e3a0378615bf85a8d12e9339a288645bcf75347c", "events_sha256": "755d917849f35267ada7eae6e08ca15cefc57877735a36caa3dc51f54ba4bfd8", "prompt_sha256": "c96993a56087d053037e85b84d93ded8cc5e235b35d69fce3d4cf4b41f602e0f", "prompt_chars": 102442}
{"question_id": "f4f1d8a4", "answer": "Answer: Your sister gave you the new stand mixer as a birthday gift.", "usage": {"input_tokens": 24716, "cached_input_tokens": 0, "output_tokens": 19, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 24018, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.1, "item_types": ["agent_message"], "session_record_sha256": "e4f226505cd2317b003477cdfb21777f7290db2ebb2926fa9a34d93ec485bf01", "events_sha256": "043b9ddf82ee1d9a46f5cb2a828633e81cbb0196dd4c5e0cf4bb2fd9f1f0531a", "prompt_sha256": "25b01733f53d45f913d068dca407cebff6dd97ce846d53119e128110a1da83bd", "prompt_chars": 114667}
{"question_id": "f523d9fe", "answer": "You used **“Doc Martin”** as the example, saying that Netflix had removed the earlier seasons and only the last season was available.\n\nAnswer: Doc Martin.", "usage": {"input_tokens": 29193, "cached_input_tokens": 0, "output_tokens": 37, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 28495, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.6, "item_types": ["agent_message"], "session_record_sha256": "c1f71fc2da90929d0fa613a41d71d4c67a0857185c831be79083e9f5dbf117b4", "events_sha256": "c66ce00eea7c3e5b98f3716d0287d69873a11375660544eac16c5894113300e4", "prompt_sha256": "1b119b4b98f61f86759a40fda1b1ce796b72275ca3e8dfa5a28e2e23128e3162", "prompt_chars": 135222}
{"question_id": "f685340e", "answer": "Previously, you played tennis with your friends at the local park **once a week**, as mentioned on March 11. By July 30, you were playing **every other week**, on Sundays.\n\nAnswer: Previously once a week; now every other week.", "usage": {"input_tokens": 28410, "cached_input_tokens": 0, "output_tokens": 56, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 27712, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.1, "item_types": ["agent_message"], "session_record_sha256": "ae242ee8d7f197e8a6f829ff5c1f156ad1940a07764061bc89bb26257ce2c83a", "events_sha256": "8b3309f446e8de44a4e2c136503ec49c3282d9030e5ede895bff21302fefa5c2", "prompt_sha256": "74ef22c236cdad34ae7d00352d449ffa4240a26a4e93599ebfe8a8059864fbff", "prompt_chars": 133229}
{"question_id": "f685340e_abs", "answer": "Answer: Every other week, on Sundays—though your conversations mention tennis, not table tennis.", "usage": {"input_tokens": 30193, "cached_input_tokens": 0, "output_tokens": 92, "reasoning_output_tokens": 67}, "prompt_tokens_o200k_base": 29495, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.1, "item_types": ["agent_message"], "session_record_sha256": "bcb9c82be91b14cbee30a5e77a07c29e08cee5bb50586a7e5572b9c45f13b159", "events_sha256": "b7708b8b175789a0485e9fbc01556180221505564d157b02adf6f7594771c353", "prompt_sha256": "1af73a80cbb116bcfe951634a011a1133ee78de4ace559143c2476129e0229c0", "prompt_chars": 141594}
{"question_id": "f8c5f88b", "answer": "Answer: You bought your new tennis racket from a sports store downtown.", "usage": {"input_tokens": 28428, "cached_input_tokens": 0, "output_tokens": 18, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 27730, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.1, "item_types": ["agent_message"], "session_record_sha256": "4581fd03bf370b013f265494b8d70b3a23cacf223b0a7aafa035b1f05577423e", "events_sha256": "ee6e0109226e796dcc7039f5116613dd36771fe27a0acaf6e8a66349434337fc", "prompt_sha256": "450e9f4c6dfd834a6d60c25af011db1ca8520c7f98f154569e1c1007cdf246b6", "prompt_chars": 128996}
{"question_id": "f9e8c073", "answer": "Answer: You attended five sessions of the bereavement support group.", "usage": {"input_tokens": 20404, "cached_input_tokens": 0, "output_tokens": 18, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 19706, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.7, "item_types": ["agent_message"], "session_record_sha256": "fabd410f4dcc05b86a65d9b88ee1bd000514a8f8acc12fe4d2edb25d9fd2c3c3", "events_sha256": "0c7869ef91c9a68309d9138dda03f0ef356f24ed6641ae040300661d956079a2", "prompt_sha256": "31f28cd82137464fe5c6e50b2e93928d4d429b5125c3f7948938367bd40cc69c", "prompt_chars": 96868}
{"question_id": "faba32e5", "answer": "Answer: Alex marinated the BBQ ribs in special sauce for 24 hours before grilling them.", "usage": {"input_tokens": 27648, "cached_input_tokens": 0, "output_tokens": 23, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 26950, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 4.9, "item_types": ["agent_message"], "session_record_sha256": "16202fa39aa421a563ffc0b8c52565ebfb7d9f1baeeac994e3a258bc59103dd3", "events_sha256": "4aadaeb38e5ea17e9e693e12097d7c48bfdd80a19a8ace98b617037696cf3605", "prompt_sha256": "b4d7f60bb76e8f0cf5e4d5f910e6cfd83be2cc2d91314a24e857759de6c2fd9a", "prompt_chars": 123828}
{"question_id": "fca70973", "answer": "Since you’ve recently visited Disneyland, Knott’s Berry Farm, Six Flags Magic Mountain, and Universal Studios Hollywood—and were especially interested in Halloween events and unique dining—I’d make your next weekend **Halloween-focused**.\n\n- **Top pick: Universal Studios Hollywood’s Halloween Horror Nights.** This best matches your interest in haunted attractions, the gourmet buffet, and behind-the-scenes access. Look into the VIP options we discussed, but confirm the actual package name, buffet inclusion, tour availability, price, and perks with Universal before booking; those details haven’t been independently verified here.\n- **Second night: Knott’s Scary Farm.** Its haunted mazes, scare zones, and live entertainment would complement Universal nicely. You could also ask about the **Boo-fet** dining experience mentioned earlier.\n- **Other options:** Disneyland’s **Halloween Time** for seasonal food and entertainment, or Magic Mountain’s **Fright Fest** if you want themed scares alongside thrill rides.\n\nIf you mean **this coming weekend**, don’t assume the Halloween events have started—the earlier recommendations placed them in the fall. Check official event calendars and menus before choosing dates.\n\nAnswer: Plan a fall Halloween weekend around Universal’s Halloween Horror Nights and Knott’s Scary Farm, prioritizing Universal’s VIP dining and behind-the-scenes options after confirming availability.", "usage": {"input_tokens": 28118, "cached_input_tokens": 0, "output_tokens": 403, "reasoning_output_tokens": 130}, "prompt_tokens_o200k_base": 27420, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 24.0, "item_types": ["agent_message"], "session_record_sha256": "24b9976612e7be20ccb368a7ac83545e37001a713497460911d3966503d471b3", "events_sha256": "ada9cfa5b7f4e6cd3003c294c661d4da60ccdafdda147a457c84542a26d74dce", "prompt_sha256": "22d2b58185a4b55ed7b5aaa0fadd4069ed3e1327ccc619df9f22f63acc975d1b", "prompt_chars": 129443}
{"question_id": "fca762bc", "answer": "The app was **Memrise**. In our May 25 conversation, I mentioned that it uses mnemonics to help learners memorize words, phrases, and grammatical concepts.\n\nAnswer: Memrise.", "usage": {"input_tokens": 29156, "cached_input_tokens": 0, "output_tokens": 44, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 28458, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.8, "item_types": ["agent_message"], "session_record_sha256": "120329a7d92322ab280e5446a2f90b1a59fc8e82e5de3f9fff5fe7dfdd82c20e", "events_sha256": "b0db4ca81c5c0f29e8f51e6cf9270e2471956334b5dfc146443aac37ed96fddc", "prompt_sha256": "d1092b5b1e4b5cd2872a80a8643e0dad17abaf40eaa5f54d3a72d81f6e290ddb", "prompt_chars": 132206}
{"question_id": "fea54f57", "answer": "In our May 25 conversation, I said **“Evolution”** best exemplified the band’s growth on the Fifth Album. I highlighted its experimental electronic instrumentation, genre-bending style, and more introspective lyrics about personal growth and change compared with their earlier pop-rock work.\n\nAnswer: “Evolution” from the Fifth Album.", "usage": {"input_tokens": 24052, "cached_input_tokens": 0, "output_tokens": 70, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 23354, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.9, "item_types": ["agent_message"], "session_record_sha256": "8c59b7b32c8c704fe673c96e2f6d101e78eba63196b1e0debff65fba62aff234", "events_sha256": "dbb622442bb93a34fb317a761b0b36fffbc9b598967fe16d17ec9b58e5dc019e", "prompt_sha256": "f85306c2e13cfc31f39f9dd74df96b932da56d5f50aca0b1a5b280cb16a6c4d8", "prompt_chars": 109756}
{"question_id": "gpt4_0a05b494", "answer": "Answer: You met the jam seller at the farmer’s market first, two weeks ago on a Saturday morning; you met the Australian tourist later, last Thursday.", "usage": {"input_tokens": 23317, "cached_input_tokens": 0, "output_tokens": 184, "reasoning_output_tokens": 146}, "prompt_tokens_o200k_base": 22619, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.9, "item_types": ["agent_message"], "session_record_sha256": "be041018661af2b68eb0ef43372cbdb0dd225a1d948c32295f71d71a4e3510c8", "events_sha256": "c58ce974f2c90b84807773d71787a88531f7c61243a01a9ed6a2c22945f71cf3", "prompt_sha256": "75ed4387dbd4610b58611c59cebccd4df50159d819421a28c3facceed7301218", "prompt_chars": 109117}
{"question_id": "gpt4_0b2f1d21", "answer": "- On May 25, you said the stand mixer had gone to a repair shop **last month**, placing its malfunction in April 2023 or earlier.\n- You said you bought the coffee maker **about three weeks before May 25**, around May 4, 2023.\n\nAnswer: The stand mixer malfunction happened first.", "usage": {"input_tokens": 26775, "cached_input_tokens": 0, "output_tokens": 120, "reasoning_output_tokens": 47}, "prompt_tokens_o200k_base": 26077, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.9, "item_types": ["agent_message"], "session_record_sha256": "bcf1c44b21f15191ec9dd57e0cd893673112744d43fef69402805516b9b17e05", "events_sha256": "0af86e4de99cead79428fd33f4d7a7c227839742bd1f9f34b146710a381df882", "prompt_sha256": "27974c75b0f037c83d86f4c961e504e34ccf15fd450952f9e7dd5b321e7c99d6", "prompt_chars": 119713}
{"question_id": "gpt4_15e38248", "answer": "You mentioned **3 distinct pieces of furniture**:\n\n1. **West Elm coffee table** — bought recently.\n2. **IKEA bookshelf** — assembled about two months ago for your home office.\n3. **Kitchen table** — fixed its wobbly leg last weekend.\n\nNo furniture sales were mentioned in the supplied sessions.\n\nAnswer: 3 pieces of furniture.", "usage": {"input_tokens": 26360, "cached_input_tokens": 0, "output_tokens": 160, "reasoning_output_tokens": 80}, "prompt_tokens_o200k_base": 25662, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.2, "item_types": ["agent_message"], "session_record_sha256": "b86cc281963a21aa1049c586f889a5936cd030248dae719c13aa13f66c099ca7", "events_sha256": "246341455bbc82caae667df39ac86ab555e7b6d76f9b1b0db48f119937099138", "prompt_sha256": "5e6e5289230693c691f98bcbab2e5ada12687039c65142cddd4482e616e0d7a2", "prompt_chars": 121717}
{"question_id": "gpt4_18c2b244", "answer": "The chronological order is:\n1. **April 1, 2023:** Used a Buy One Get One Free coupon on Luvs diapers at Walmart.\n2. **April 10, 2023:** Redeemed $12 cashback for a $10 Amazon gift card from Ibotta.\n3. **April 15, 2023:** Signed up for the rewards program at ShopRite.\n\nAnswer: Walmart Luvs coupon → Ibotta Amazon gift card redemption → ShopRite rewards signup.", "usage": {"input_tokens": 27206, "cached_input_tokens": 0, "output_tokens": 108, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 26508, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.0, "item_types": ["agent_message"], "session_record_sha256": "2c52f975e1b66a47801d690ccb8b85b5d405ced89f826967e3527a84833d5f27", "events_sha256": "0bd57f323820952c691cead52643c702f7ea337800d273718288eb521cd0719e", "prompt_sha256": "dc308e450c6488f34a2286e8781e3d84e8486ce41e9f93b648af4a32d09214e1", "prompt_chars": 128899}
{"question_id": "gpt4_1916e0ea", "answer": "The FarmFresh cancellation was mentioned on January 5, 2023, and your Instacart grocery order was on February 28, 2023. The interval between those dates is **54 days**.\n\nAnswer: 54 days.", "usage": {"input_tokens": 26568, "cached_input_tokens": 0, "output_tokens": 99, "reasoning_output_tokens": 44}, "prompt_tokens_o200k_base": 25870, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.8, "item_types": ["agent_message"], "session_record_sha256": "90757a94ca7789fe5869ea4db654a395e787daab7c52e5b3d2dc6b1e916429db", "events_sha256": "bdee87ded95e5aa6a3a293f3db4c8d168247793bce52480eb866a04ce91789bf", "prompt_sha256": "fa358f79db1436a23599dbcc1250a8fca844018789389fb49b1731f3f0df22f3", "prompt_chars": 122055}
{"question_id": "gpt4_194be4b3", "answer": "You currently own **3 musical instruments** mentioned in the sessions:\n\n1. **Yamaha FG800 acoustic guitar**\n2. **Korg B1 digital piano**\n3. **5-piece Pearl Export drum set** — you were considering selling it, but no sale was confirmed.\n\nThe ukulele was only a planned purchase, and the violin belongs to your niece.\n\nAnswer: 3 musical instruments.", "usage": {"input_tokens": 22431, "cached_input_tokens": 0, "output_tokens": 141, "reasoning_output_tokens": 55}, "prompt_tokens_o200k_base": 21733, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.1, "item_types": ["agent_message"], "session_record_sha256": "57fff3dcaec42075d1b30ac150e9b5dcc24d6d9b76a6dd3e45c7862b211a7ed7", "events_sha256": "46332ab2d2b1d42e4cc5760bab3f5cc1b7108608100981644622af17fea13798", "prompt_sha256": "24e6acbe2413f118b335ba777791f4f14997e29628eb9fc510a8a640580e41ce", "prompt_chars": 102486}
{"question_id": "gpt4_1a1dc16d", "answer": "The meeting with Rachel was on April 10th, while the pride parade was on May 1st. Therefore, the meeting happened first.\n\nAnswer: The meeting with Rachel happened first.", "usage": {"input_tokens": 25285, "cached_input_tokens": 0, "output_tokens": 42, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 24587, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.0, "item_types": ["agent_message"], "session_record_sha256": "8f37a8cda575ce40738ea2074c5706cc077397b7e7469108a71df5acf6100261", "events_sha256": "9452990499c54fbae15b1d2fcee80dabd5b847a050042031fbdf85eb2bc33694", "prompt_sha256": "f30e8c679a501e1ec9d417ce2270d55ac75e442ae9841e33d79051df4146cb92", "prompt_chars": 120268}
{"question_id": "gpt4_1d4ab0c9", "answer": "Answer: 24 days passed between March 22, 2023, when you started watering your herb garden, and April 15, 2023, when you harvested your first batch of fresh herbs.", "usage": {"input_tokens": 27608, "cached_input_tokens": 0, "output_tokens": 87, "reasoning_output_tokens": 39}, "prompt_tokens_o200k_base": 26910, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.3, "item_types": ["agent_message"], "session_record_sha256": "1f13b229b9ecf6651e8442b347492bcd9c0306779cf78a40d45c35ac1db63e7f", "events_sha256": "80960f814e5235280de2c150884189a20b79595f1bf8011e94276d0080d5fefd", "prompt_sha256": "984c9951c8fa7cf058ae05f458f8158816d8076b219a2009e44dde4d34018a81", "prompt_chars": 127708}
{"question_id": "gpt4_1d80365e", "answer": "You started your solo camping trip on May 15, 2023, and returned on May 17, 2023—a span of 2 days.\n\nAnswer: 2 days.", "usage": {"input_tokens": 26274, "cached_input_tokens": 0, "output_tokens": 74, "reasoning_output_tokens": 30}, "prompt_tokens_o200k_base": 25576, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.4, "item_types": ["agent_message"], "session_record_sha256": "25496c2c3fc7b993a1da9976654388deb0204c36760a1b6342df36c425b00d21", "events_sha256": "eab65f52c08a47230e3c61ac60688226dde5c4a6d0478f221000d6b07c68dd87", "prompt_sha256": "bfcaa3addf93ce35db69ca62bd968a856c15dc45879237f79c7ed415d62b4f89", "prompt_chars": 123769}
{"question_id": "gpt4_1e4a8aeb", "answer": "You attended the gardening workshop on April 15, 2023, and planted the tomato saplings on April 21, 2023—a gap of 6 days.\n\nAnswer: 6 days.", "usage": {"input_tokens": 27183, "cached_input_tokens": 0, "output_tokens": 71, "reasoning_output_tokens": 24}, "prompt_tokens_o200k_base": 26485, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.8, "item_types": ["agent_message"], "session_record_sha256": "a54c31874bf8df41b8d36da9ba333ca8261c1f7d59581e219ed7fdb021d83fa0", "events_sha256": "e0e80c71141f38295436c64a0828b46f3eb5d4252523e2afd1d2f67cd4e20205", "prompt_sha256": "f2574c69a6d808579d81f5a3ab136b8b3793fa344df407ca05562901bbd08bb8", "prompt_chars": 124419}
{"question_id": "gpt4_1e4a8aec", "answer": "Answer: The supplied sessions don’t mention any gardening-related activity you did two weeks ago (around April 21, 2023).", "usage": {"input_tokens": 27849, "cached_input_tokens": 0, "output_tokens": 87, "reasoning_output_tokens": 54}, "prompt_tokens_o200k_base": 27151, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 12.1, "item_types": ["agent_message"], "session_record_sha256": "14abe20a30ff50cc6067a06e6501573b3ca379914eb031db6c7a7edd3f94781c", "events_sha256": "796b36d1f798b0af3b873e257a658ce62e816ae5651f61f574a2728bbf60c3ce", "prompt_sha256": "574eeec88f50dc4b3818ba7230aa1c5951023c8851ddfe80e1b731fbf783d8c3", "prompt_chars": 129587}
{"question_id": "gpt4_213fd887", "answer": "Answer: You participated in the volleyball league first. You joined it about two months ago, while the charity 5K run was about one month ago.", "usage": {"input_tokens": 27690, "cached_input_tokens": 0, "output_tokens": 119, "reasoning_output_tokens": 82}, "prompt_tokens_o200k_base": 26992, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.1, "item_types": ["agent_message"], "session_record_sha256": "0251a070ffae0da3b4f393c07c5690028f18123b01c69c4599e23c10fb62a20a", "events_sha256": "145d021ea960cc4944545a966fef74b994db4996e96e8eb5f66411c7216a8872", "prompt_sha256": "1eb91410e5a194750848ef6633106e8b1fd34dd81869f4539fcb11cd6e5e7f93", "prompt_chars": 127273}
{"question_id": "gpt4_21adecb5", "answer": "You reported completing your undergraduate degree on **November 17, 2022**, and submitting your master’s thesis on **May 15, 2023**. The interval was **5 months and 28 days**, or approximately **6 months**.\n\nAnswer: Approximately 6 months.", "usage": {"input_tokens": 23602, "cached_input_tokens": 0, "output_tokens": 139, "reasoning_output_tokens": 75}, "prompt_tokens_o200k_base": 22904, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.6, "item_types": ["agent_message"], "session_record_sha256": "7aa441af6e4b2dd78410de5e9eb1a9080e0435eeed2d3bf0a12af1d2891733fb", "events_sha256": "181e6a819b87016b0baa47ced372c4bcbd8c7be8eb680ea265f9273462a095b0", "prompt_sha256": "ed1956d260a4b0c306d75ae52dbfd22c776e701aae15b1f9d916754e52963d14", "prompt_chars": 112387}
{"question_id": "gpt4_2312f94c", "answer": "You got the Samsung Galaxy S22 on February 20, 2023. Your Dell XPS 13 arrived on February 25, 2023, so you received the phone five days earlier—even though you pre-ordered the laptop on January 28.\n\nAnswer: The Samsung Galaxy S22 came first.", "usage": {"input_tokens": 23316, "cached_input_tokens": 0, "output_tokens": 94, "reasoning_output_tokens": 25}, "prompt_tokens_o200k_base": 22618, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.8, "item_types": ["agent_message"], "session_record_sha256": "212b953138d0105407ddf6c377c399445ea62cd039093f2f3b1ae271ba620622", "events_sha256": "62b120274d5f6c8112d7f36857f33df97386a8573eb23c8ff70f011fed20d539", "prompt_sha256": "b0534e9c44c30d28ad45c2a226c74c83e8b2a07716efbced570a33ba5fbab38e", "prompt_chars": 107524}
{"question_id": "gpt4_2487a7cb", "answer": "You said the “Data Analysis using Python” webinar was **two months before May 24, 2023**, while the “Effective Time Management” workshop was **last Saturday, May 20, 2023**. The webinar came first.\n\nAnswer: You attended the “Data Analysis using Python” webinar first.", "usage": {"input_tokens": 25188, "cached_input_tokens": 0, "output_tokens": 143, "reasoning_output_tokens": 73}, "prompt_tokens_o200k_base": 24490, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.9, "item_types": ["agent_message"], "session_record_sha256": "5b85622f562a8d6518f18c2b798756f664fd843a55d0d07bbbe7768dc3a8ff26", "events_sha256": "26b6488eb360068302eb12d006e402155b7d020949e2b7e1f6eaf5302449b074", "prompt_sha256": "2690f2cea95478256f175db09316d099acd58c3a1ec5bf8e8d1fa69d17b53960", "prompt_chars": 122718}
{"question_id": "gpt4_2655b836", "answer": "Answer: The first issue was a malfunctioning GPS system on March 22. You took the car back to the dealership, where they replaced the entire system, and it worked flawlessly afterward.", "usage": {"input_tokens": 23911, "cached_input_tokens": 0, "output_tokens": 73, "reasoning_output_tokens": 29}, "prompt_tokens_o200k_base": 23213, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.4, "item_types": ["agent_message"], "session_record_sha256": "871b2f40eeb10c8d58ef24581ca548ba6cc8aa9ba6c87ef92b8fafe543607c4d", "events_sha256": "90d81682df3b883bd7f88c5a2e77c1b758c6c5f10ca53371c59d9b9d2af24bf4", "prompt_sha256": "83d337d0a573325b669345df87d0fd5b7de4d88592f7095bcdbe76bf6e2b50ea", "prompt_chars": 115055}
{"question_id": "gpt4_2ba83207", "answer": "Your reported grocery spending was:\n- **Thrive Market:** around **$150**\n- **Walmart:** around **$120**\n- **Trader Joe’s:** around **$80**, shared with your sister\n- **Publix:** around **$60**, plus a **$10 delivery fee**\n\nThrive Market had the highest reported amount.\n\nAnswer: Thrive Market — around $150.", "usage": {"input_tokens": 22878, "cached_input_tokens": 0, "output_tokens": 129, "reasoning_output_tokens": 44}, "prompt_tokens_o200k_base": 22180, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.1, "item_types": ["agent_message"], "session_record_sha256": "78b683767fcf4a0ac84f0dfbdb216564442e8ff288eb29775f02a1f65e3e2dff", "events_sha256": "61ba127b78f09cf9da71a1aa9fc40ac22f20f5f15edc918a3bf9e947ebb6a900", "prompt_sha256": "6f7b4cbb6f6e9d3fbb0f3f29bbd5af6c019a9763dd58509bd27ece397bee3772", "prompt_chars": 101148}
{"question_id": "gpt4_2c50253f", "answer": "Answer: You wake up at 6:45 AM on Tuesdays and Thursdays—15 minutes earlier than your usual 7:00 AM.", "usage": {"input_tokens": 22924, "cached_input_tokens": 0, "output_tokens": 70, "reasoning_output_tokens": 36}, "prompt_tokens_o200k_base": 22226, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.1, "item_types": ["agent_message"], "session_record_sha256": "5dc5d6f7af4c7e421bdb14d592ec8ef6dffb8d583417044292057fc0a42c57c4", "events_sha256": "9ca0a2491c32c07a3b5780443fe47dfca3a979a527ba7670f5390d1ece8e47b2", "prompt_sha256": "7f3518bf188a943f38027b67455e5e1bdbbffe0b879cf46cb644d3aae4c28b5f", "prompt_chars": 106138}
{"question_id": "gpt4_2d58bcd6", "answer": "You finished “The Hate U Give” a few days before your book club meeting two weeks ago, while you finished “The Nightingale” last weekend. So “The Hate U Give” came first.\n\nAnswer: The Hate U Give.", "usage": {"input_tokens": 22999, "cached_input_tokens": 0, "output_tokens": 99, "reasoning_output_tokens": 45}, "prompt_tokens_o200k_base": 22301, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.4, "item_types": ["agent_message"], "session_record_sha256": "85d83cc56ec4d89497239b12873af720fbe56b852a054ad983f30dcd6ae81b99", "events_sha256": "a2071b23f2a15b68a3eab4df349aa2abed309aec2bab5ef9a3058abb9851cbfb", "prompt_sha256": "6a8301fd3188efb6b0794f1f573f7af659b1fe0559e97bb0e0d86f579bbaa74e", "prompt_chars": 105090}
{"question_id": "gpt4_2f56ae70", "answer": "You’d been using Apple TV+ for a few months, compared with six months for Netflix, Hulu, and Amazon Prime. HBO was only a planned add-on, not confirmed as started.\n\nAnswer: Apple TV+", "usage": {"input_tokens": 30206, "cached_input_tokens": 0, "output_tokens": 101, "reasoning_output_tokens": 52}, "prompt_tokens_o200k_base": 29508, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.1, "item_types": ["agent_message"], "session_record_sha256": "0681a9b1ff888fb8139adea58135ec7225b91dbf9209b8d05e731e9986a5bca3", "events_sha256": "782678f2a20562256b490798490d878015c3ba7c40c5780031e50e74690127b3", "prompt_sha256": "1f0e1190ec134867c29f4849524e7615ae9ebb42d7b6db49705bea44d0eb1f97", "prompt_chars": 141164}
{"question_id": "gpt4_2f584639", "answer": "You ordered the photo album from Shutterfly two weeks ago, while you bought the Tiffany’s necklace last weekend.\n\nAnswer: You bought the photo album for your mom first.", "usage": {"input_tokens": 24664, "cached_input_tokens": 0, "output_tokens": 97, "reasoning_output_tokens": 56}, "prompt_tokens_o200k_base": 23966, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.2, "item_types": ["agent_message"], "session_record_sha256": "da75a03d2804976a1739cb5be233064db33e78a34c8752783c31266640beda8a", "events_sha256": "3f1f55369de6761735cc89220dc1f8f1a85cd11adc162cb132201a6da855d48a", "prompt_sha256": "14908572a3b0b0ed448d3b4a4f9cadcf1700407e8d022782bb7fb072c668378c", "prompt_chars": 109034}
{"question_id": "gpt4_2f8be40d", "answer": "You’ve mentioned attending **5 weddings this year**:\n\n1. **Emily and Sarah’s wedding** — a rooftop garden ceremony in the city.\n2. **Your cousin Rachel’s wedding** — at a vineyard in August.\n3. **Another cousin’s wedding** — last month (September), where you wore your grandmother’s silver locket.\n4. **Your sister’s wedding** — where you were the maid of honor.\n5. **Jen and Tom’s wedding** — at a rustic barn last weekend.\n\nAnswer: 5 weddings.", "usage": {"input_tokens": 29113, "cached_input_tokens": 0, "output_tokens": 210, "reasoning_output_tokens": 95}, "prompt_tokens_o200k_base": 28415, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.4, "item_types": ["agent_message"], "session_record_sha256": "429ed0edb3b77a4cae6838512992e755d4a2613a7d514bc30f6846dc60c218ea", "events_sha256": "d41106aa8e0de2573940965a7429e32582d5c256e646698d043a76e97afe2449", "prompt_sha256": "fceb712f38b4646e733ff8fd732ba651ba43b82f39af09c706fed4023e1baa6a", "prompt_chars": 137560}
{"question_id": "gpt4_2f91af09", "answer": "You’ve completed **23 pieces of writing**, based on the counts you shared:\n\n- **5 short stories** — reported May 28\n- **17 poems** — reported May 21\n- **1 writing-challenge piece**, “The Smell of Old Books” — reported May 30\n\n**5 + 17 + 1 = 23**\n\nAnswer: 23 pieces of writing.", "usage": {"input_tokens": 29049, "cached_input_tokens": 0, "output_tokens": 133, "reasoning_output_tokens": 46}, "prompt_tokens_o200k_base": 28351, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.4, "item_types": ["agent_message"], "session_record_sha256": "cfdf8409e7c316bf192cff3bb360a6e3bb3422400d296e2046c23127c48b9157", "events_sha256": "bfbb84619c152b5881f2feb8ff33df9edc73450c87c5e4786d6f17fa7424835e", "prompt_sha256": "f17618b3275dbd96986afabce77e937bba2445ca33de546c5d5dab1da5df56d5", "prompt_chars": 136083}
{"question_id": "gpt4_31ff4165", "answer": "You use **4 health-related devices** daily:\n1. **Fitbit Versa 3** — for activity, sleep tracking, and guided breathing.\n2. **Accu-Chek Aviva Nano** — for blood sugar testing three times a day.\n3. **Phonak behind-the-ear hearing aids** — for hearing support.\n4. **Nebulizer machine** — for inhalation treatments.\n\nAnswer: 4 health-related devices.", "usage": {"input_tokens": 28291, "cached_input_tokens": 0, "output_tokens": 163, "reasoning_output_tokens": 67}, "prompt_tokens_o200k_base": 27593, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.4, "item_types": ["agent_message"], "session_record_sha256": "9bcadec059d6f2b71ec7c3e2398cf0f7c887509ad81ee22fde8c69261704cc8f", "events_sha256": "9aa0e82c5527cd78fc620aa92f8d4b5d710d6b2488e22b94bf85c1f299731d4d", "prompt_sha256": "2f239fb7d298dcb0ae262f83b9a11a5da61614846b1eaa92744d5502c33807ee", "prompt_chars": 130311}
{"question_id": "gpt4_372c3eed", "answer": "You spent:\n- **4 years in high school** at Arcadia High School (2010–2014).\n- **2 years at Pasadena City College**, completing your Associate’s degree in May 2016.\n- **4 years at UCLA**, completing your Bachelor’s degree in 2020.\n\nTotal: 4 + 2 + 4 = **10 years**.\n\nAnswer: 10 years.", "usage": {"input_tokens": 24814, "cached_input_tokens": 0, "output_tokens": 135, "reasoning_output_tokens": 47}, "prompt_tokens_o200k_base": 24116, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.7, "item_types": ["agent_message"], "session_record_sha256": "64242ee8522baa075594f8edb7da9e282fbabd8051789ed640f62df6a418ae44", "events_sha256": "55a433220c6ccb35ed4ce6bf9846e8b0dae1df34fd881e88fb492d75aeda407e", "prompt_sha256": "f62d2eab8a78fdd0127246be3db4dad2c89f8500d5079b4d75a1e66db49b2727", "prompt_chars": 117291}
{"question_id": "gpt4_372c3eed_abs", "answer": "You attended Arcadia High School from 2010 to 2014 (**4 years**) and completed your UCLA Bachelor’s degree in **4 years**. You also earned an Associate’s degree from PCC in May 2016, but its duration isn’t stated.\n\nThe sessions only mention that you were **considering a Master’s degree**, not that you completed one or how long it took, so the full total cannot be calculated.\n\nAnswer: Cannot be determined from the supplied sessions; your Master’s duration and completion are not provided.", "usage": {"input_tokens": 30271, "cached_input_tokens": 0, "output_tokens": 230, "reasoning_output_tokens": 117}, "prompt_tokens_o200k_base": 29573, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 16.2, "item_types": ["agent_message"], "session_record_sha256": "2a20ad6b25b4b1f1bf16f456f041e09c82a98e8ad593c004940ec8ea81e81a8e", "events_sha256": "8b129a27cfbcd7afe0b7d618f484d5c03ece4d4a23b089a61aae61edc1e8ab3e", "prompt_sha256": "78cb1cd6cc8a88bff29f6c83588f1a7a37ba017fbf064fa84b1c481b5af28dc3", "prompt_chars": 147686}
{"question_id": "gpt4_385a5000", "answer": "The tomatoes were started indoors on February 20. The marigold seeds arrived on March 3 and were started afterward.\n\nAnswer: The tomato seeds were started first.", "usage": {"input_tokens": 25354, "cached_input_tokens": 0, "output_tokens": 74, "reasoning_output_tokens": 34}, "prompt_tokens_o200k_base": 24656, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.3, "item_types": ["agent_message"], "session_record_sha256": "879f85081c8840140e5cc0e035c319ae92e7ebe048d30bfde3e3b1a7ea5e7119", "events_sha256": "a0c003bae0e843bd25b8c9fceb463d62c1a63c7146c4dc7b27e6729479099b8b", "prompt_sha256": "501ab7efa808e44f63a63abd473adde5b8aee46b5a74eeae223c926715b61e30", "prompt_chars": 114503}
{"question_id": "gpt4_45189cb4", "answer": "Answer: Lakers vs. Chicago Bulls NBA game (January 5, at Staples Center with coworkers) → Georgia’s 33–18 win over Alabama in the College Football National Championship (January 14, at home with family) → Chiefs’ win over the Bills in the NFL Divisional Round (the January 14–15 weekend, at your friend Mike’s place).", "usage": {"input_tokens": 25552, "cached_input_tokens": 0, "output_tokens": 267, "reasoning_output_tokens": 186}, "prompt_tokens_o200k_base": 24854, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 17.8, "item_types": ["agent_message"], "session_record_sha256": "f71a08943a6767b6143b4a08e8e978008fba28c688a1ebd670066342f0272f5e", "events_sha256": "670c411e9dba92373668f4d60ee11b49d82a44dce6b3f4a504dd5f490cad6429", "prompt_sha256": "eff040df53d90cd922e23bfbd263d76a0a53043c00a720ae9ab8960c6ac2a5de", "prompt_chars": 120386}
{"question_id": "gpt4_468eb063", "answer": "Answer: 9 days ago, on April 11, 2023, you met Emma for lunch.", "usage": {"input_tokens": 25528, "cached_input_tokens": 0, "output_tokens": 84, "reasoning_output_tokens": 56}, "prompt_tokens_o200k_base": 24830, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.1, "item_types": ["agent_message"], "session_record_sha256": "79ea9f9b934ede88af2f8f678307338dd6474c2b695f14825d40e45b271016e1", "events_sha256": "3623ca339556da6d1becdbc637f6536d4e86eff6f37b243a756818f0a245277a", "prompt_sha256": "3dafacf43a2aaa112979e27c8647a764f64ea0cd10a5114892f62bb77d2a92cf", "prompt_chars": 116941}
{"question_id": "gpt4_468eb064", "answer": "Answer: You met with Emma, a freelance writer and potential collaborator on your project, over lunch last Tuesday, April 11.", "usage": {"input_tokens": 24368, "cached_input_tokens": 0, "output_tokens": 30, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 23670, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.2, "item_types": ["agent_message"], "session_record_sha256": "fb58c8485eeb6edf31d9167b70428dad94f3598757e8b92f6dcc038eee095546", "events_sha256": "ab9d59178323afdb84e19b2e2b061d9690026526e404b505679a8af9c3587799", "prompt_sha256": "57bb200f9f777154a1ed470b1cad8a901de663f4b575b29888a08cea1a7a6e4f", "prompt_chars": 113686}
{"question_id": "gpt4_483dd43c", "answer": "You started “Game of Thrones” about a month ago, while your recent “The Crown” binge lasted 14 days and had just finished.\n\nAnswer: Game of Thrones.", "usage": {"input_tokens": 25100, "cached_input_tokens": 0, "output_tokens": 155, "reasoning_output_tokens": 114}, "prompt_tokens_o200k_base": 24402, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.0, "item_types": ["agent_message"], "session_record_sha256": "935bb51daff77049e794739efa9f30578383ba598805923236167b5b4020c1a7", "events_sha256": "cae1c4b4e4a4a798a38244f39cadb1410920fc2945a9681ef1d6509cb003b864", "prompt_sha256": "f2845c0fd84cd8810ab4f2df9fa4ae7c3ab7b04548c93c1ff7953e879f78bd39", "prompt_chars": 100150}
{"question_id": "gpt4_4929293a", "answer": "Michael’s engagement party was on May 6, 2023, when you said you had attended it “today.” Your cousin’s wedding was on June 15, 2023, when you said you had been a bridesmaid “today.” Therefore, Michael’s engagement party happened first.\n\nAnswer: Michael’s engagement party happened first, on May 6, 2023, before your cousin’s wedding on June 15, 2023.", "usage": {"input_tokens": 23511, "cached_input_tokens": 0, "output_tokens": 95, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 22813, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.8, "item_types": ["agent_message"], "session_record_sha256": "1f78a6c7f09651989c6a4a4b7067a39d256987e53d5f17085fe9f62d814ecd1d", "events_sha256": "70acbfffc18dab488fdd7ee4f4c7ed34f80a903fb6d337cadcd57ee3d85827eb", "prompt_sha256": "b20d036d62f51746d30d6c13ad0b23f605715ba2a3cc141ba89a505b6280357b", "prompt_chars": 116914}
{"question_id": "gpt4_4929293b", "answer": "Answer: The supplied sessions do not mention a relative’s life event that you participated in a week ago.", "usage": {"input_tokens": 25929, "cached_input_tokens": 0, "output_tokens": 73, "reasoning_output_tokens": 46}, "prompt_tokens_o200k_base": 25231, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.8, "item_types": ["agent_message"], "session_record_sha256": "dc4c0171f4a97089210a87b947d0f97f10eca915370518a80372615457a5cea6", "events_sha256": "34c7b40a110c5c19f28fbc21a162909bb4a72d76809e170ee9a6f0d80be8ce85", "prompt_sha256": "ff0f9a4d924069ebd213f5c33f1db107d2809e75b13ca412e310cb3295c5d3eb", "prompt_chars": 125765}
{"question_id": "gpt4_4cd9eba1", "answer": "You were accepted on March 20 and started attending pre-departure orientation sessions on March 27. That’s 7 days later, or one week.\n\nAnswer: 1 week.", "usage": {"input_tokens": 29730, "cached_input_tokens": 0, "output_tokens": 69, "reasoning_output_tokens": 25}, "prompt_tokens_o200k_base": 29032, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.4, "item_types": ["agent_message"], "session_record_sha256": "ccca346518b410c89df4d1cb9898313d548f9e4f81d50994ad2f8d89e57a2ab9", "events_sha256": "a152720de4e39953b97c0e3bb7c0f029d68adaa0cd3a74eb1e061319bcd2c3e6", "prompt_sha256": "8360e1f2ca2d12048aece03249347ac8888887a017d192a9d6416c769ea5dca1", "prompt_chars": 139291}
{"question_id": "gpt4_4edbafa2", "answer": "Answer: June 3, 2023.", "usage": {"input_tokens": 29683, "cached_input_tokens": 0, "output_tokens": 14, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 28985, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.1, "item_types": ["agent_message"], "session_record_sha256": "1a15d9dd97918a0493cd8e5a22597271612600a1f4b0f99f067c0595dd3234c7", "events_sha256": "47518e74ea037479bd5278da6aa9e5047fea605f0460633a4132952f46a49174", "prompt_sha256": "3bcaf0bd008ff0e322f0b96875030a017ad46faccb11ec5ad12aed6248df00c6", "prompt_chars": 134983}
{"question_id": "gpt4_4ef30696", "answer": "You finished reading *The Nightingale* on January 15, 2022, and started *The Hitchhiker’s Guide to the Galaxy* on January 16, 2022. The interval was 1 day.\n\nAnswer: 1 day.", "usage": {"input_tokens": 30491, "cached_input_tokens": 0, "output_tokens": 82, "reasoning_output_tokens": 24}, "prompt_tokens_o200k_base": 29793, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.1, "item_types": ["agent_message"], "session_record_sha256": "34304587d52f96558d930bb200ed1187caf6f1577809a97c51cb3311c947dbc3", "events_sha256": "5849a423ab5698f176b9fa7d4f24ff118e51a06f3b911d80c1c27dc77d59d571", "prompt_sha256": "4d25bac671def6afcfe3bd33eddc0ba656eba1e945d932682a09e96346a892c4", "prompt_chars": 136860}
{"question_id": "gpt4_4fc4f797", "answer": "You mentioned the judges’ suspension feedback on March 17, 2023. On April 23, you said you would test the new setup “tomorrow,” meaning April 24, 2023. The interval is 38 days.\n\nAnswer: 38 days.", "usage": {"input_tokens": 28139, "cached_input_tokens": 0, "output_tokens": 110, "reasoning_output_tokens": 49}, "prompt_tokens_o200k_base": 27441, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.9, "item_types": ["agent_message"], "session_record_sha256": "5c2b302bf3f6aeb319388fc99f9db6ae740d1da17ff6c8dbaed76429dbe9b912", "events_sha256": "24009898e0597f3ef5c38c492a77dd7d7654367ecdca49ab90de24271f9cb8d4", "prompt_sha256": "2f9fd53b8b86cff47ee3579a3714c61142d3c8f3c2ba55a54e93aad3b808a0a0", "prompt_chars": 130963}
{"question_id": "gpt4_5438fa52", "answer": "You said on May 27 that you’d been taking Spanish classes for three months, so they started around February 2023. You attended the cultural festival “yesterday,” meaning May 26, 2023.\n\nAnswer: The start of your Spanish classes happened first.", "usage": {"input_tokens": 26844, "cached_input_tokens": 0, "output_tokens": 105, "reasoning_output_tokens": 44}, "prompt_tokens_o200k_base": 26146, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.1, "item_types": ["agent_message"], "session_record_sha256": "9770321a99d8db61486832815e136511bb97ab2aa52d41e9d316f4fd0e6c41e9", "events_sha256": "379f4d007b87ef24ba1b19d23ec8867b942417fcf24304607406c547a559e22d", "prompt_sha256": "1d23a3be74d13e6d6061f18cdeeeb0d9813bd23e09fd7f2b1dae799eb87f4fc6", "prompt_chars": 124943}
{"question_id": "gpt4_5501fe77", "answer": "Answer: TikTok—you gained around 200 followers over the past three weeks, compared with 120 on Twitter over the past month.", "usage": {"input_tokens": 29014, "cached_input_tokens": 0, "output_tokens": 70, "reasoning_output_tokens": 37}, "prompt_tokens_o200k_base": 28316, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.8, "item_types": ["agent_message"], "session_record_sha256": "474a40136e2c957f1ae19d5d0cd3f7d4b40b815306807a28c61af5c914cf6475", "events_sha256": "647b94158ea445b42a5838378ecbedfb71e3dcfd69830a3a9ea4b1ca57c06ccd", "prompt_sha256": "1216ba673b5b1de5391ad3712533492c06235373a1c9d0224389192d0a937af6", "prompt_chars": 144766}
{"question_id": "gpt4_59149c77", "answer": "You visited MoMA on January 8, 2023, and the “Ancient Civilizations” exhibit at the Metropolitan Museum of Art on January 15, 2023.\n\nAnswer: 7 days.", "usage": {"input_tokens": 29819, "cached_input_tokens": 0, "output_tokens": 94, "reasoning_output_tokens": 45}, "prompt_tokens_o200k_base": 29121, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.6, "item_types": ["agent_message"], "session_record_sha256": "03de91ae67188dc7c8db1ee33c10cfc6c673688f2325c677e6d31266b290b196", "events_sha256": "6b2c001ccbec38403196a54b971fa99c5f8065dcf4c0c622f5179a1a61baae18", "prompt_sha256": "f61345417fd48a578f56eb54658173bdbef273b2715214fa761ac2737e65ce48", "prompt_chars": 143717}
{"question_id": "gpt4_59149c78", "answer": "Answer: The crafting retreat was held at a local farm stay.", "usage": {"input_tokens": 26297, "cached_input_tokens": 0, "output_tokens": 157, "reasoning_output_tokens": 138}, "prompt_tokens_o200k_base": 25599, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 12.4, "item_types": ["agent_message"], "session_record_sha256": "a58b1c49def8e3637d6ca79978958e5959fcdf6d683127cc75b491f47f416f85", "events_sha256": "433f8e0a59771d6ab2666f76a620817b947c608884b32b57485892d0275ae732", "prompt_sha256": "b9af7854e7bd2a874039c50bd9d223424f1dde2f1187dfe7d19b7320680a3671", "prompt_chars": 122190}
{"question_id": "gpt4_59c863d7", "answer": "You’ve mentioned **4 distinct model kits** that you’ve worked on or bought:\n\n1. **Revell F-15 Eagle** — bought in late April and finished.\n2. **1/72 scale B-29 bomber** — bought at a model show and planned as your next project.\n3. **1/24 scale ’69 Camaro** — bought at the same model show.\n4. **Tamiya 1/48 scale Spitfire Mk.V** — recently finished.\n\nAnswer: 4 model kits.", "usage": {"input_tokens": 25635, "cached_input_tokens": 0, "output_tokens": 165, "reasoning_output_tokens": 52}, "prompt_tokens_o200k_base": 24937, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 13.4, "item_types": ["agent_message"], "session_record_sha256": "9bffa01e05dcf0071299f622640725a80abd0c2d93d09e62fc5fdefa0da6f4d5", "events_sha256": "0a237944ca26d606ad5553d9176aff2a0cc5cb5a11a32637184546993c7cd83c", "prompt_sha256": "1ba294fd09e5642455a985962adf30745661be6b14076e37d7575b7b829ad960", "prompt_chars": 115010}
{"question_id": "gpt4_5dcc0aab", "answer": "Answer: You cleaned your white Adidas sneakers last month.", "usage": {"input_tokens": 24833, "cached_input_tokens": 0, "output_tokens": 15, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 24135, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.7, "item_types": ["agent_message"], "session_record_sha256": "90bce5e3690f1c437932c42f60e5b56adea148f8c8d269b764e2843761bc909a", "events_sha256": "2a00be8e0ef715bb3e942e9b47ad9b47cb92185421f0ee11b1abf8eba792e049", "prompt_sha256": "b8322f3100278366aacf0f277dfa0d497252da1dd840e52d097bfdc37aa161c2", "prompt_chars": 115245}
{"question_id": "gpt4_61e13b3c", "answer": "You sold baked goods at the Farmers’ Market on **February 26, 2023**, and participated in the Spring Fling Market on **March 20, 2023** (“yesterday” in your March 21 session). The interval was **22 days**.\n\nAnswer: 3 weeks and 1 day.", "usage": {"input_tokens": 28604, "cached_input_tokens": 0, "output_tokens": 129, "reasoning_output_tokens": 57}, "prompt_tokens_o200k_base": 27906, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.1, "item_types": ["agent_message"], "session_record_sha256": "ed83425a642daf43e04adac64bd7f6ec4fa09b281615889476dcc95f6059d488", "events_sha256": "5f73a8b93d189e026abc30ee6c412d768f32f3976df8dccd7710b85ec52edec1", "prompt_sha256": "e958a3117253ec17dc707b3bfa79421aef4f3a3855277550481c4e91af8e04f6", "prompt_chars": 131337}
{"question_id": "gpt4_65aabe59", "answer": "You said you set up the smart thermostat **a month ago** and upgraded to the mesh network system **three weeks ago**, so the thermostat came first.\n\nAnswer: The smart thermostat.", "usage": {"input_tokens": 30794, "cached_input_tokens": 0, "output_tokens": 96, "reasoning_output_tokens": 53}, "prompt_tokens_o200k_base": 30096, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.1, "item_types": ["agent_message"], "session_record_sha256": "a55fccb7a4bcaaf151409c7a7b1557e371422557e20f8db5fc730be9fb62df13", "events_sha256": "a477e3b1c335fac543adf283559fff6c106126b0a7dcdfcf1825c07af0de4f59", "prompt_sha256": "e9339f74639b960a1d6330fecc1de09e3a994a7808409ab6e2bbbc1566b41617", "prompt_chars": 138358}
{"question_id": "gpt4_68e94287", "answer": "Answer: Your vegan chili recipe post happened first, on March 9, 2023—six days before your #PlankChallenge participation on March 15, 2023.", "usage": {"input_tokens": 21334, "cached_input_tokens": 0, "output_tokens": 79, "reasoning_output_tokens": 36}, "prompt_tokens_o200k_base": 20636, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.9, "item_types": ["agent_message"], "session_record_sha256": "6debc33cc4ad4c7ff9106bc0f63bbfec66e531cd0293169f3d37cb615827ac13", "events_sha256": "2857d1ff3e11c4106ffaed00d3811958d7eaee54105d94574bdf25fffa05ec16", "prompt_sha256": "7f0d3a22e1915f81bc29b2c14acefb7c6e0b9a8cb1af55b4ce5d720d6d0ba289", "prompt_chars": 96389}
{"question_id": "gpt4_68e94288", "answer": "Answer: You participated in the #PlankChallenge social media challenge on March 15, 2023.", "usage": {"input_tokens": 27397, "cached_input_tokens": 0, "output_tokens": 26, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 26699, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.4, "item_types": ["agent_message"], "session_record_sha256": "f1ae5998ddedb0494b5ba2a8943cf905b72b3be8a5b8b3040b844d9ab419bd86", "events_sha256": "56269c7e60efd8c783c89cec94758410a933744d6eeb430800fbd1ddcd1d34d3", "prompt_sha256": "d97df070e5eb2a38b5fef56c1c32f8bbe384d2610f0d1d28be31b6a5e78e28da", "prompt_chars": 128390}
{"question_id": "gpt4_6dc9b45b", "answer": "Answer: About 4 months ago, on June 1, 2021.", "usage": {"input_tokens": 23210, "cached_input_tokens": 0, "output_tokens": 55, "reasoning_output_tokens": 32}, "prompt_tokens_o200k_base": 22512, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.0, "item_types": ["agent_message"], "session_record_sha256": "476f3dc695beeb572aff52f2879e0526c89a30d083507a0f92dae1c393e91fbd", "events_sha256": "8dc818b34305e8eb89f38f49537c4d0c75342c8cbb02f5b5f5905d0fc6831851", "prompt_sha256": "9476508a8e66917f482430670a4929eb0e197e0a8c39be3b2ae028b1d0609a2e", "prompt_chars": 109958}
{"question_id": "gpt4_6ed717ea", "answer": "You bought Luna’s training pads about a month before May 29, while you bought Max’s dog bed about three weeks before May 29. So the training pads came first.\n\nAnswer: The training pads for Luna.", "usage": {"input_tokens": 28489, "cached_input_tokens": 0, "output_tokens": 113, "reasoning_output_tokens": 63}, "prompt_tokens_o200k_base": 27791, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.4, "item_types": ["agent_message"], "session_record_sha256": "6a135a1f43128996ee96e840a46d3e4d5219066bc16ccc26602b054382a94be3", "events_sha256": "8779732eebdc99ea77d477a23e4b6249ee59cd607e93fd74623577e47516e3a9", "prompt_sha256": "d434d5befd7aaab09e1a6f9235eece6bc5b657498e8f35224e914d884b2a3181", "prompt_chars": 133421}
{"question_id": "gpt4_70e84552", "answer": "You fixed the fence three weeks ago and trimmed the goats’ hooves two weeks ago, so the fence repair came first.\n\nAnswer: Fixing the fence.", "usage": {"input_tokens": 28606, "cached_input_tokens": 0, "output_tokens": 65, "reasoning_output_tokens": 27}, "prompt_tokens_o200k_base": 27908, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.3, "item_types": ["agent_message"], "session_record_sha256": "a184bb7e10837a333c795a0c0b0f347fb38979002990f8c123f7adb4c1cf86a9", "events_sha256": "6380e87712ecea3444683c1c406ab8034bf4736b1b5ef3aa6a827f14233b9a0f", "prompt_sha256": "2ab5a44bb36e38dde6d45d57d71e3b515db5d3908c5937d5a25b5b9c564415df", "prompt_chars": 133864}
{"question_id": "gpt4_70e84552_abs", "answer": "You said on May 21 that you fixed the fence three weeks earlier, around April 30, 2023. The supplied sessions don’t mention when you purchased three cows from Peter, so I can’t establish which happened first.\n\nAnswer: Cannot determine from the supplied sessions.", "usage": {"input_tokens": 26002, "cached_input_tokens": 0, "output_tokens": 136, "reasoning_output_tokens": 74}, "prompt_tokens_o200k_base": 25304, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 12.4, "item_types": ["agent_message"], "session_record_sha256": "2d1bf276e91c3e8122b07919d8f7731aebcbc4a0af91f2e5718ec4626aef602c", "events_sha256": "b48241bc54d46a5a8762f1387cc63244d0ab36b8621688b72deabe89f9be0b54", "prompt_sha256": "c74ff11d16018d8384a7a62dd7747b8fcd03c1b6d832904f9f207d81d4ac9931", "prompt_chars": 117942}
{"question_id": "gpt4_731e37d7", "answer": "For the four months ending February 26, 2023, your recorded workshop costs were:\n\n- **November writing workshop:** $200\n- **December 12 mindfulness workshop:** $20\n- **January entrepreneurship workshop:** Cost not stated\n- **February 22 photography workshop:** Free\n\nThe known costs total **$200 + $20 + $0 = $220**. The $500 digital marketing workshop was dated March 15–16, outside this period, so I excluded it.\n\nAnswer: $220 in confirmed spending; the exact total is unknown because the January workshop’s cost wasn’t stated.", "usage": {"input_tokens": 25841, "cached_input_tokens": 0, "output_tokens": 264, "reasoning_output_tokens": 135}, "prompt_tokens_o200k_base": 25143, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 16.5, "item_types": ["agent_message"], "session_record_sha256": "a868cf29d23a7727ca6ffe1021714c932d2c7e092302ea352f7a75cedf7a1996", "events_sha256": "d1be60919b6d27e7f7509c23ecf86d6b765ec0191a105632136515deb2a65807", "prompt_sha256": "b7269373cb54cdb52290f179e81c7e47503714b73ecff0eaf45a0aaa5b2cf05f", "prompt_chars": 125358}
{"question_id": "gpt4_74aed68e", "answer": "You replaced your spark plugs on February 14, 2023, and participated in the Turbocharged Tuesdays event on March 15, 2023. The interval was 29 days.\n\nAnswer: 29 days.", "usage": {"input_tokens": 27281, "cached_input_tokens": 0, "output_tokens": 82, "reasoning_output_tokens": 32}, "prompt_tokens_o200k_base": 26583, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.2, "item_types": ["agent_message"], "session_record_sha256": "63b566043e135615d3967dcad677d5468f3f681e4301555792aa037263ad1943", "events_sha256": "4f24f9e7f2c8ba2e7101ce397a0dbceeba4df03edee26a254825aa5bd0b38f41", "prompt_sha256": "a18900b9fd654d626784d0295d845e51a000d90ef12a849ccd6404e8fa166675", "prompt_chars": 131248}
{"question_id": "gpt4_76048e76", "answer": "Answer: The bike first—you had it repaired in mid-February, before washing and detailing your car on February 27th.", "usage": {"input_tokens": 26723, "cached_input_tokens": 0, "output_tokens": 80, "reasoning_output_tokens": 48}, "prompt_tokens_o200k_base": 26025, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.6, "item_types": ["agent_message"], "session_record_sha256": "439146df9b8d565a652a4c1898ef308756256ef0d47ec752a51ecd8ef1e7103d", "events_sha256": "461b8d9873bb3ba3dd2d06716e95529c6b141f9d1b0cb8b8fb358c37d1ebc4f5", "prompt_sha256": "1b1060ab663c94bc93d5d4e32f896b7ad58dc1c49ba8c531a5f415f5fafdb516", "prompt_chars": 126096}
{"question_id": "gpt4_78cf46a3", "answer": "Answer: The narrator received their new phone case first—about a month ago, before losing their charger about two weeks ago.", "usage": {"input_tokens": 20262, "cached_input_tokens": 0, "output_tokens": 75, "reasoning_output_tokens": 44}, "prompt_tokens_o200k_base": 19564, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.5, "item_types": ["agent_message"], "session_record_sha256": "1325f4d16c8f46ae9191e54b4636f6d5729c80ac6e71b2128cf52fd7f187b1ee", "events_sha256": "ec136fc1d74cc25199270f56d00120f9e2772d0a66fcf68ff02fbf3b0f451371", "prompt_sha256": "9edd7b2ea8185bf05065acda12a5a0a4ff479ca0202ceebdddebc05984ad205b", "prompt_chars": 92861}
{"question_id": "gpt4_7a0daae1", "answer": "You bought your new tennis racket on March 10, 2023, and received it on March 17, 2023—7 days later.\n\nAnswer: 1 week.", "usage": {"input_tokens": 25723, "cached_input_tokens": 0, "output_tokens": 84, "reasoning_output_tokens": 41}, "prompt_tokens_o200k_base": 25025, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.7, "item_types": ["agent_message"], "session_record_sha256": "8c4f84b50cd16fdb7ecb70748b5739880970431da2dbb0e51c5d16f8435d4699", "events_sha256": "6ab6d4e4d359746cbababe42ddba296baeb3c4d2308e46a37b74e519140fa440", "prompt_sha256": "f4d3222ba9b7c568534472fe4ea50da0b0a18f0c30b6afbecf5c403941c168b3", "prompt_chars": 116454}
{"question_id": "gpt4_7abb270c", "answer": "The sessions confirm visits to **five distinct museums**, not six. Based on the earliest reported visit to each, the order is:\n\n1. **Museum of Contemporary Art** — described on January 15 as a recent visit, so it preceded that day’s Science Museum visit.\n2. **Science Museum** — January 15, 2023.\n3. **Metropolitan Museum of Art** — February 10, 2023.\n4. **Modern Art Museum** — February 20, 2023.\n5. **Natural History Museum** — March 4, 2023.\n\nYou also said you had “just came back” from the Museum of Contemporary Art on January 22, which may indicate another visit, but the sessions do not identify a sixth distinct museum.\n\nAnswer: Museum of Contemporary Art → Science Museum → Metropolitan Museum of Art → Modern Art Museum → Natural History Museum; a sixth museum is not identified.", "usage": {"input_tokens": 22917, "cached_input_tokens": 0, "output_tokens": 681, "reasoning_output_tokens": 487}, "prompt_tokens_o200k_base": 22219, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 35.8, "item_types": ["agent_message"], "session_record_sha256": "5bc01daf5c59dedf677c21dd2f8bca784ffd821b947260a59398923c1eedf9e0", "events_sha256": "12aa4d6c031ed891cbc2411729ac25d351f7c2e778a3598b31369c4d5b801dbe", "prompt_sha256": "5280231759e6c4c4f4f4fb5512937a7ae53e972b78608ffcedb87d141e607f4b", "prompt_chars": 110069}
{"question_id": "gpt4_7bc6cf22", "answer": "Answer: 12 days ago, on March 20, 2023.", "usage": {"input_tokens": 29054, "cached_input_tokens": 0, "output_tokens": 45, "reasoning_output_tokens": 23}, "prompt_tokens_o200k_base": 28356, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.3, "item_types": ["agent_message"], "session_record_sha256": "2088e8414345771db377fdd426b201cd2b33e37b887cab24560b8fc45d2e1bb0", "events_sha256": "0724f0d4382f50b0b13a77db2ab71cd55a9af6de9fadcc0ca568356ac11eee97", "prompt_sha256": "fab99e80ee37e346925d4cc8dd35bd9058a82ab521c85a5125ee3bac1f85e878", "prompt_chars": 140028}
{"question_id": "gpt4_7ca326fa", "answer": "Answer: Emma graduated first (late May), Rachel second (June 21), and Alex third (around July 1).", "usage": {"input_tokens": 25167, "cached_input_tokens": 0, "output_tokens": 88, "reasoning_output_tokens": 57}, "prompt_tokens_o200k_base": 24469, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.5, "item_types": ["agent_message"], "session_record_sha256": "495d585a191c122cedb77038251353c656eff26bd225b636d7dfc3c43f95062e", "events_sha256": "91532ab6231023048771bd1d5faee198edfd7f289f38bf3415b1853f8f395666", "prompt_sha256": "6c5121dd96d9e6794fe91c4b105455a5347e044828632dcd6f5c04e6f9a68bd1", "prompt_chars": 114383}
{"question_id": "gpt4_7ddcf75f", "answer": "Answer: 3 days ago, on June 17, 2023.", "usage": {"input_tokens": 27829, "cached_input_tokens": 0, "output_tokens": 47, "reasoning_output_tokens": 25}, "prompt_tokens_o200k_base": 27131, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.8, "item_types": ["agent_message"], "session_record_sha256": "b56582504a7a6e9b7ce536bb58ee7d1562f196d858526745658032c9547b9d1b", "events_sha256": "6e58f5bba49046748e05c5fface3955a54ba73e79fb4e87ee9fef5fac16c6bb2", "prompt_sha256": "bafb9f9107a376f3d4fb48bc4c9b1fd48a9df3c53addaeaa3b1d66fbcbc630e5", "prompt_chars": 126538}
{"question_id": "gpt4_7de946e7", "answer": "You dealt with the persistent cough first: you visited Dr. Smith about it on February 10th, before having the skin tag removed on February 22nd.\n\nAnswer: The persistent cough came first.", "usage": {"input_tokens": 24169, "cached_input_tokens": 0, "output_tokens": 45, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 23471, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.7, "item_types": ["agent_message"], "session_record_sha256": "63358cb0b25601d83305901c67d5f792286480eaf8c48d283505a6d57cb9f066", "events_sha256": "c9778fc66516d22bdc1ca76b70cd51e5459060f44552a7890fa9f5f003f10e8f", "prompt_sha256": "444edb3270f115e108d2d004b3df6ff1de4cad2e3c524048dd5c1491e3e7250d", "prompt_chars": 115952}
{"question_id": "gpt4_7f6b06db", "answer": "Answer: Muir Woods National Monument with your family (March 10) → Big Sur and Monterey road trip with friends (April 20) → solo camping trip to Yosemite National Park (May 15).", "usage": {"input_tokens": 27294, "cached_input_tokens": 0, "output_tokens": 94, "reasoning_output_tokens": 46}, "prompt_tokens_o200k_base": 26596, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.4, "item_types": ["agent_message"], "session_record_sha256": "c4c01eeef6d7e326c684dc707faf072a5064499f913be4d0ecfc578c1d91ea02", "events_sha256": "364b456758f72ee9665649ac99827314b215e3151d4436b06a8a524edf83eaab", "prompt_sha256": "7d2a7dae9d6f4e1d5b1d4dc399f830d8edde0d42914e3217cf39e19890986d58", "prompt_chars": 124148}
{"question_id": "gpt4_7fce9456", "answer": "You viewed **5 properties** before making your February 25th offer on the Brookside townhouse:\n\n1. **January 22:** A 3-bedroom bungalow in Oakwood.\n2. **February 1:** A property in Cedar Creek that was outside your budget.\n3. **February 10:** A 1-bedroom condo with highway noise.\n4. **February 15:** A 2-bedroom condo with modern appliances and a community pool.\n5. **February 22:** The 3-bedroom townhouse in Brookside.\n\nAnswer: 5 properties.", "usage": {"input_tokens": 28152, "cached_input_tokens": 0, "output_tokens": 167, "reasoning_output_tokens": 49}, "prompt_tokens_o200k_base": 27454, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.8, "item_types": ["agent_message"], "session_record_sha256": "efd62005d5fa7390f6c9232c9ebaf4e1325465e41ea2390f1a1836c3abfd3424", "events_sha256": "5d3066fd7ef96126300c5303c58875289f00cfd54f8b9304487f1aeb3e2df593", "prompt_sha256": "17a54fbb786c691e294b9f1742e9349e3cc5a3069b6e5ea4575e2387b94e2763", "prompt_chars": 135208}
{"question_id": "gpt4_8279ba02", "answer": "Answer: You bought your smoker 10 days ago, on March 15, 2023.", "usage": {"input_tokens": 25532, "cached_input_tokens": 0, "output_tokens": 52, "reasoning_output_tokens": 26}, "prompt_tokens_o200k_base": 24834, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.4, "item_types": ["agent_message"], "session_record_sha256": "fa8ea0148e37d0e55e174503d5698eb0c7313082d6393e2f4a1b0ad12e2ca336", "events_sha256": "55c9e917a44654d4649bf972014cb1705403d2d977aa05b323c940c83c3d7c88", "prompt_sha256": "1e0348c842f17446c226538ccde4762effacfb4f19068b25d9f5e02122f8c50f", "prompt_chars": 114880}
{"question_id": "gpt4_8279ba03", "answer": "Ten days before March 25 was March 15. The retrieved sessions do not mention you buying a kitchen appliance on that date.\n\nAnswer: The kitchen appliance is not specified in the supplied sessions.", "usage": {"input_tokens": 29021, "cached_input_tokens": 0, "output_tokens": 84, "reasoning_output_tokens": 39}, "prompt_tokens_o200k_base": 28323, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.2, "item_types": ["agent_message"], "session_record_sha256": "b942e83e36ccdcc6a1f58c1c608fb6bf10460620e9158a567e9eedae08b7bcdf", "events_sha256": "6b69ed81bf4bd0f955868b0aabaf69bb5f7968f95128b55f03d0862fa07dccfb", "prompt_sha256": "3230f7d52e7688bc4afe9188576bebcf9fdc54101dec9566b770778a9a2f5552", "prompt_chars": 131859}
{"question_id": "gpt4_85da3956", "answer": "The July 15 session says your visit was three weeks earlier. August 5 is another three weeks later, making it six weeks in total.\n\nAnswer: 6 weeks ago.", "usage": {"input_tokens": 22215, "cached_input_tokens": 0, "output_tokens": 132, "reasoning_output_tokens": 90}, "prompt_tokens_o200k_base": 21517, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.9, "item_types": ["agent_message"], "session_record_sha256": "e7f30f42915951a7c9744f07c1cbab1d8f8974364703dfb4a79957aa6eef981a", "events_sha256": "f171e9e1c3834e7691fb8e3ec57d626aa278040009a71327a7eaaad7755cea86", "prompt_sha256": "0d7cf8fa554a8f780cd9a993fc636d977b0eb2abcbafe77972e77405f6905d9c", "prompt_chars": 100781}
{"question_id": "gpt4_88806d6e", "answer": "You met Tom at a charity event **a few months ago**, while you met Mark and Sarah on a beach trip **about a month ago**. So you met Tom first.\n\nAnswer: Tom.", "usage": {"input_tokens": 18359, "cached_input_tokens": 0, "output_tokens": 44, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 17661, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.4, "item_types": ["agent_message"], "session_record_sha256": "84f0a7f744ee75ae06bbca0077e823ac7e9937959761f752434b4c4623c6c3bd", "events_sha256": "06373496cff3d7a1c4a72d60e97c89dfe9bcb266c467c84ddac08a657770c245", "prompt_sha256": "b19e75a9b983fe0fbe85d3d0be38d46ab76724864e84ddca75e2f34bad659c52", "prompt_chars": 85484}
{"question_id": "gpt4_8c8961ae", "answer": "Answer: You took the solo trip to Thailand first, in 2022, before your family trip to Europe in April 2023.", "usage": {"input_tokens": 32591, "cached_input_tokens": 0, "output_tokens": 73, "reasoning_output_tokens": 39}, "prompt_tokens_o200k_base": 31893, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.5, "item_types": ["agent_message"], "session_record_sha256": "29883519afa320971fc35a3ced3d63935a9bf5c7ebb365b102291e88dc222628", "events_sha256": "67bb2670d238d1060b220e70f11c9a4e322dabe1d2f16c0f9df58454476beeec", "prompt_sha256": "15640a04813dbc4a82a496737cd507273ac19c753e5ef421ac7267053bea4818", "prompt_chars": 150893}
{"question_id": "gpt4_8e165409", "answer": "You repotted the spider plant on March 4, 2023, and gave Mrs. Johnson cuttings on March 18, 2023. The interval was 18 − 4 = 14 days.\n\nAnswer: 14 days.", "usage": {"input_tokens": 25054, "cached_input_tokens": 0, "output_tokens": 54, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 24356, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.1, "item_types": ["agent_message"], "session_record_sha256": "6822c93dedf6fce2ea0100c288a90420e7ac19fde5f606e4da291f98fe5ae8c6", "events_sha256": "ad6d2fa893989747bc324e2505662956d5bfbab3e39756e4fcdd2127ce0f25c9", "prompt_sha256": "0a127e0130384a3385831dadc039c4b6e2238b91ce12e125f1ab38f8bdfc2a34", "prompt_chars": 114584}
{"question_id": "gpt4_93159ced", "answer": "You said you’ve worked professionally for 9 years and have been at NovaTech for about 4 years and 3 months. Subtracting those gives about 4 years and 9 months of work before joining NovaTech.\n\nAnswer: About 4 years and 9 months.", "usage": {"input_tokens": 27734, "cached_input_tokens": 0, "output_tokens": 95, "reasoning_output_tokens": 32}, "prompt_tokens_o200k_base": 27036, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.3, "item_types": ["agent_message"], "session_record_sha256": "bfcd75e9db1d037780ff85e290198b08011ed8f86b8c7c5b6777d1eb9f08033b", "events_sha256": "358601e46ae5cb1ec077385a849e23064aad7e1e9d7552131ae0a15e3a022918", "prompt_sha256": "3b721398954181a2ae403495ee2b0539bf2ad68797dcb58dcda46ac95cc62e11", "prompt_chars": 139377}
{"question_id": "gpt4_93159ced_abs", "answer": "Answer: You said you’ve worked professionally for 9 years, but the sessions don’t state when you started at Google, so I can’t determine how much of that was before Google.", "usage": {"input_tokens": 29054, "cached_input_tokens": 0, "output_tokens": 128, "reasoning_output_tokens": 84}, "prompt_tokens_o200k_base": 28356, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.4, "item_types": ["agent_message"], "session_record_sha256": "70ce37ccb2e52aeae842eef06c1d763b3a632c58c8c8bc8e31481214693e58fc", "events_sha256": "1fd0d9b10ae9e05c9cbf6935ba844f053d8287b52464d0371519e3a63b119939", "prompt_sha256": "e1e294431e905819e1ea9b332b30a4e904c48b96f507fadfa28ff07dd718da9a", "prompt_chars": 139498}
{"question_id": "gpt4_93f6379c", "answer": "You joined “Page Turners” last week, while you joined “Marketing Professionals” yesterday (May 24, 2023), so “Page Turners” came first.\n\nAnswer: Page Turners.", "usage": {"input_tokens": 23875, "cached_input_tokens": 0, "output_tokens": 87, "reasoning_output_tokens": 39}, "prompt_tokens_o200k_base": 23177, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.3, "item_types": ["agent_message"], "session_record_sha256": "ae37478072237773da48d1b33511b9d85427eca07306c8b6c2dd2000abd5b29a", "events_sha256": "878d1b56700f3967441bb729a6cca183114e7339a75031cb11986a12fc5b96fe", "prompt_sha256": "984e1c4fa7937a4aff2358d00227e8bf31b2296d907e2720eb15e9d4c26d159b", "prompt_chars": 117870}
{"question_id": "gpt4_98f46fc6", "answer": "You helped organize the charity bake sale on March 15, 2023, and mentioned attending the charity gala on March 28, 2023. The bake sale came first.\n\nAnswer: The charity bake sale.", "usage": {"input_tokens": 25279, "cached_input_tokens": 0, "output_tokens": 80, "reasoning_output_tokens": 30}, "prompt_tokens_o200k_base": 24581, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.4, "item_types": ["agent_message"], "session_record_sha256": "5680f4f4a16f347e84f32fb79d3c83430731e6f0da6627ac08bf83f6b1d1898a", "events_sha256": "3a13103e3e5baa977b405253c5844326f68a96f94d13bc761cab703b9420bb04", "prompt_sha256": "2c7efedd57f20492e6871b898084ef4b1f9c54135f91a1fd31f0c89abed4266a", "prompt_chars": 115166}
{"question_id": "gpt4_9a159967", "answer": "You flew with **United Airlines** the most, based on the flights you described. Your Chicago business trip on **March 10–12** included **four United flights—two each way**.\n\nAnswer: United Airlines.", "usage": {"input_tokens": 27417, "cached_input_tokens": 0, "output_tokens": 129, "reasoning_output_tokens": 78}, "prompt_tokens_o200k_base": 26719, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.9, "item_types": ["agent_message"], "session_record_sha256": "20155821bb2e413894e8bb669ea34dee942c2a8a5dc2d4587875ab1895742a69", "events_sha256": "47cf0f6e22316a6bdf85f2f3d767400db94d6382133bcaacb762fec36c0c3154", "prompt_sha256": "79212fbb8defb7523a33bebb27f563ca9b55373e35822ad2ca494498762a1bac", "prompt_chars": 130118}
{"question_id": "gpt4_a1b77f9c", "answer": "You spent:\n- **The Nightingale:** January 1–15, 2022 — **2 weeks**\n- **Sapiens: A Brief History of Humankind:** February 1–March 1, 2022 — **4 weeks**\n- **The Power:** March 6–20, 2022 — **2 weeks**\n\nAnswer: 8 weeks in total.", "usage": {"input_tokens": 33667, "cached_input_tokens": 0, "output_tokens": 129, "reasoning_output_tokens": 44}, "prompt_tokens_o200k_base": 32969, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.0, "item_types": ["agent_message"], "session_record_sha256": "711cf89a7bb6c1851e138263bc8391fdeac1e9a54e5c484cd5bf442c4d496993", "events_sha256": "7f87e8f6e8adcc079a9fc513139b85074d28f2f6ec3d96a02bf6dfbf5617f998", "prompt_sha256": "d020e48035bbe890f0916c0035f0ba50a837e315829f67e93d979e0d77eeeb3d", "prompt_chars": 160840}
{"question_id": "gpt4_a2d1d1f6", "answer": "Answer: 3 days ago, on April 15, 2023.", "usage": {"input_tokens": 33321, "cached_input_tokens": 0, "output_tokens": 52, "reasoning_output_tokens": 30}, "prompt_tokens_o200k_base": 32623, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.4, "item_types": ["agent_message"], "session_record_sha256": "505206b92343053783985f285a9927effd01dd516a21de9bff12839041d13b2b", "events_sha256": "24aabfd79ceb66d5d0d621c2123962d9ec640b70f628e448188c8d9e9eabe0c7", "prompt_sha256": "684e3c5c64dc01aaa92250a19a6acababc03e2c28f674e22cbabe659417ddc35", "prompt_chars": 155052}
{"question_id": "gpt4_a56e767c", "answer": "Answer: 2 movie festivals—AFI Fest in Los Angeles and the Portland Film Festival, where you volunteered.", "usage": {"input_tokens": 29620, "cached_input_tokens": 0, "output_tokens": 73, "reasoning_output_tokens": 44}, "prompt_tokens_o200k_base": 28922, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.5, "item_types": ["agent_message"], "session_record_sha256": "35432252d293feca700a78251583d02a2effa1752fe8cbda32675e97b2144413", "events_sha256": "0f61732659d6fb1e69183c111eeaffb6f436e0fb3d1c8117da762fb3ba953249", "prompt_sha256": "123321181b41a7c316f5f8d2600ba7f36fd3a7b44457874a326d0f044b5b9dc4", "prompt_chars": 141708}
{"question_id": "gpt4_ab202e7f", "answer": "You replaced or fixed **5 kitchen items**:\n1. Fixed the kitchen shelves.\n2. Replaced the worn-out kitchen mat with one from IKEA.\n3. Got a new faucet.\n4. Replaced the old toaster with a toaster oven.\n5. Replaced the old coffee maker with an espresso machine from your sister, donating the old one to Goodwill.\n\nAnswer: 5 kitchen items.", "usage": {"input_tokens": 27339, "cached_input_tokens": 0, "output_tokens": 125, "reasoning_output_tokens": 38}, "prompt_tokens_o200k_base": 26641, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.2, "item_types": ["agent_message"], "session_record_sha256": "14fa5f82bbff24af5dd60b8cb31cbd4deff378224e9fdd158b2169ef058eb639", "events_sha256": "1716cef528ba053c6c340eee4278eca6ac0018691941349ac7e406470dcdc797", "prompt_sha256": "1f1e6b48acc7fcd84a6efe37aecd1fb4f152440deb756ca5a058b47cf0ff8ce2", "prompt_chars": 120301}
{"question_id": "gpt4_af6db32f", "answer": "Answer: 17 days ago, on February 12, 2023.", "usage": {"input_tokens": 21863, "cached_input_tokens": 0, "output_tokens": 63, "reasoning_output_tokens": 41}, "prompt_tokens_o200k_base": 21165, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.0, "item_types": ["agent_message"], "session_record_sha256": "c91623f786fa127387334b2db1210fff930e68d5d52f2b8f4354deff7ab25ced", "events_sha256": "1266305f5138f7ad21a9ed442b94cf667ae903bd5fd7c8b48f2a20d0ba006d64", "prompt_sha256": "53a19ad1a54efa3c4891b1c3e19d20359484cee192b157e4613724f9d82997ea", "prompt_chars": 99888}
{"question_id": "gpt4_b0863698", "answer": "Answer: 7 days ago, on March 19, 2023.", "usage": {"input_tokens": 29521, "cached_input_tokens": 0, "output_tokens": 53, "reasoning_output_tokens": 31}, "prompt_tokens_o200k_base": 28823, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.1, "item_types": ["agent_message"], "session_record_sha256": "305bf292e6c2ac8f2f18cade0b7538639baa2fda72d5607ab1228802f94785ce", "events_sha256": "b6f9ad0ad1b91def2bc689b4b5d2eef3a207ee9095dea7ccb4f05f9b678018d7", "prompt_sha256": "09a608b629f2c8eabc3d4b043bd18d1f1e90d681a426e575226478c710d23df1", "prompt_chars": 138881}
{"question_id": "gpt4_b4a80587", "answer": "You got the new 50mm f/1.8 prime lens a month ago, while the coastal road trip was last week. You also mentioned taking that lens with you on the trip.\n\nAnswer: The arrival of the new prime lens happened first.", "usage": {"input_tokens": 25968, "cached_input_tokens": 0, "output_tokens": 102, "reasoning_output_tokens": 45}, "prompt_tokens_o200k_base": 25270, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.7, "item_types": ["agent_message"], "session_record_sha256": "2dc705dcc831ee5fddc3323d9c1530206384f7e645eb54c26e8817fd5c0928fe", "events_sha256": "fa427fc422fe92c74ad282ca3ec32efd73bef4b918d90e4afb302730489b678b", "prompt_sha256": "1554b1e2541b8a9d1a92b8a9c21b513c8c1d31f349e8db324f8f5e140533b7d1", "prompt_chars": 117779}
{"question_id": "gpt4_b5700ca0", "answer": "Answer: You attended the Maundy Thursday service at the Episcopal Church.", "usage": {"input_tokens": 23131, "cached_input_tokens": 0, "output_tokens": 19, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 22433, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.3, "item_types": ["agent_message"], "session_record_sha256": "dfab8f3a42293a9d703163ad9dc700296ed5f891ed708c59cc4f1c6386469650", "events_sha256": "d641e14ae3138594f876ae3cf1326c53e4b99df9bf5f7fc0103522948151d412", "prompt_sha256": "e7684a1b1fd0f56e449997e9d6b556ef3a2097f5f36395c146ce99dcbe5d8a8c", "prompt_chars": 102974}
{"question_id": "gpt4_b5700ca9", "answer": "Answer: 4 days ago, on April 6, 2023.", "usage": {"input_tokens": 24350, "cached_input_tokens": 0, "output_tokens": 46, "reasoning_output_tokens": 24}, "prompt_tokens_o200k_base": 23652, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.8, "item_types": ["agent_message"], "session_record_sha256": "6f456264b7b7d21be938e308a48a1fda993e32de55cecb765a181404029ef2b5", "events_sha256": "5e08a57cd1e198aa96c738bf0cf871fadc5f89eaff3f54cc5dd7f21fba885abf", "prompt_sha256": "7200e41c6525eac2e3976594209c68efb10e9c37627d3aea6773312b5e7a36f5", "prompt_chars": 114497}
{"question_id": "gpt4_c27434e8", "answer": "You said you started the Japanese Zero fighter plane **about a month ago**, while the Ferrari 288 GTO was started **about three weeks ago**. That puts the Zero first, by roughly a week.\n\nAnswer: You started the Japanese Zero fighter plane model first.", "usage": {"input_tokens": 20836, "cached_input_tokens": 0, "output_tokens": 115, "reasoning_output_tokens": 55}, "prompt_tokens_o200k_base": 20138, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.9, "item_types": ["agent_message"], "session_record_sha256": "048956cb4844428c5169aee3fe733f13f861321e9dc11525f0e5a1ac4ea713ae", "events_sha256": "8ff59f50732b8f136992f4b2c3b66d204b0bd661989cd9ab89c606f24f219245", "prompt_sha256": "1830f3a20f5936f36d08c06016bc0efc0d9dd17c4c72a92aafe0fbee0f8324f1", "prompt_chars": 95671}
{"question_id": "gpt4_c27434e8_abs", "answer": "You said you started the Ferrari 288 GTO model about three weeks before May 23, 2023. The retrieved sessions don’t mention when you started the Porsche 991 Turbo S model, so I can’t determine which came first.\n\nAnswer: There isn’t enough information to determine which project you started first.", "usage": {"input_tokens": 27923, "cached_input_tokens": 0, "output_tokens": 126, "reasoning_output_tokens": 56}, "prompt_tokens_o200k_base": 27225, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.2, "item_types": ["agent_message"], "session_record_sha256": "731c9df7e0785e49bcf273442fdc646faef9b202e5a22c78256ba3b72fe39166", "events_sha256": "b39d65785c33d3a3509b22631834fc5a5bab8b1d6dcbe91ffc00131b66156ec7", "prompt_sha256": "e6c81352a5d52de6fbe4483b2a9dfce7e0f4e40f60313e926141dfbea2895a29", "prompt_chars": 129157}
{"question_id": "gpt4_cd90e484", "answer": "You got your new binoculars three weeks before May 20, on April 29, and noticed the American goldfinches returning one week before May 20, on May 13.\n\nAnswer: Two weeks.", "usage": {"input_tokens": 31092, "cached_input_tokens": 0, "output_tokens": 116, "reasoning_output_tokens": 67}, "prompt_tokens_o200k_base": 30394, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.5, "item_types": ["agent_message"], "session_record_sha256": "9c63222329ac8e68d8a11da874ffd782902d50b3ca66ee7e9204e9c089ca29a2", "events_sha256": "05f2c0807164e5ac8977573d5ac1e2f6d68797d71b019c6768c0d325dca78320", "prompt_sha256": "eda88ac69eba8a32e7e03cf146b91414e9750a43cc68a6259996831fdbd772e4", "prompt_chars": 148100}
{"question_id": "gpt4_d12ceb0e", "answer": "Using the ages you shared:\n- You: 32\n- Mom: 55\n- Dad: 58\n- Grandma: 75\n- Grandpa: 78\n\nAverage age = (32 + 55 + 58 + 75 + 78) ÷ 5 = 298 ÷ 5 = **59.6 years**.\n\nAnswer: 59.6 years old.", "usage": {"input_tokens": 25161, "cached_input_tokens": 0, "output_tokens": 129, "reasoning_output_tokens": 41}, "prompt_tokens_o200k_base": 24463, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.0, "item_types": ["agent_message"], "session_record_sha256": "21adbdefc41007339fd8a6e7486b067734c4837a3b768fc1fb9ae64f96ff0793", "events_sha256": "bb0d012ebe968f439d4e5209e641f6f2a113554eca5f624a598e7ec46ab51c89", "prompt_sha256": "f4c586860c464a10db601c40e1a626c4a1beb5622d648071c8ad5ee102e76d49", "prompt_chars": 117244}
{"question_id": "gpt4_d31cdae3", "answer": "Answer: The family road trip across the American Southwest came first, a few years ago; the solo trip to Europe was last summer.", "usage": {"input_tokens": 22259, "cached_input_tokens": 0, "output_tokens": 82, "reasoning_output_tokens": 49}, "prompt_tokens_o200k_base": 21561, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.6, "item_types": ["agent_message"], "session_record_sha256": "8095bf9623536bfb1c510a6ec24080d6381c3abc885a3b25b4a520760c67fb79", "events_sha256": "4f9ecefdff6dca6b5a79a5a945d670b73d2393a4a86cbd5e012a34d37a6da96d", "prompt_sha256": "324e5682cf3ca4bb647d91fc083950567352e08a358ae557474cac75b16df2b4", "prompt_chars": 104355}
{"question_id": "gpt4_d6585ce8", "answer": "Based on the dates and timing in your conversations, the supported sequence is:\n\n1. **Free outdoor concert series in the park** — attended on **March 25**.\n2. **Indie music festival in Brooklyn**, with friends, including **Glass Animals** — you said you had “just got back” on **April 1**, so it was shortly before then.\n3. **Jazz night at a local bar** — attended on **April 8**.\n4. **Queen with Adam Lambert at the Prudential Center in Newark, NJ**, with your parents — you said you had “just” seen them on **April 15**.\n\nYou also attended a **Billie Eilish concert in Philadelphia before April 8**, but the conversations don’t establish where it falls relative to the park concert or Brooklyn festival.\n\nAnswer: Park concert (March 25) → Brooklyn indie festival (shortly before April 1) → local jazz night (April 8) → Queen + Adam Lambert (shortly before April 15); Billie Eilish in Philly occurred before April 8, with its exact position uncertain.", "usage": {"input_tokens": 28495, "cached_input_tokens": 0, "output_tokens": 450, "reasoning_output_tokens": 217}, "prompt_tokens_o200k_base": 27797, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 25.5, "item_types": ["agent_message"], "session_record_sha256": "9d16e12515dde03f9fb301af46480fd2d37e286495f6867d06fc904334510335", "events_sha256": "de5e613d8e9dc0d05c2527ea13d282fa04be8015907d9d9cff9beafb1404b7ee", "prompt_sha256": "879fc4e6734892ef2e66eed8c87f715f28e02b22af7ac81b043d1cbf5d6b15e1", "prompt_chars": 131680}
{"question_id": "gpt4_d6585ce9", "answer": "Answer: You went with your parents to see Queen with Adam Lambert at the Prudential Center in Newark, NJ.", "usage": {"input_tokens": 31829, "cached_input_tokens": 0, "output_tokens": 55, "reasoning_output_tokens": 26}, "prompt_tokens_o200k_base": 31131, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.9, "item_types": ["agent_message"], "session_record_sha256": "a74f297751d37149bd3cdf1b6c846efea51c95d88868edda5377e1ef55411b29", "events_sha256": "ccc81017d5fadc4c3b25bbe1cc6a67f99ef5e80ace68f2c3e96f72a2c12b5ec4", "prompt_sha256": "dde2c5ce7f2b4c079646784011c07431613141b17e23dbc17d59f67dc1d71e58", "prompt_chars": 144970}
{"question_id": "gpt4_d84a3211", "answer": "Your bike-related expenses since the start of the year are:\n\n- **Bell Zephyr helmet**, purchased April 10: **$120**\n- **Replacement chain**, purchased during the April 20 tune-up: **$25**\n- **Bike lights**, installed April 20: **$40**\n\nTotal: $120 + $25 + $40 = **$185**. The repeated mentions of the lights refer to the same purchase. The bike rack isn’t included because you haven’t purchased it yet, and no separate tune-up fee was provided.\n\nAnswer: $185 in recorded bike-related expenses.", "usage": {"input_tokens": 25707, "cached_input_tokens": 0, "output_tokens": 188, "reasoning_output_tokens": 61}, "prompt_tokens_o200k_base": 25009, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 12.3, "item_types": ["agent_message"], "session_record_sha256": "f7863fefd6bc199815669e6b4051db4ff5bd1756ad7ea013e65e680e23b747ef", "events_sha256": "5c4740fe5adde6bac9eee0f619dd4acf70f4ace631a6c0dafea21555fa1252e7", "prompt_sha256": "3661973a1793a33001e9970d5cfbbac9b59531f9468d427d1b9e05f146d3fdc8", "prompt_chars": 118706}
{"question_id": "gpt4_d9af6064", "answer": "Answer: You set up the new router first, on January 15, before the smart thermostat on February 10.", "usage": {"input_tokens": 28439, "cached_input_tokens": 0, "output_tokens": 95, "reasoning_output_tokens": 65}, "prompt_tokens_o200k_base": 27741, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.7, "item_types": ["agent_message"], "session_record_sha256": "cb824573fa8724e470ccf990a7015a27b3936135c1b59ba7486d2fd78995a28c", "events_sha256": "5ced1045cf24cb7b6647d36a57b924f9501ceaa38de4ffd1a9716874d2b536c3", "prompt_sha256": "284326bad5cd5fc05195eb365354a1684ef74bd87ee6b2d9d09c68d0587635bd", "prompt_chars": 133612}
{"question_id": "gpt4_e05b82a6", "answer": "You rode rollercoasters **10 times** across the events you attended from July to October:\n\n- **July — SeaWorld San Diego:** Mako, Kraken, and Manta, once each = **3 rides**\n- **September 24 — Mickey’s Halloween Party:** Space Mountain: Ghost Galaxy = **3 rides**\n- **October 8 — Knott’s Berry Farm:** Xcelerator = **1 ride**\n- **October 15 — Universal Studios Hollywood:** Revenge of the Mummy = **3 rides**\n\n**Total: 3 + 3 + 1 + 3 = 10 rides.**\n\nAnswer: 10 times.", "usage": {"input_tokens": 25079, "cached_input_tokens": 0, "output_tokens": 166, "reasoning_output_tokens": 29}, "prompt_tokens_o200k_base": 24381, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.2, "item_types": ["agent_message"], "session_record_sha256": "f0eb221e468717c00e1eca74a3ff23a76c951456834f4068f4cfaac0bbd6de69", "events_sha256": "f1da415f4dc3d6a78b699105ea501ecb284038921c4d3c5ded45771f62a2847e", "prompt_sha256": "4422a956884951b9262d9d967d7439b9f2bfb02af5700761ba3eae40acacc213", "prompt_chars": 117813}
{"question_id": "gpt4_e061b84f", "answer": "The only sports event documented in the past month is your **company’s annual charity soccer tournament on June 17, 2023**. The sessions mention walking, bodyweight exercises, and yoga, but not two other sports events, so the three-event order cannot be determined.\n\nAnswer: Only the charity soccer tournament (June 17) is documented; there isn’t enough information to order all three events.", "usage": {"input_tokens": 26694, "cached_input_tokens": 0, "output_tokens": 190, "reasoning_output_tokens": 102}, "prompt_tokens_o200k_base": 25996, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.5, "item_types": ["agent_message"], "session_record_sha256": "c5224fcca3aa6425e7bb4b37cb8a32e0af91c2fd84a84b84cb34f7271bd076a0", "events_sha256": "5771376ad3f476f5fceb8a6d3a206f7293c98b6bf34c87766cf8ed539964b0b7", "prompt_sha256": "2f2cf37d0cd55bf554ef444907c140b9c5020529ce3f1b8362505172e879a86b", "prompt_chars": 123072}
{"question_id": "gpt4_e061b84g", "answer": "Answer: Your company’s annual charity soccer tournament on June 17, 2023.", "usage": {"input_tokens": 23345, "cached_input_tokens": 0, "output_tokens": 22, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 22647, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.0, "item_types": ["agent_message"], "session_record_sha256": "6684d5cb1bf935fd6e964d9d366dee80fe103d3170e0ec4aebfa553ff5ef95c1", "events_sha256": "e3f421655b03663bdf21f91c77d677ff3fa9ff6233eca53148b1ff7c5097d182", "prompt_sha256": "9ca53eb08259c0fc6c6ae53664fadfcf70a836b23d060ea5c78011fc2ac5b790", "prompt_chars": 110740}
{"question_id": "gpt4_e072b769", "answer": "On April 16, 2023, you said you had just downloaded Ibotta. By May 6, that was 20 days ago—2 weeks and 6 days.\n\nAnswer: About 3 weeks ago.", "usage": {"input_tokens": 31215, "cached_input_tokens": 0, "output_tokens": 89, "reasoning_output_tokens": 37}, "prompt_tokens_o200k_base": 30517, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 12.9, "item_types": ["agent_message"], "session_record_sha256": "1bcd07b9068f196496506a1a3485e2f2124ad6530c83eee9662158c76f8fc8ad", "events_sha256": "0b9f0718a2a0224cd57170d94adcad0a147d668ea88f70433f604879ccc61d43", "prompt_sha256": "73aebce6b2d0c46ad3af6f4c5d2b89747372a6c180d2515d57e9544030f8243b", "prompt_chars": 148776}
{"question_id": "gpt4_e414231e", "answer": "You fixed your mountain bike on March 15, 2023, and decided to upgrade your road bike’s pedals on March 19, 2023. The interval was 19 − 15 = 4 days.\n\nAnswer: 4 days.", "usage": {"input_tokens": 27766, "cached_input_tokens": 0, "output_tokens": 55, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 27068, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.2, "item_types": ["agent_message"], "session_record_sha256": "47623891b917909e6392aad2295fda8af4e77cecd6e563a0fa29c64c745a7cb8", "events_sha256": "a96bcb85a7a3c9b8353fa455730bdbcd798e12eebb5b68b5b7fd5f84c5effc60", "prompt_sha256": "8b4d295b06aecf7d680bff035e9e1e3b2e47afac0582d73ce6ce6eb31838f548", "prompt_chars": 125366}
{"question_id": "gpt4_e414231f", "answer": "Answer: Your road bike—you upgraded to Shimano Ultegra clipless pedals on Sunday, March 19.", "usage": {"input_tokens": 31135, "cached_input_tokens": 0, "output_tokens": 96, "reasoning_output_tokens": 68}, "prompt_tokens_o200k_base": 30437, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.5, "item_types": ["agent_message"], "session_record_sha256": "df8c10412a3a20727f5fd1270f5b9352885f4ad3cf765f4f1761599ed45f5b38", "events_sha256": "c680e31a0a53b104d8e89cdace0471dff86fb05c2893c25ce8fed022f2003e8a", "prompt_sha256": "ab7c01021e4a75dd7b61ed0c3fbfd8adc67623212b3c94bdd6cf37c816fc991e", "prompt_chars": 145040}
{"question_id": "gpt4_ec93e27f", "answer": "Your most recent bus ride was on February 27, 2023, for a friend’s wedding. You later took a train to visit your family on March 3, 2023.\n\nAnswer: A train.", "usage": {"input_tokens": 24649, "cached_input_tokens": 0, "output_tokens": 85, "reasoning_output_tokens": 35}, "prompt_tokens_o200k_base": 23951, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.9, "item_types": ["agent_message"], "session_record_sha256": "12f352948008962d38220a30a62c2c5610f316b5eba2954c146600934eb7daf2", "events_sha256": "16b2ead7764ea289a49d78827e7fc543178cc28d86065b1f8997f5840c987dc3", "prompt_sha256": "721fd966e3e8c154ec9c4a817f92c2a247c03bf83e134b7ef81be661ccdcb2a8", "prompt_chars": 113473}
{"question_id": "gpt4_f2262a51", "answer": "Answer: The retrieved sessions don’t specify how many different doctors you visited.", "usage": {"input_tokens": 21682, "cached_input_tokens": 0, "output_tokens": 87, "reasoning_output_tokens": 66}, "prompt_tokens_o200k_base": 20984, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.6, "item_types": ["agent_message"], "session_record_sha256": "f004c188b8664733e3d50dc72fbeb7fd28c769d28397b6fd1097eb2a29be938f", "events_sha256": "86f80e35ef5c502785159ac6af229b919388d11c4c39275c378ee0d1b42d5c46", "prompt_sha256": "8bae8bf657d8517dd5b81163d5474d03ba057c170b48ce3fa833b177ab7938ba", "prompt_chars": 99875}
{"question_id": "gpt4_f420262c", "answer": "From earliest to latest, your reported flights were:\n\n1. **JetBlue** — San Francisco to Boston, reported on November 17, 2022.\n2. **Delta** — Boston–Atlanta round trip on January 15, 2023.\n3. **United Airlines** — Boston to Chicago on January 28, 2023.\n4. **American Airlines** — New York to Los Angeles on February 10, 2023, followed by a Los Angeles–New York flight reported on February 14.\n\nThe Spirit flights and later JetBlue/Delta bookings were future plans, not confirmed completed flights.\n\nAnswer: JetBlue → Delta → United Airlines → American Airlines", "usage": {"input_tokens": 24607, "cached_input_tokens": 0, "output_tokens": 236, "reasoning_output_tokens": 92}, "prompt_tokens_o200k_base": 23909, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 12.2, "item_types": ["agent_message"], "session_record_sha256": "424fa653b08b57c2a7f5b712cc0fa0e69c8e95a8a39d3080f4e3d939a938cea7", "events_sha256": "31b6158d445e790449509a58c514401d51ef770689466815fd64a56a95453444", "prompt_sha256": "a22b4f7da96c06b44b9a45761ba40c5f9a02d2c30b0584bd775fe1b82165536c", "prompt_chars": 113545}
{"question_id": "gpt4_f420262d", "answer": "Answer: American Airlines.", "usage": {"input_tokens": 28752, "cached_input_tokens": 0, "output_tokens": 60, "reasoning_output_tokens": 49}, "prompt_tokens_o200k_base": 28054, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.0, "item_types": ["agent_message"], "session_record_sha256": "9463589af11bee26ccc1d6aea53a24060733a54719a0d98f2c681887f0af81f1", "events_sha256": "122cb49fe1ef2069215c2572e9ee1224d255297cd5ee2c0a99de707f53a77208", "prompt_sha256": "7ed32449dc61d93934cd4fecdf157c312e8edc66d817190f41ddfb6a2e42ada9", "prompt_chars": 130595}
{"question_id": "gpt4_f49edff3", "answer": "Answer: First, you helped your friend prepare the nursery (February 5, 2023); next, you helped your cousin pick out baby-shower supplies (February 10, 2023); last, you ordered a customized phone case for your friend’s birthday (February 20, 2023).", "usage": {"input_tokens": 25896, "cached_input_tokens": 0, "output_tokens": 107, "reasoning_output_tokens": 38}, "prompt_tokens_o200k_base": 25198, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.0, "item_types": ["agent_message"], "session_record_sha256": "d373a26e3a631a046e82cc7bcb655a68badeec128730104ebdd2f208d7d61899", "events_sha256": "f0d27aff51d10fa8948dcb7d9646a1e83c6491863c99b63471362a89922fd856", "prompt_sha256": "71590ac43d2f77f02d0b548a124ef195b870597a468a24f948308fb97b7ca4d4", "prompt_chars": 119764}
{"question_id": "gpt4_fa19884c", "answer": "You started playing along to your favorite songs on your old keyboard on **March 25, 2023**, and discovered the bluegrass band on **March 31, 2023**. The interval was **6 days**.\n\nAnswer: 6 days", "usage": {"input_tokens": 30774, "cached_input_tokens": 0, "output_tokens": 81, "reasoning_output_tokens": 23}, "prompt_tokens_o200k_base": 30076, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.3, "item_types": ["agent_message"], "session_record_sha256": "0b9c766523a6d76246daf00ea3d07b648f781153d917e04e2416b23ce97e7bca", "events_sha256": "9644a14d5065636a4d98696050b7c79f40b22c689249d6b4af40e645b6f8b203", "prompt_sha256": "7463368398b87d162e043976f8b74eedf7d594a0a34ff67c85c6224dd636dad2", "prompt_chars": 139574}
{"question_id": "gpt4_fa19884d", "answer": "Last Friday was March 31, 2023. That day, you said you started enjoying a bluegrass band featuring a banjo player, but you didn’t name the band.\n\nAnswer: An unnamed bluegrass band featuring a banjo player.", "usage": {"input_tokens": 28731, "cached_input_tokens": 0, "output_tokens": 191, "reasoning_output_tokens": 135}, "prompt_tokens_o200k_base": 28033, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 13.7, "item_types": ["agent_message"], "session_record_sha256": "b8598e4dfbb966f5a9f4729c9a97c115d120ced935de9ead8fd63e20587c98c2", "events_sha256": "d08e81b8af750038052c52d0c4d75bfd76ed0268ebf582bc7a48d5df4f328241", "prompt_sha256": "bbe562e1bf508e9eac5ed88e8d0d606e386c39d2e9e573e647c9b5e1a9cb0be4", "prompt_chars": 130394}
{"question_id": "gpt4_fe651585", "answer": "Alex adopted a baby girl in January, before Rachel’s twins, Jackson and Julia, were born on February 12.\n\nAnswer: Alex.", "usage": {"input_tokens": 24924, "cached_input_tokens": 0, "output_tokens": 95, "reasoning_output_tokens": 61}, "prompt_tokens_o200k_base": 24226, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.6, "item_types": ["agent_message"], "session_record_sha256": "5b9aff72c878920aebfd9c77caf2b500e0d421a24ef7a3f36efedffaae8a1541", "events_sha256": "90f6b70640a6853e4e1e23d35074a495769168e5d32d7d65c0798cf628cb6acb", "prompt_sha256": "d81d815c98d9f7efd1295d18755e9a58b8e08f0810138ad9174497c29b6d7e47", "prompt_chars": 116881}
{"question_id": "gpt4_fe651585_abs", "answer": "Answer: Cannot determine. Alex adopted a baby girl in January 2023, but the sessions do not state when Tom became a parent.", "usage": {"input_tokens": 21923, "cached_input_tokens": 0, "output_tokens": 98, "reasoning_output_tokens": 64}, "prompt_tokens_o200k_base": 21225, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.0, "item_types": ["agent_message"], "session_record_sha256": "05bf064387725dcef009527e359ee1171c4faf29653145b3edf48222ef46fe60", "events_sha256": "bad8b1d9819836897fce4d14b0e3ee3f2cb5211bb4e67d15a88190dcacd8ba6e", "prompt_sha256": "0f6c90b87dfb97c7765376aed19ee929d554bcbf484c2683a82764796f3b1940", "prompt_chars": 101971}


==> anc/arm_A_baseline/gpt4o_released_templates/A1/control_receipt.json <==
{
 "n": 20,
 "n_positive_eligible": 19,
 "positive_pass": 19,
 "negative_pass": 20,
 "positive_rate": 1.0,
 "negative_rate": 1.0,
 "threshold": 0.9,
 "ssp_excluded_from_positive_arm": true,
 "records": [
  {
   "question_id": "0edc2aef",
   "question_type": "single-session-preference",
   "positive_pass": null,
   "negative_pass": true,
   "positive_raw": "",
   "negative_raw": "No"
  },
  {
   "question_id": "4fd1909e",
   "question_type": "single-session-user",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "yes",
   "negative_raw": "No."
  },
  {
   "question_id": "9ee3ecd6",
   "question_type": "multi-session",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "yes",
   "negative_raw": "No"
  },
  {
   "question_id": "1de5cff2",
   "question_type": "single-session-assistant",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "Yes",
   "negative_raw": "No"
  },
  {
   "question_id": "eac54add",
   "question_type": "temporal-reasoning",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "Yes.",
   "negative_raw": "No"
  },
  {
   "question_id": "ef66a6e5",
   "question_type": "multi-session",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "yes",
   "negative_raw": "No."
  },
  {
   "question_id": "gpt4_fe651585",
   "question_type": "temporal-reasoning",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "Yes",
   "negative_raw": "No"
  },
  {
   "question_id": "099778bb",
   "question_type": "multi-session",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "Yes.",
   "negative_raw": "No."
  },
  {
   "question_id": "bbf86515",
   "question_type": "temporal-reasoning",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "yes",
   "negative_raw": "No."
  },
  {
   "question_id": "gpt4_85da3956",
   "question_type": "temporal-reasoning",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "Yes",
   "negative_raw": "No."
  },
  {
   "question_id": "ccb36322",
   "question_type": "single-session-user",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "Yes",
   "negative_raw": "No"
  },
  {
   "question_id": "gpt4_fa19884d",
   "question_type": "temporal-reasoning",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "Yes",
   "negative_raw": "No."
  },
  {
   "question_id": "gpt4_5501fe77",
   "question_type": "multi-session",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "yes",
   "negative_raw": "No."
  },
  {
   "question_id": "60bf93ed",
   "question_type": "multi-session",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "Yes.",
   "negative_raw": "No."
  },
  {
   "question_id": "bc149d6b",
   "question_type": "multi-session",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "Yes",
   "negative_raw": "No."
  },
  {
   "question_id": "gpt4_e414231e",
   "question_type": "temporal-reasoning",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "Yes.",
   "negative_raw": "No."
  },
  {
   "question_id": "6b168ec8",
   "question_type": "single-session-user",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "yes",
   "negative_raw": "No."
  },
  {
   "question_id": "gpt4_59c863d7",
   "question_type": "multi-session",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "yes",
   "negative_raw": "No."
  },
  {
   "question_id": "gpt4_f2262a51",
   "question_type": "multi-session",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "yes",
   "negative_raw": "No"
  },
  {
   "question_id": "08f4fc43",
   "question_type": "temporal-reasoning",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "Yes.",
   "negative_raw": "No."
  }
 ]
}

==> anc/arm_A_baseline/gpt4o_released_templates/A1/rescore_summary.json <==
{
 "schema": "cds/lme-qa-gpt4o-judge-rescore/v1",
 "generated_at": "2026-10-01T06:09:07.332873+00:00",
 "judge_model": "gpt-4o-2024-08-06",
 "transport": "api",
 "resolved_snapshots": [
  "gpt-4o-2024-08-06"
 ],
 "prompt_template_version": "longmemeval-official-judge-v1",
 "prompt_templates_sha256": "9c9d67fab129acd497461a2f5589d57120d952744d9f7e04fbfff771b3860d62",
 "rubric_source": "benchmarks/longmemeval-judge-gate/GROUND_TRUTH_SURVEY.md \u00a72 (official templates; SSP header sentence reconstructed)",
 "inputs": {
  "answerable": "checkpoint_answerable.jsonl",
  "abs": "checkpoint_abs.jsonl"
 },
 "row_ids_sha256": "de726c35820fe579f134d6da449553a376558fef3e02fbcc29f14acd0b5a9629",
 "n_rows": 494,
 "n_answerable": 466,
 "llm_judge_accuracy": 0.9098712446351931,
 "per_type": {
  "knowledge-update": {
   "n": 71,
   "llm_acc": 0.9859154929577465
  },
  "multi-session": {
   "n": 121,
   "llm_acc": 0.8099173553719008
  },
  "single-session-assistant": {
   "n": 56,
   "llm_acc": 1.0
  },
  "single-session-preference": {
   "n": 28,
   "llm_acc": 0.9285714285714286
  },
  "single-session-user": {
   "n": 63,
   "llm_acc": 1.0
  },
  "temporal-reasoning": {
   "n": 127,
   "llm_acc": 0.8740157480314961
  }
 },
 "abstention": {
  "n": 28,
  "llm_judge_refusal_recognized": 24
 },
 "caveats": [
  "Judge model is gpt-4o-2024-08-06, not gpt-4o (LongMemEval's canonical gpt-4o-2024-08-06 judge); cross-judge agreement with the canonical judge is NOT established by this run.",
  "Responses are frozen from the named input checkpoints. Retrieval and reader provenance remain governed by those checkpoints' run receipts; this script changes only the ruler."
 ]
}

==> anc/arm_A_baseline/gpt4o_released_templates/A1/rescored.jsonl <==
{"question_id": "001be529", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:02:14.422387+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "00ca467f", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:02:15.236944+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "0100672e", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:02:16.060262+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "01493427", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:02:16.737982+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "031748ae", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:02:19.138863+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "06878be2", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:02:19.858483+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "06db6396", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:02:20.394924+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "06f04340", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:02:21.090364+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "07741c44", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:02:21.643298+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "07741c45", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:02:22.244316+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "078150f1", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:02:22.884060+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "07b6f563", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:02:23.888315+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "0862e8bf", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:02:24.426027+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "08e075c7", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:02:26.230320+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "08f4fc43", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T06:02:27.290842+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "0977f2af", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:02:27.850413+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "099778bb", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:02:28.468699+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "09ba9854", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:02:29.417603+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "09d032c9", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No", "attempts": 1, "scored_at": "2026-10-01T06:02:30.045581+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "0a995998", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T06:02:32.131706+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "0bb5a684", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:02:32.823231+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "0bc8ad92", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:02:33.564640+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "0bc8ad93", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T06:02:34.524999+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "0db4c65d", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:02:35.547302+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "0ddfec37", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:02:36.525214+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "0e4e4c46", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:02:37.161500+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "0e5e2d1a", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:02:37.773796+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "0ea62687", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:02:38.486139+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "0edc2aef", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:02:39.130996+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "0f05491a", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:02:39.855062+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "10d9b85a", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No", "attempts": 1, "scored_at": "2026-10-01T06:02:40.576775+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "10e09553", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:02:43.006346+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "118b2229", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:02:43.957259+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "1192316e", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:02:44.615395+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "129d1232", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T06:02:45.267568+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "1568498a", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:02:45.996766+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "157a136e", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T06:02:47.235887+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "16c90bf4", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:02:47.962120+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "184da446", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:02:48.504809+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "18bc8abd", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:02:49.036162+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "18dcd5a5", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:02:49.640713+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "1903aded", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:02:50.307535+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "195a1a1b", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:02:51.082022+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "19b5f2b3", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:02:51.780946+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "1a1907b4", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:02:52.328203+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "1a8a66a6", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:02:53.064463+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "1b9b7252", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:02:53.887263+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "1c0ddc50", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:02:59.279139+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "1c549ce4", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:02:59.939738+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "1cea1afa", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:00.601647+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "1d4da289", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:03.149036+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "1d4e3b97", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:03.925863+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "1da05512", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:04.577574+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "1de5cff2", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:05.352693+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "1e043500", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:06.029854+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "1f2b8d4f", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:07.506866+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "1faac195", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:08.100878+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "2133c1b5", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:03:08.802946+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "21436231", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:03:09.528775+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "21d02d0d", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:03:10.313835+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "22d2cb42", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:11.503644+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "2311e44b", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:12.228533+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "2318644b", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:12.880735+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "25e5aa4f", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:03:13.539985+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "2698e78f", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:03:14.082435+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "26bdc477", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:14.664248+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "27016adc", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:03:15.282464+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "2788b940", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:03:15.860066+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "28bcfaac", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:16.972119+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "28dc39ac", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:03:17.542394+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "29f2956b", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:18.703577+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "2a1811e2", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:19.766459+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "2b8f3739", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:20.934872+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "2bf43736", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:21.699775+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "2c63a862", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:22.436089+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "2ce6a0f2", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T06:03:23.004069+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "2e6d26dc", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:23.641927+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "2ebe6c90", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:24.361155+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "2ebe6c92", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:03:25.073959+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "311778f1", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:25.842094+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "32260d93", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:26.758044+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "3249768e", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:27.339353+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "352ab8bd", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:27.985691+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "35a27287", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:28.657437+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "36580ce8", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:29.189534+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "36b9f61e", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:29.795764+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "370a8ff4", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T06:03:30.466565+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "37d43f65", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:31.121172+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "37f165cf", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:33.554279+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "38146c39", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:34.222012+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "3a704032", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:34.944773+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "3b6f954b", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:35.575165+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "3ba21379", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:36.184202+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "3c1045c8", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:36.866323+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "3d86fd0a", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:03:37.778696+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "3e321797", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:03:38.383047+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "3f1e9474", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:39.414203+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "3fdac837", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:39.996938+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "3fe836c9", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:40.712157+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "4100d0a0", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:41.341684+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "41275add", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:42.801993+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "41698283", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:43.515262+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "42ec0761", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:44.178868+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "4388e9dd", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:44.845770+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "45dc21b6", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:45.372334+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "46a3abf7", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:46.468343+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "488d3006", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:03:47.220876+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "4adc0475", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:47.911100+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "4b24c848", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:48.634393+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "4baee567", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:49.267490+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "4bc144e2", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:49.836119+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "4c36ccef", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:03:50.899121+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "4d6b87c8", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:51.736496+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "4dfccbf7", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:52.424163+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "4dfccbf8", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:53.268477+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "4f54b7c9", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:53.898767+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "4fd1909e", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:03:54.638232+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "5025383b", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:55.843591+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "505af2f5", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:56.594652+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "50635ada", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:03:57.256926+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "51a45a95", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:57.995013+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "51b23612", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:58.630591+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "51c32626", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:03:59.487302+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "54026fce", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:04:00.242380+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "545bd2b5", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:04:00.938815+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "55241a1f", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:04:01.578446+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "561fabcd", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:04:02.149044+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "577d4d32", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:04:02.729045+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "57f827a0", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:04:03.613436+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "5809eb10", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:04:04.294539+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "5831f84d", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:04:05.528634+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "58470ed2", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:04:06.142648+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "58bf7951", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:04:06.910999+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "58ef2f1c", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:04:08.173941+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "59524333", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:04:09.229654+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "5a4f22c0", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:04:10.165536+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "5a7937c8", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:04:10.773682+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "5c40ec5b", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:04:11.319770+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "5d3d2817", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:04:11.961956+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "5e1b23de", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:04:12.694166+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "60036106", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:04:13.744913+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "60159905", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:04:14.839741+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "603deb26", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:04:15.424877+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "60472f9c", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:04:16.912768+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6071bd76", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:04:17.491929+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "60bf93ed", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:04:18.136886+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "60d45044", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:04:22.832799+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "618f13b2", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T06:04:25.190700+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "61f8c8f8", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:04:25.929779+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6222b6eb", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:04:29.685692+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6456829e", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:04:30.530537+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "65240037", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:04:31.251031+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6613b389", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:04:32.294376+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "66f24dbb", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:04:33.314674+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "67e0d0f2", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:04:34.325108+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "681a1674", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:04:34.879406+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "69fee5aa", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:04:35.828591+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6a1eabeb", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:04:36.413639+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6a27ffc2", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:04:37.099146+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6ade9755", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:04:37.777192+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6ae235be", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:04:38.381221+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6aeb4375", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:04:39.142387+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6b168ec8", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:04:39.624032+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6b7dfb22", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:04:40.551571+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6c49646a", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:04:41.223994+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6cb6f249", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:04:41.962452+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6d550036", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T06:04:42.803014+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6e984301", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:04:43.503265+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6e984302", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:04:44.357475+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6f9b354f", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:04:44.999514+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "7024f17c", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T06:04:45.566177+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "70b3e69b", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:04:47.442421+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "71017276", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:04:49.070510+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "71017277", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No", "attempts": 1, "scored_at": "2026-10-01T06:04:50.174439+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "71315a70", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:04:50.736861+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "7161e7e2", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:04:51.356838+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "71a3fd6b", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:04:52.100238+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "720133ac", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:04:52.674204+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "726462e0", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:04:53.124059+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "72e3ee87", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:04:53.671763+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "73d42213", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:04:55.499491+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "7401057b", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:04:56.009286+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "7405e8b1", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T06:04:56.829364+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "7527f7e2", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:04:57.473463+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "75499fd8", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:04:58.156761+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "75832dbd", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:04:59.615350+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "75f70248", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:00.306587+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "76d63226", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:05:00.822542+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "778164c6", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:01.429790+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "77eafa52", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:02.213620+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "7a87bd0c", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:02.771911+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "7a8d0b71", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:03.377657+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "7e00a6cb", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:04.395719+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "7e974930", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:04.988913+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "8077ef71", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:05.860373+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "80ec1f4f", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:05:06.696442+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "81507db6", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:07.443686+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "830ce83f", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:05:08.160360+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "8464fc84", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:05:08.794079+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "852ce960", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:05:09.487151+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "853b0a1d", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:05:10.538132+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "8550ddae", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:11.333729+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "85fa3a3f", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:05:12.145929+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "86b68151", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:12.686144+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "86f00804", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:13.488050+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "8752c811", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:14.571949+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "87f22b4a", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:15.123478+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "88432d0a", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T06:05:15.763148+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "89527b6b", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:16.440563+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "8979f9ec", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:17.286603+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "89941a93", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:17.792056+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "89941a94", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:18.393165+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "8a137a7f", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:19.104573+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "8a2466db", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:19.650293+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "8aef76bc", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:20.246374+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "8b9d4367", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:20.986414+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "8c18457d", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:05:22.162839+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "8cf4d046", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:22.946622+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "8cf51dda", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:23.614621+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "8e91e7d9", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T06:05:24.174953+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "8e9d538c", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:24.795252+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "8ebdbe50", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:05:25.429485+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "8fb83627", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:26.163857+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "91b15a6e", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:27.082549+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "92a0aa75", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:27.662193+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "945e3d21", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:28.255000+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "94f70d80", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:28.918452+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "95228167", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:29.666350+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "95bcc1c8", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:30.332323+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "982b5123", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:31.007492+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "993da5e2", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:31.723406+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "9a707b81", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T06:05:32.982325+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "9a707b82", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:05:33.690087+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "9aaed6a3", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:34.290134+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "9bbe84a2", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:34.896356+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "9d25d4e0", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:35.704840+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "9ea5eabc", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:36.312979+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "9ee3ecd6", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T06:05:37.167501+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "a06e4cfe", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:37.816444+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "a08a253f", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:38.407747+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "a11281a2", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:39.060722+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "a1cc6108", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:39.683364+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "a1eacc2a", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:05:40.296495+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "a2f3aa27", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:40.941442+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "a3045048", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:41.746493+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "a3332713", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:42.375211+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "a346bb18", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:43.068638+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "a3838d2b", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:05:43.720776+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "a40e080f", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:44.282881+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "a4996e51", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:44.902237+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "a82c026e", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:05:45.616915+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "a89d7624", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:46.329422+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "a96c20ee", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:05:47.193825+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "a9f6b44c", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:47.693260+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "aae3761f", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:48.171284+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "ac031881", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:49.877358+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "ad7109d1", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:50.542627+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "af082822", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:05:51.191998+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "af8d2e46", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:51.936859+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "affe2881", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:52.500922+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "b01defab", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:53.134808+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "b0479f84", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:53.817904+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "b29f3365", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:05:54.581676+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "b320f3f8", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:55.157929+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "b3c15d39", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:55.814681+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "b46e15ed", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:56.757421+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "b46e15ee", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:57.449892+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "b5ef892d", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:58.146489+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "b6019101", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:05:59.223857+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "b6025781", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:05:59.868084+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "b759caee", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:00.735676+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "b86304ba", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:01.387607+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "b9cfe692", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:02.205882+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "ba358f49", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No", "attempts": 1, "scored_at": "2026-10-01T06:06:03.207221+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "ba61f0b9", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:03.795108+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "bb7c3b45", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:04.808745+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "bbf86515", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:05.599739+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "bc149d6b", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:06.658112+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "bc8a6e93", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:06:07.619515+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "bcbe585f", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:08.441276+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "bf659f65", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T06:06:09.146222+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "c14c00dd", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:10.180328+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "c18a7dc8", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:10.811263+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "c19f7a0b", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:06:11.558518+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "c2ac3c61", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:12.203956+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "c4a1ceb8", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:06:12.830662+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "c4ea545c", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:06:13.552130+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "c4f10528", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:14.053878+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "c5e8278d", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:14.733713+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "c7cf7dfd", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:15.464414+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "c7dc5443", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:16.024155+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "c8090214", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:17.064536+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "c8c3f81d", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:17.753493+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "c8f1aeed", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:18.486641+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "c960da58", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:19.177524+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "c9f37c46", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:21.109477+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "caf03d32", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:21.826695+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "caf9ead2", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:23.335600+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "cc06de0d", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:24.032735+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "cc539528", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:24.662569+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "cc5ded98", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:06:25.907891+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "cc6d1ec1", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:26.806634+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "ccb36322", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:27.475802+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "ce6d2d27", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:27.998349+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "ceb54acb", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:28.796084+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "cf22b7bf", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:29.554356+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "d01c6aa8", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:06:31.805031+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "d23cf73b", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:06:32.444802+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "d24813b1", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:33.176994+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "d3ab962e", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:06:33.784681+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "d52b4f67", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:06:35.951029+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "d596882b", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:36.989629+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "d6062bb9", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:37.741968+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "d6233ab6", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T06:06:38.351092+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "d682f1a2", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:39.041012+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "d7c942c3", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:39.575093+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "d851d5ba", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T06:06:40.223966+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "d905b33f", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:40.811487+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "dad224aa", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:06:41.513169+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "db467c8c", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:42.654456+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "dc439ea3", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:43.704072+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "dccbc061", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:44.734636+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "dcfa8644", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:50.617721+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "dd2973ad", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:51.423521+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "dfde3500", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:52.155949+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "e01b8e2f", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:52.959205+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "e25c3b8d", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:06:54.445084+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "e3038f8c", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:06:55.088112+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "e3fc4d6e", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:55.769507+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "e47becba", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:56.471117+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "e48988bc", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:57.333685+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "e493bb7c", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:58.031568+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "e4e14d04", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:58.793035+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "e56a43b9", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:06:59.469039+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "e6041065", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:06:59.998053+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "e61a7584", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:00.666144+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "e66b632c", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:07:01.239797+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "e831120c", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:01.923666+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "e8a79c70", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:02.836737+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "e9327a54", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:03.674382+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "e982271f", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:07:04.261285+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "eac54adc", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T06:07:05.002137+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "eac54add", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No", "attempts": 1, "scored_at": "2026-10-01T06:07:05.664290+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "eaca4986", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:06.449334+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "eace081b", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:07.157480+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "ec81a493", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:08.195511+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "ed4ddc30", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:08.783532+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "edced276", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:09.702791+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "eeda8a6d", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:10.226711+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "ef66a6e5", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:07:10.751137+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "ef9cf60a", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:07:11.411159+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "efc3f7c2", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T06:07:12.094688+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "f0853d11", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:13.064768+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "f0e564bc", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:13.882154+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "f35224e0", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:14.559083+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "f4f1d8a4", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:07:15.261732+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "f523d9fe", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:15.886341+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "f685340e", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:16.423154+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "f8c5f88b", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:07:17.546317+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "f9e8c073", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:07:18.197046+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "faba32e5", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:07:18.911288+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "fca70973", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:19.557352+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "fca762bc", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:20.284040+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "fea54f57", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:20.824503+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_0a05b494", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:21.498583+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_0b2f1d21", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:22.282100+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_15e38248", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T06:07:22.836298+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_18c2b244", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:23.522611+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_1916e0ea", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:24.255557+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_194be4b3", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T06:07:24.860928+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_1a1dc16d", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:07:25.530883+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_1d4ab0c9", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:26.491827+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_1d80365e", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:27.170669+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_1e4a8aeb", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:27.789059+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_1e4a8aec", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No", "attempts": 1, "scored_at": "2026-10-01T06:07:28.510597+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_213fd887", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:07:29.173336+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_21adecb5", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:30.379233+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_2312f94c", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:31.081954+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_2487a7cb", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:07:31.899937+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_2655b836", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:07:32.677131+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_2ba83207", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:07:33.303686+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_2c50253f", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:07:33.936948+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_2d58bcd6", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:34.569228+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_2f56ae70", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No", "attempts": 1, "scored_at": "2026-10-01T06:07:35.231954+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_2f584639", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:35.936012+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_2f8be40d", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T06:07:36.592344+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_2f91af09", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:37.154246+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_31ff4165", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:07:37.824532+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_372c3eed", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:07:38.543841+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_385a5000", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:39.268209+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_45189cb4", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:39.975570+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_468eb063", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:40.660818+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_468eb064", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:07:41.355876+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_483dd43c", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:42.085038+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_4929293a", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:42.761723+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_4929293b", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T06:07:43.467616+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_4cd9eba1", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:44.174860+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_4edbafa2", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:45.035687+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_4ef30696", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:46.750058+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_4fc4f797", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:47.725381+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_5438fa52", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:48.668095+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_5501fe77", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:49.391426+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_59149c77", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:50.162518+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_59149c78", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T06:07:50.827085+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_59c863d7", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T06:07:51.516612+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_5dcc0aab", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:52.236203+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_61e13b3c", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:53.783727+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_65aabe59", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:54.575738+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_68e94287", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:55.365727+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_68e94288", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:56.207441+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_6dc9b45b", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:56.863885+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_6ed717ea", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:57.721920+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_70e84552", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:07:58.474759+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_731e37d7", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T06:07:59.391399+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_74aed68e", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:00.417283+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_76048e76", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:08:01.124394+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_78cf46a3", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:08:02.060199+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_7a0daae1", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:02.728378+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_7abb270c", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T06:08:03.481181+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_7bc6cf22", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:04.203207+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_7ca326fa", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:04.877083+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_7ddcf75f", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:05.639941+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_7de946e7", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:08:06.233324+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_7f6b06db", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:08.725640+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_7fce9456", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T06:08:09.488469+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_8279ba02", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:10.182954+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_8279ba03", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No", "attempts": 1, "scored_at": "2026-10-01T06:08:10.879761+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_85da3956", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T06:08:11.615183+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_88806d6e", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:12.510799+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_8c8961ae", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:13.225647+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_8e165409", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:15.129345+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_93159ced", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:15.794102+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_93f6379c", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:16.542673+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_98f46fc6", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:18.615948+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_9a159967", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:08:19.233606+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_a1b77f9c", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:20.326086+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_a2d1d1f6", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:21.074813+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_a56e767c", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T06:08:22.065171+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_ab202e7f", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:22.705702+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_af6db32f", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:23.377965+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_b0863698", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:24.051978+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_b4a80587", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:24.765017+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_b5700ca0", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:08:25.597674+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_b5700ca9", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:26.539945+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_c27434e8", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:08:27.264763+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_cd90e484", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:27.922336+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_d12ceb0e", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:28.577247+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_d31cdae3", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:08:29.270014+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_d6585ce8", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T06:08:29.902759+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_d6585ce9", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:30.708143+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_d84a3211", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:31.433737+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_d9af6064", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T06:08:32.151104+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_e05b82a6", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:32.711377+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_e061b84f", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No", "attempts": 1, "scored_at": "2026-10-01T06:08:33.381819+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_e061b84g", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:34.115575+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_e072b769", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:34.905162+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_e414231e", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:35.632391+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_e414231f", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:36.580702+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_ec93e27f", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:37.275997+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_f2262a51", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T06:08:38.120400+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_f420262c", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:38.945319+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_f420262d", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:39.755246+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_f49edff3", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:41.104070+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_fa19884c", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:08:42.087283+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_fa19884d", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:08:43.144073+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_fe651585", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:43.796465+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "031748ae_abs", "question_type": "knowledge-update", "abstention": true, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T06:08:44.510399+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "09ba9854_abs", "question_type": "multi-session", "abstention": true, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T06:08:45.073950+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "0ddfec37_abs", "question_type": "knowledge-update", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:08:47.281175+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "15745da0_abs", "question_type": "single-session-user", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:47.880292+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "19b5f2b3_abs", "question_type": "single-session-user", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:08:48.465303+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "2133c1b5_abs", "question_type": "knowledge-update", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:08:49.089045+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "2311e44b_abs", "question_type": "multi-session", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:08:49.676106+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "2698e78f_abs", "question_type": "knowledge-update", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:50.344037+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "29f2956b_abs", "question_type": "single-session-user", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:08:52.345272+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "60bf93ed_abs", "question_type": "multi-session", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:08:53.241122+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6456829e_abs", "question_type": "multi-session", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:53.778055+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6aeb4375_abs", "question_type": "knowledge-update", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:54.337762+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "80ec1f4f_abs", "question_type": "multi-session", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:54.948745+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "88432d0a_abs", "question_type": "multi-session", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:55.672773+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "982b5123_abs", "question_type": "temporal-reasoning", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:56.319574+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "a96c20ee_abs", "question_type": "multi-session", "abstention": true, "llm_judge_correct": false, "llm_judge_raw": "No", "attempts": 1, "scored_at": "2026-10-01T06:08:57.065323+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "ba358f49_abs", "question_type": "multi-session", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:08:57.631566+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "bc8a6e93_abs", "question_type": "single-session-user", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:58.313293+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "c8090214_abs", "question_type": "temporal-reasoning", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:08:59.119262+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "e5ba910e_abs", "question_type": "multi-session", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:09:01.168142+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "edced276_abs", "question_type": "multi-session", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:09:01.820897+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "eeda8a6d_abs", "question_type": "multi-session", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:09:02.480112+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "f685340e_abs", "question_type": "knowledge-update", "abstention": true, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T06:09:03.138982+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_372c3eed_abs", "question_type": "multi-session", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:09:03.800881+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_70e84552_abs", "question_type": "temporal-reasoning", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:09:04.391105+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_93159ced_abs", "question_type": "temporal-reasoning", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:09:05.656466+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_c27434e8_abs", "question_type": "temporal-reasoning", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T06:09:06.672393+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_fe651585_abs", "question_type": "temporal-reasoning", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T06:09:07.331855+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}


==> anc/arm_A_baseline/gpt4o_upstream_knowledge_update/SUMMARY.json <==
{
 "n_ku": 71,
 "ku_released_template": 70,
 "ku_upstream_template": 70,
 "flips": [],
 "resolved_snapshots": [
  "gpt-4o-2024-08-06"
 ]
}

==> anc/arm_A_baseline/gpt4o_upstream_knowledge_update/control_receipt.json <==
{
 "template": "upstream evaluate_qa.py knowledge-update",
 "upstream_sha256": "ecce9c4c79dc89d99534ac17b383a5cbb5b9f0c69ee98adaf0684742e3d95251",
 "model": "gpt-4o-2024-08-06",
 "positive_pass": 12,
 "negative_pass": 12,
 "n": 12,
 "gate": "at least 11/12 in each group",
 "controls": {
  "positive": [
   {
    "question_id": "45dc21b6",
    "pass": true,
    "raw": "Yes",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "41698283",
    "pass": true,
    "raw": "Yes.",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "945e3d21",
    "pass": true,
    "raw": "yes",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "2133c1b5",
    "pass": true,
    "raw": "yes",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "c7dc5443",
    "pass": true,
    "raw": "yes",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "e66b632c",
    "pass": true,
    "raw": "yes",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "ce6d2d27",
    "pass": true,
    "raw": "yes",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "42ec0761",
    "pass": true,
    "raw": "Yes",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "cf22b7bf",
    "pass": true,
    "raw": "yes",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "a2f3aa27",
    "pass": true,
    "raw": "Yes",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "18bc8abd",
    "pass": true,
    "raw": "Yes.",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "1cea1afa",
    "pass": true,
    "raw": "Yes.",
    "snapshot": "gpt-4o-2024-08-06"
   }
  ],
  "negative": [
   {
    "question_id": "45dc21b6",
    "other": "41698283",
    "pass": true,
    "raw": "No.",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "41698283",
    "other": "945e3d21",
    "pass": true,
    "raw": "No.",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "945e3d21",
    "other": "2133c1b5",
    "pass": true,
    "raw": "No.",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "2133c1b5",
    "other": "c7dc5443",
    "pass": true,
    "raw": "No.",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "c7dc5443",
    "other": "e66b632c",
    "pass": true,
    "raw": "No.",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "e66b632c",
    "other": "ce6d2d27",
    "pass": true,
    "raw": "No.",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "ce6d2d27",
    "other": "42ec0761",
    "pass": true,
    "raw": "No.",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "42ec0761",
    "other": "cf22b7bf",
    "pass": true,
    "raw": "No.",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "cf22b7bf",
    "other": "a2f3aa27",
    "pass": true,
    "raw": "No.",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "a2f3aa27",
    "other": "18bc8abd",
    "pass": true,
    "raw": "No.",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "18bc8abd",
    "other": "1cea1afa",
    "pass": true,
    "raw": "No.",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "1cea1afa",
    "other": "45dc21b6",
    "pass": true,
    "raw": "No.",
    "snapshot": "gpt-4o-2024-08-06"
   }
  ]
 }
}

==> anc/arm_A_baseline/gpt4o_upstream_knowledge_update/rescored.jsonl <==
{"question_id": "01493427", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "0a6fb14a2c7223cb62485d2d447e4395576c0c6046b4a99e7190a55c76b9ebee"}
{"question_id": "031748ae", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "65b036037e8888e45857ca42486b7913ca1fee46fc9ad921cfc09c644e57d4a6"}
{"question_id": "06db6396", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "8f88bf7e567c3d275702af6d1492f21952aa25af0f62a7e9e29e7ccba9a69bff"}
{"question_id": "07741c44", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "be0c6a2650aa4c4e250df4287435e4592ad8eb47cf9c9be440adf7f089652b05"}
{"question_id": "07741c45", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "849c8852ef8bfd9b31e2be30e2e2696a7c437f1c245fd4bd6fd79a9a59dd56c4"}
{"question_id": "08e075c7", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "e2440dc7394bdb45b037f758a05c6cf04785415641ac8673de2eeb16dd5c03dd"}
{"question_id": "0977f2af", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "5c92d52eec327ec15be1e28c0e79e6ea7d9541710c39142184ebc3502b1a4d90"}
{"question_id": "0ddfec37", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "44b90eb0db142f91c45abc528b8617a1238aa9e4c2c7368fc6b217825da8e8ee"}
{"question_id": "0e4e4c46", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "8c9581902f8d66293f5586f0c60807c611dda5edf300486f99185b54aa1e5eaf"}
{"question_id": "0f05491a", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "2726ec8802d06a1c1e294aa12153a8548d0ab92536b57c2f8e4b232af26d5ce0"}
{"question_id": "10e09553", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "afaeb6fbf6819c14c6b06394f0604f81c0dc0b7a2f7cb3a653a6a1c117352f38"}
{"question_id": "184da446", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "e543910b175dac5d1500263ff5f15ed318a3ffd0848a3193d642f1ed80496b86"}
{"question_id": "18bc8abd", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "dcb06d84f7410e6a8fbb9f1ee1a8392512c5826127f3c23a8a872551ea82f4cf"}
{"question_id": "1cea1afa", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "e9726b124c8755776f4832df02500a23f4f6b373cd324f3d698f51e33be3f777"}
{"question_id": "2133c1b5", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "56d8ea2881c401b080ef58c3198046176b9e6e06c7c9acc64e96b58007630fa0"}
{"question_id": "22d2cb42", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "bf1a29e46d356c2edc97893692b607edfc2e9134042bf98935ebc4d184756b94"}
{"question_id": "2698e78f", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "d3cca9d6e00257a34d1e4b2ce5009d9a0eb06cdb7e1633424c422ac847f102e9"}
{"question_id": "26bdc477", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "55621211aeff676ffeb549b0031ca7c79cd9e29b3f6d47ea84191675107882f7"}
{"question_id": "3ba21379", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "27e051740c328fb8fb981757babae8544f614eff93e5f118d97f0651548cecd4"}
{"question_id": "41698283", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "16ba14a98dba9dc05ee545241543c5e4942e6aa2b720ed88e4f737fa7fd4aece"}
{"question_id": "42ec0761", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "966521601d1e36963a787b2160e143cdcb05134e0c8e4fb89f462a231492fb50"}
{"question_id": "45dc21b6", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "b0c0d2e73af0ee2e6a9ca2037dbe022e95f4b57d5bfdb3cda9bfe1dca8f3b51a"}
{"question_id": "4b24c848", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "c99905e7ee7b3f6f7a9febda6e5f6433ced746a39ee567adc339cc6b2c0ea065"}
{"question_id": "4d6b87c8", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "bd3ce118c205d6ec84f13a13a08e2d0fc3c338f7ea090b00ab9d0145cf0d6af6"}
{"question_id": "50635ada", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "ad8027a89d5f7ca028e42ad3eda7ccca9d8eb04050379b917a8348562d96656a"}
{"question_id": "5831f84d", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "740d5ec7adf710c67314684529173b1df41b711b21b4955431477d0c7be67c36"}
{"question_id": "59524333", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "5f72d73cb117add9faf51f1749c7c1034246f40c07564367a6ed94d6a057840f"}
{"question_id": "5a4f22c0", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "ebfabcccdb1cd6697099e7b9db0f624553b2a6d6bde86f9d3d3d82397f46ca60"}
{"question_id": "5c40ec5b", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "1b340329f3d03cb31cda5a0398fbed86455eb151300d4a6335c256304c928a61"}
{"question_id": "603deb26", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "fcdf99c06a4e5c3c34ce7e1f87659a5ddb26382bc12ce1c395c39372660041ce"}
{"question_id": "6071bd76", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "2059478938811f2f7af85012828c7922ab03808c34b3aa303e4b23f6677a6014"}
{"question_id": "618f13b2", "upstream_correct": false, "released_correct": false, "raw": "No.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "a6e911496c1c8708bc150f414d816c9999829dc3cd2068912233c588e83b80c8"}
{"question_id": "69fee5aa", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "445eb0f27e2fa1d78a4a38f3d34bd3b0f17fb4a6f80a1b460da03317b408fe45"}
{"question_id": "6a1eabeb", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "2d98b690984ba143b51e7d56ce4ac43df84316b6649e4ee73ab4d307bdfb9dd7"}
{"question_id": "6a27ffc2", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "1e6d8773097eb1594841caa8ef3ca78ba18b96a487b8d4ceb872fe0e49a545a2"}
{"question_id": "6aeb4375", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "ecaf56d7298571f42f13075635a60aaf70491b2f94d3b502a5045c5b74297579"}
{"question_id": "71315a70", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "167ae3dbcd3adf66cfa2be5cfe886a8393632732bcf0630280fc17a9df4a43da"}
{"question_id": "72e3ee87", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "33153798eb9b7089119a443aa1f790e90899c94999bb66a4fe25f79db3d42aee"}
{"question_id": "7401057b", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "007e6ad316bd4bcf104185feb3d3fbd7812496ea129f87307dea734a00dcffd8"}
{"question_id": "7a87bd0c", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "3e91c2bce3c973fe992f0344195f31ef6efe42280075559f7a8152bd60545a1c"}
{"question_id": "7e974930", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "21b93e590cc1e2c9153145a6513fa5327f0f0890293c23dda085616f3f01cfaa"}
{"question_id": "830ce83f", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "155a9f541b71261610b6287f3c94af23e3e7d25494fd6d8f0263c3d9f994920f"}
{"question_id": "852ce960", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "514b357a26e2001773cc9d41c19048e8b7d174b384336d724e6ed0bebb0b4859"}
{"question_id": "89941a93", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "47f4856387c043e69c0b5b924976f639c16be640db4335c6778de0780e38cb5f"}
{"question_id": "89941a94", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "0aa4673b94e099e9f11f4fbb952ff47a6adfcf2d05694ec4e64e3aa42a6364b1"}
{"question_id": "8fb83627", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "06cdd177ebe3be607401b0236fda1e0bf518a767629bd989223808806d740f1d"}
{"question_id": "945e3d21", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "8604c3be0ba9370834bd3354841c6dc10748f0cbad9d68e1f8b437a06d3ac5b0"}
{"question_id": "9bbe84a2", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "87e0dcaa3b753fbf0fb9b02aaba210d88eec9fa7f33a17afdcdb2d2ace8f8ec0"}
{"question_id": "9ea5eabc", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "6d23bef786fce60ea5256391749224d67536872acb92863825d720d40907baaa"}
{"question_id": "a1eacc2a", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "fa09df2d947a1c0272bf4f234c9471786b698c3ade6d81bff669c8b6a26322f4"}
{"question_id": "a2f3aa27", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "53dce2bcf32a9e572168325b975b59fa6c8607227e12121d5f355420f3dd5c8b"}
{"question_id": "affe2881", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "2ea447dd185c5a986633e04a69afa61dc8223638d0738ebeaf5dc58f24e215a4"}
{"question_id": "b01defab", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "977887c50618e2d8e7b04becc851638cd0a616fedcf51bd604dfd77dae2f1840"}
{"question_id": "b6019101", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "81761bfec3c49e3890661f1e105c279bf2eafdacd85c5854f56c7535aee49c54"}
{"question_id": "ba61f0b9", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "126e564ba4d76dc064d1b5a4561f41bc9fcb630983827bc71d8aa1afb00d85c0"}
{"question_id": "c4ea545c", "upstream_correct": true, "released_correct": true, "raw": "Yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "c651afe964def96f431556351b9072db5370e7736591786ee1341a2716e944d0"}
{"question_id": "c7dc5443", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "55a4af9865cc8f3b823b5074f6c1eac71bff8d7377fe9026044cb876ed1de088"}
{"question_id": "cc5ded98", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "5bcd5a69b786e13f6c53c83c892e099381d63727cb418c7a8e015d4affc244bd"}
{"question_id": "ce6d2d27", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "4a23a8f86f57c1e1107ad671a174feecc8d13be7eb8213346feef15b872fd1ac"}
{"question_id": "cf22b7bf", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "09a6ca031140b1dd6ad5a2607fac9707eceafcaba23eab352895a46f998056fe"}
{"question_id": "d7c942c3", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "0217cd5fc2b2ac5bf6c84b46b3353e28506bb696cd6194a85a6501bf3b38ea80"}
{"question_id": "dad224aa", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "ef86fce0fab31e65fd7d84dd5923f13c55736cef2e7e62cb22e90c022cfd7495"}
{"question_id": "db467c8c", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "3ad8dec8f1576658cea83dd079fca67c81e1c56278340e37703e6e6a3f8acb51"}
{"question_id": "dfde3500", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "ef1e16b09777aa99b42270f0ca369a48855a60555ce29620a25adf016113f7d3"}
{"question_id": "e493bb7c", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "0c89bbfef1a3a3ffb45d40b32d3b1cf74715bbdc5b6b28f03dfdace84d59d8a5"}
{"question_id": "e61a7584", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "7625269558fd95881343c11ddd6a74bc86d5b0db17f570d18ab0a3d78c06543d"}
{"question_id": "e66b632c", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "a8e0ffdfb142bd5857105deef765c65597e30f0dc16e1562436122cd52c77731"}
{"question_id": "eace081b", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "147cab2006b75b080c0b95d6740dfddafbd2d29e4e89223c814da0881e1f9c43"}
{"question_id": "ed4ddc30", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "9490879377e9566c549b23d09e8a492904f1de9f6d93072d4f123064e17cb6eb"}
{"question_id": "f685340e", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "b74b9550ba0fa0cece47124fc562b57a5d96f661147e9e3c5db97c32ec0d6bb0"}
{"question_id": "f9e8c073", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "da60ab062f15ebebc45737113895eee46a78d0e3917f29fdd87b2355c6c2b641"}


==> anc/arm_A_baseline/pass_summary.json <==
{
 "questions_clean": 494,
 "planned": 494,
 "input_tokens": 12839717,
 "output_tokens": 46685,
 "reasoning_tokens": 18645,
 "cached_input_tokens": 0,
 "total_wall_s": 4509.7
}

==> anc/arm_A_baseline/prompt_manifest.json <==
[
 {
  "question_id": "001be529",
  "question_type": "single-session-user",
  "chars": 98762,
  "bytes": 98764,
  "sha256": "4123da8f949e72c53aaaa4b5436e4d506fb70ed790cad02d7060f6d4921a846b"
 },
 {
  "question_id": "00ca467f",
  "question_type": "multi-session",
  "chars": 128001,
  "bytes": 128008,
  "sha256": "652ba3bb41ea34fdbe92d2a1cddd2fbea05e2d53f3e330567a4205fe2cfc69d1"
 },
 {
  "question_id": "0100672e",
  "question_type": "multi-session",
  "chars": 128387,
  "bytes": 128409,
  "sha256": "3630fb41426e3d0998eceac98dc4a531cc77b1433632a82b5b131b2a4983b56e"
 },
 {
  "question_id": "01493427",
  "question_type": "knowledge-update",
  "chars": 137849,
  "bytes": 137876,
  "sha256": "5cf661c0e841fa2677fff0e068f17d2051953e8cad9d2a1c0c9f13eb882647f7"
 },
 {
  "question_id": "031748ae",
  "question_type": "knowledge-update",
  "chars": 104875,
  "bytes": 104884,
  "sha256": "9bbf3704af3b66ffc68bbcdc889a2d27213e5b5250070ca0a23e14ff3092ab67"
 },
 {
  "question_id": "031748ae_abs",
  "question_type": "knowledge-update",
  "chars": 112044,
  "bytes": 112048,
  "sha256": "735ea7486a233887594ffe305d99271e42f51aed030d349821f781fa240a99ac"
 },
 {
  "question_id": "06878be2",
  "question_type": "single-session-preference",
  "chars": 128303,
  "bytes": 128313,
  "sha256": "761399eb1ec1756f2b8ba4e765fd01486b4ab9eb001e5395464eb05f3c8ee213"
 },
 {
  "question_id": "06db6396",
  "question_type": "knowledge-update",
  "chars": 136009,
  "bytes": 136030,
  "sha256": "7dc533e7405657858dc3e6acf8f4d4e409c0957c23dccf65784e87cbdf163728"
 },
 {
  "question_id": "06f04340",
  "question_type": "single-session-preference",
  "chars": 131596,
  "bytes": 131633,
  "sha256": "7da221c2d2c2cadab7e0abd19bdbeb6905dc7b2b56013d6a7822b4e9021252f5"
 },
 {
  "question_id": "07741c44",
  "question_type": "knowledge-update",
  "chars": 100989,
  "bytes": 100995,
  "sha256": "a537e2b42960722578307acfcde9a527bac394158d1027bf50e3aea84c95f68f"
 },
 {
  "question_id": "07741c45",
  "question_type": "knowledge-update",
  "chars": 116808,
  "bytes": 116812,
  "sha256": "09fcd4d571feb82127c1575f2cb3d6b69a6de4403185430d68924fe742d0e3a0"
 },
 {
  "question_id": "078150f1",
  "question_type": "multi-session",
  "chars": 134593,
  "bytes": 134614,
  "sha256": "f5df9b5757ed43a63ad05a0316b4dae8b1c9ec671bf13af08d28c070ae98c217"
 },
 {
  "question_id": "07b6f563",
  "question_type": "single-session-preference",
  "chars": 139879,
  "bytes": 139884,
  "sha256": "72008c55120ba15f876b610b90371389176cfb361d2eda9cc209b1d4c0558394"
 },
 {
  "question_id": "0862e8bf",
  "question_type": "single-session-user",
  "chars": 103250,
  "bytes": 103430,
  "sha256": "8d43217bb40fc71b4fdedcf73d40e383f22f4730547b21b17ebd44bd192e4361"
 },
 {
  "question_id": "08e075c7",
  "question_type": "knowledge-update",
  "chars": 142692,
  "bytes": 142697,
  "sha256": "3d9d0907f0cd6b907f0835db56a71d48611ef74927f979c6ab001fe9c1863e15"
 },
 {
  "question_id": "08f4fc43",
  "question_type": "temporal-reasoning",
  "chars": 96099,
  "bytes": 96122,
  "sha256": "d6c9eb4785479a024d691713f45c425641b024a1a2f8eab6a0667701b9667272"
 },
 {
  "question_id": "0977f2af",
  "question_type": "knowledge-update",
  "chars": 142282,
  "bytes": 142307,
  "sha256": "40b7d202e7a8b4b85f2e15bc6aeb4cb958ad9d38cf7e5676c7f04e60ffa2cfab"
 },
 {
  "question_id": "099778bb",
  "question_type": "multi-session",
  "chars": 149769,
  "bytes": 149779,
  "sha256": "01276bc8733ff0420696c896c4354c9782cf10ca0054e456a7339108d0e07ea8"
 },
 {
  "question_id": "09ba9854",
  "question_type": "multi-session",
  "chars": 119492,
  "bytes": 119528,
  "sha256": "23b90cd932c1f22beaeffc44233ee3253287bc9952886978b5c0e4ac20f38592"
 },
 {
  "question_id": "09ba9854_abs",
  "question_type": "multi-session",
  "chars": 99222,
  "bytes": 99292,
  "sha256": "1b17c127082bee3f64a783ecee67c8a5cf30d99baf3ad6329ac62bce02c82ca8"
 },
 {
  "question_id": "09d032c9",
  "question_type": "single-session-preference",
  "chars": 119117,
  "bytes": 119130,
  "sha256": "90156730544a9491d6937956ecfdca26d8c023104e59ddd93022bf9f9ffc282c"
 },
 {
  "question_id": "0a995998",
  "question_type": "multi-session",
  "chars": 123612,
  "bytes": 123629,
  "sha256": "4459eea782269116cb0b7b7cfa07a2552ab5c288de8737ae16c560c228555386"
 },
 {
  "question_id": "0bb5a684",
  "question_type": "temporal-reasoning",
  "chars": 141645,
  "bytes": 141649,
  "sha256": "f9ba0591d7c4c3f434ded060034c593520af47aaaa21d4e8817faf70ff37347b"
 },
 {
  "question_id": "0bc8ad92",
  "question_type": "temporal-reasoning",
  "chars": 96555,
  "bytes": 96564,
  "sha256": "b0d84d7c6fce818766aa4f99831f5b0b38e980ac57fc5d9f7ec42c8cfbee5b01"
 },
 {
  "question_id": "0bc8ad93",
  "question_type": "temporal-reasoning",
  "chars": 135893,
  "bytes": 135926,
  "sha256": "6ebd6db69bb766797446c44d7c77d517aee4dfa39f904d45bfedb437146aaf90"
 },
 {
  "question_id": "0db4c65d",
  "question_type": "temporal-reasoning",
  "chars": 129874,
  "bytes": 129880,
  "sha256": "320b82ece93b7834ce1fe35d97b9b6801df00b27fcc19f9eb8dcff025d79ff68"
 },
 {
  "question_id": "0ddfec37",
  "question_type": "knowledge-update",
  "chars": 125879,
  "bytes": 125889,
  "sha256": "c12083a17b06e33f02104739d2bbe0c30d350c6d2a2842966e14fa9fb31c2e39"
 },
 {
  "question_id": "0ddfec37_abs",
  "question_type": "knowledge-update",
  "chars": 123794,
  "bytes": 123903,
  "sha256": "45db8c978713a0c9015a5eb83196d4bb14d82f35bd80b7506dbb24ff70f6b5fb"
 },
 {
  "question_id": "0e4e4c46",
  "question_type": "knowledge-update",
  "chars": 101326,
  "bytes": 101338,
  "sha256": "ab1dea4ef97a891b076c649f3c12bccd5f23927022653d627bf45a643b60e1c1"
 },
 {
  "question_id": "0e5e2d1a",
  "question_type": "single-session-assistant",
  "chars": 112414,
  "bytes": 112452,
  "sha256": "cb86424c60a7b7b453747ee415ba55d1ff211cf6deccae4f9e174ed733b2f618"
 },
 {
  "question_id": "0ea62687",
  "question_type": "multi-session",
  "chars": 142074,
  "bytes": 142095,
  "sha256": "dbc989e97fe0bb64b0ae41d935896895a8f8fe7f6c40fbc7c1fccf0b223a9ecf"
 },
 {
  "question_id": "0edc2aef",
  "question_type": "single-session-preference",
  "chars": 128450,
  "bytes": 128460,
  "sha256": "29cc59c5bfaa264b7767e382260c6ad99fb7f12ec521d9eddad0bdc2732c85bc"
 },
 {
  "question_id": "0f05491a",
  "question_type": "knowledge-update",
  "chars": 101724,
  "bytes": 101728,
  "sha256": "62e2356cc891e06968ea4f368e094a4d7400b8c3800721a13cf0956777c361bb"
 },
 {
  "question_id": "10d9b85a",
  "question_type": "multi-session",
  "chars": 141175,
  "bytes": 141254,
  "sha256": "78663ee000635aa608876fc09ed7184b23ae90e538fc454f390e228b99828b97"
 },
 {
  "question_id": "10e09553",
  "question_type": "knowledge-update",
  "chars": 96833,
  "bytes": 96843,
  "sha256": "99f3e97f3da4153634452989d5a266833ea9e61b9e593e8b15aadb4795213722"
 },
 {
  "question_id": "118b2229",
  "question_type": "single-session-user",
  "chars": 128174,
  "bytes": 128176,
  "sha256": "1d9944800a63b873432d1cff4b4ec98f19dd67f699a1047f49df3c8279368ab2"
 },
 {
  "question_id": "1192316e",
  "question_type": "multi-session",
  "chars": 126752,
  "bytes": 126821,
  "sha256": "9ffb9fd801ed242e77b0211cb091e489fb98d7775cc7ea7287c2f20cbd4e7088"
 },
 {
  "question_id": "129d1232",
  "question_type": "multi-session",
  "chars": 93572,
  "bytes": 93683,
  "sha256": "b51883efa56974220b9997fc6ed7b5aa4fe1adedef23d3e5d92f7c28b198e3b3"
 },
 {
  "question_id": "1568498a",
  "question_type": "single-session-assistant",
  "chars": 103185,
  "bytes": 103439,
  "sha256": "ec9d096f2e3b60504c16709eea648475e05e324d379954745ab65ed2e46cb8a4"
 },
 {
  "question_id": "15745da0_abs",
  "question_type": "single-session-user",
  "chars": 127354,
  "bytes": 127716,
  "sha256": "b6a2ac6c84e4b607decd74133f1919842407ed45d95dacadad4ca5e0947ebca6"
 },
 {
  "question_id": "157a136e",
  "question_type": "multi-session",
  "chars": 77414,
  "bytes": 77429,
  "sha256": "c1280cea16360c8818b5fcf98fb17df829f4033a37dac93cbafe9a02cf0aff1b"
 },
 {
  "question_id": "16c90bf4",
  "question_type": "single-session-assistant",
  "chars": 109757,
  "bytes": 109777,
  "sha256": "257df154854833e58e2a4f6deba75b1f3f6c054df7c4b0d938503475e4bfc9e4"
 },
 {
  "question_id": "184da446",
  "question_type": "knowledge-update",
  "chars": 115626,
  "bytes": 115652,
  "sha256": "45cf1bcbb0781182c0226f8b1f0242585f36c1d14b98e0f6e71f2fd50ea76220"
 },
 {
  "question_id": "18bc8abd",
  "question_type": "knowledge-update",
  "chars": 134896,
  "bytes": 135133,
  "sha256": "13f5e88ad6dc9ca425f57acbda0ed1532e8d262818aa44f7591c2833f9fca557"
 },
 {
  "question_id": "18dcd5a5",
  "question_type": "single-session-assistant",
  "chars": 98829,
  "bytes": 98864,
  "sha256": "99303b6d0ccee94d17161cec1d08ce8277399651b8f44793613f209f65f86216"
 },
 {
  "question_id": "1903aded",
  "question_type": "single-session-assistant",
  "chars": 105502,
  "bytes": 105506,
  "sha256": "332a121c94bb1080b52f8003632e0c603b7979202abcee40d8b5da4efb7c3e10"
 },
 {
  "question_id": "195a1a1b",
  "question_type": "single-session-preference",
  "chars": 125167,
  "bytes": 125175,
  "sha256": "71ad55e5509c5460960a08dc2480b66165976da22ae61d644aa9c6d87a05e8ff"
 },
 {
  "question_id": "19b5f2b3",
  "question_type": "single-session-user",
  "chars": 108193,
  "bytes": 108215,
  "sha256": "d906e2beb4d146fedb4f24212576eed3a94835a6c54a6e251d86b3ecf4c91640"
 },
 {
  "question_id": "19b5f2b3_abs",
  "question_type": "single-session-user",
  "chars": 106588,
  "bytes": 106673,
  "sha256": "8415aa705f1ee2b6b0d2ca948cdda9e91f5d533529ff942e297a5c4100996009"
 },
 {
  "question_id": "1a1907b4",
  "question_type": "single-session-preference",
  "chars": 111062,
  "bytes": 111077,
  "sha256": "3d49592ecfeb8029ca7480da61acf39face4f992538642e0bf4187eba12f57bb"
 },
 {
  "question_id": "1a8a66a6",
  "question_type": "multi-session",
  "chars": 95189,
  "bytes": 95195,
  "sha256": "b326b22495551fc4b5344bdbf2635bb296fefec23ab9a2c8d1bf296f45422aa6"
 },
 {
  "question_id": "1b9b7252",
  "question_type": "single-session-assistant",
  "chars": 143785,
  "bytes": 143791,
  "sha256": "30a1ccbe3645af0483346709bd6adf11e053e9f6800b2740243712300e56c71c"
 },
 {
  "question_id": "1c0ddc50",
  "question_type": "single-session-preference",
  "chars": 137609,
  "bytes": 137630,
  "sha256": "1bb7e8f361ff637b664a97752d04c86a89b6db3834a1c75a5d6e9ad9d4f16dc0"
 },
 {
  "question_id": "1c549ce4",
  "question_type": "multi-session",
  "chars": 132620,
  "bytes": 132665,
  "sha256": "42cf1c47172461e9cd452bf3813de161237d9af13e95ab6937bf8f545e7f41c0"
 },
 {
  "question_id": "1cea1afa",
  "question_type": "knowledge-update",
  "chars": 115931,
  "bytes": 116026,
  "sha256": "e7eb893ca1dcae4571cccad2fe720479fe85262cf4eaef7e460935bfeedb27e6"
 },
 {
  "question_id": "1d4da289",
  "question_type": "single-session-assistant",
  "chars": 100948,
  "bytes": 100972,
  "sha256": "9eccb5c588a9f33d8c48f8e9552ac56d39db747f8a88c01d4ed6c50457932ce4"
 },
 {
  "question_id": "1d4e3b97",
  "question_type": "single-session-preference",
  "chars": 145989,
  "bytes": 145995,
  "sha256": "6fd8495f07744f6fa4354dfa5db6dccedcbf0d8cf94dbaeac927ccc5c4bce12b"
 },
 {
  "question_id": "1da05512",
  "question_type": "single-session-preference",
  "chars": 109567,
  "bytes": 109601,
  "sha256": "a3b75c9ca1067be94d421553d540c592b759492628f48d9994292764b2e79bbc"
 },
 {
  "question_id": "1de5cff2",
  "question_type": "single-session-assistant",
  "chars": 123052,
  "bytes": 123104,
  "sha256": "95ad0c7e4f8dda836c8af45651eb95e3232665e81623ba266f1ae4d0ad9ec112"
 },
 {
  "question_id": "1e043500",
  "question_type": "single-session-user",
  "chars": 104598,
  "bytes": 104600,
  "sha256": "e5276ab103f2ab1222bb9eba4ee7a0729fe40bae8e17afcee15a93717fc281cd"
 },
 {
  "question_id": "1f2b8d4f",
  "question_type": "multi-session",
  "chars": 125691,
  "bytes": 125710,
  "sha256": "039e3c853e94fef4d9bd57ee10c06c7939378a404fb9bada0a6ad6a736456173"
 },
 {
  "question_id": "1faac195",
  "question_type": "single-session-user",
  "chars": 118552,
  "bytes": 118555,
  "sha256": "6e0a8e494fccdeedd64f9ac3a8087920ed46641298d6e762343ef00bf0618aef"
 },
 {
  "question_id": "2133c1b5",
  "question_type": "knowledge-update",
  "chars": 95670,
  "bytes": 95694,
  "sha256": "e7740edc921d3bcefe6f10be4e4e32e7969a47867f4a9276b57fa8c913624191"
 },
 {
  "question_id": "2133c1b5_abs",
  "question_type": "knowledge-update",
  "chars": 136726,
  "bytes": 137306,
  "sha256": "8273653b1f87149faa06c5421988eb68b202138c8e4d7078c9830bc36b747b1d"
 },
 {
  "question_id": "21436231",
  "question_type": "single-session-user",
  "chars": 103591,
  "bytes": 103685,
  "sha256": "3fe2a375360160dfeaa6f2646f98cf9d28941978e6321f315b9248e5ab91fe19"
 },
 {
  "question_id": "21d02d0d",
  "question_type": "multi-session",
  "chars": 107925,
  "bytes": 108113,
  "sha256": "91f5da8bcfba94451454207ff9ec4e708d991a23534773f30ada5352256f7014"
 },
 {
  "question_id": "22d2cb42",
  "question_type": "knowledge-update",
  "chars": 99804,
  "bytes": 99817,
  "sha256": "c9497fe9001016322d61b42ec81b28333d728fb7de3224d00c0349a506e8577e"
 },
 {
  "question_id": "2311e44b",
  "question_type": "multi-session",
  "chars": 96837,
  "bytes": 96877,
  "sha256": "af12166f2bcef60547712f845ab5ba22a9be20b5ddf2d46912907d85322a9b82"
 },
 {
  "question_id": "2311e44b_abs",
  "question_type": "multi-session",
  "chars": 134558,
  "bytes": 134616,
  "sha256": "d701e531f750be9b28904aee58b5998f3882d57a3bb1d2f8803924d8353fc99f"
 },
 {
  "question_id": "2318644b",
  "question_type": "multi-session",
  "chars": 137456,
  "bytes": 137487,
  "sha256": "c3c2b0fef3fc4107e636134233543836f78af6c0ab160ae4b53f5b64df88f376"
 },
 {
  "question_id": "25e5aa4f",
  "question_type": "single-session-user",
  "chars": 129527,
  "bytes": 129550,
  "sha256": "ec371f77fb9eed54751e73cdcb6f259df6395872d25ae115ff1855d9fbd73134"
 },
 {
  "question_id": "2698e78f",
  "question_type": "knowledge-update",
  "chars": 131868,
  "bytes": 131873,
  "sha256": "05b65f8bf5c927a853dcee1469e7ef19b8f46fa798e2f556b510a248dd724e0a"
 },
 {
  "question_id": "2698e78f_abs",
  "question_type": "knowledge-update",
  "chars": 114677,
  "bytes": 114694,
  "sha256": "65ef73f366dac2a0604ec0826cc98bbd5295597591b956746a35abb4015018bc"
 },
 {
  "question_id": "26bdc477",
  "question_type": "knowledge-update",
  "chars": 112829,
  "bytes": 112911,
  "sha256": "0c44576532b1b5b32d79c8ab59bdc78cda4e27770744222577a1eaab3f57bac4"
 },
 {
  "question_id": "27016adc",
  "question_type": "multi-session",
  "chars": 114600,
  "bytes": 114609,
  "sha256": "f4786e4b13136fc65cdaa91d1f4316c82bf6b3b0348700aad1a983a2f03086c0"
 },
 {
  "question_id": "2788b940",
  "question_type": "multi-session",
  "chars": 142967,
  "bytes": 142973,
  "sha256": "9def9569f6e209140c5066b50f1d84426e8151bc58e0ff7a039ed5726be5f6ae"
 },
 {
  "question_id": "28bcfaac",
  "question_type": "single-session-assistant",
  "chars": 112482,
  "bytes": 112493,
  "sha256": "98f1761938d5949b0fb860052c382cc951eccebdd2e979838dd9d799f6973112"
 },
 {
  "question_id": "28dc39ac",
  "question_type": "multi-session",
  "chars": 146955,
  "bytes": 146966,
  "sha256": "377b5f5038f47a5a650660615d0f7ee761e2ac083e907ba7a2b64075d14d1f8a"
 },
 {
  "question_id": "29f2956b",
  "question_type": "single-session-user",
  "chars": 104301,
  "bytes": 104307,
  "sha256": "83503c33eba1a87471ba91300a473907f5472413f5bafe7e0f6c707561118091"
 },
 {
  "question_id": "29f2956b_abs",
  "question_type": "single-session-user",
  "chars": 111109,
  "bytes": 111153,
  "sha256": "8e6ced58c708393414089c583bb3211ddc4161b909836b263e45983b5d4ca9c5"
 },
 {
  "question_id": "2a1811e2",
  "question_type": "temporal-reasoning",
  "chars": 97656,
  "bytes": 97674,
  "sha256": "35fb77aca4c7d11c7f54c3aa902ca6947430a06677b84368d3db7567a79c8f61"
 },
 {
  "question_id": "2b8f3739",
  "question_type": "multi-session",
  "chars": 140611,
  "bytes": 140615,
  "sha256": "08e7f9e6df5595594734dd1d44ff82492d47d14b9b98b63b510311e99653f2c0"
 },
 {
  "question_id": "2bf43736",
  "question_type": "single-session-assistant",
  "chars": 140070,
  "bytes": 140077,
  "sha256": "d910439e06e71a5b33333290a1c2d32a376251fd584238bd0ca6401ba5d94d76"
 },
 {
  "question_id": "2c63a862",
  "question_type": "temporal-reasoning",
  "chars": 131079,
  "bytes": 131097,
  "sha256": "d12f9979b80b8b8273a6e353da44e3b2c78c0d7ff5750cedef3ba4f0f5b05dce"
 },
 {
  "question_id": "2ce6a0f2",
  "question_type": "multi-session",
  "chars": 118782,
  "bytes": 118785,
  "sha256": "d7b54a41c9f4131fa6b1a8f9ff5e24f738eba6d03b33c4edd93c94247943f4ff"
 },
 {
  "question_id": "2e6d26dc",
  "question_type": "multi-session",
  "chars": 134252,
  "bytes": 134745,
  "sha256": "498cccf890dcc9f7267f665dcd60618581f5d55012797153753a5ca5cf3e882c"
 },
 {
  "question_id": "2ebe6c90",
  "question_type": "temporal-reasoning",
  "chars": 125850,
  "bytes": 125855,
  "sha256": "f4f9620bc18c02a223c369dba00a9f79610558cbaa7b49132dd0ec3ae3d066e4"
 },
 {
  "question_id": "2ebe6c92",
  "question_type": "temporal-reasoning",
  "chars": 149626,
  "bytes": 149640,
  "sha256": "eb63c160dd1bb2b93a3d39f2c15b0972be6a6973acec6eb3aad24fefcb972d98"
 },
 {
  "question_id": "311778f1",
  "question_type": "single-session-user",
  "chars": 150469,
  "bytes": 150969,
  "sha256": "bef52a959bc1f1b7fbc62fc6b8c6ae6496c6329205d81b6ef5eb3de65e5dcd34"
 },
 {
  "question_id": "32260d93",
  "question_type": "single-session-preference",
  "chars": 118906,
  "bytes": 118910,
  "sha256": "387f4565a9f4cdc930d2ee6b95fe8b49faefecfd280e8e1e41e979bd5b32ad03"
 },
 {
  "question_id": "3249768e",
  "question_type": "single-session-assistant",
  "chars": 124893,
  "bytes": 124914,
  "sha256": "53381f5786180b5032311c06048ae71089935dd49d4d6120ba8e15862263b1d2"
 },
 {
  "question_id": "352ab8bd",
  "question_type": "single-session-assistant",
  "chars": 113907,
  "bytes": 114112,
  "sha256": "95c0339126278eeec2681b86850a5079b0f81a06ce897a8fff47d510b614d18b"
 },
 {
  "question_id": "35a27287",
  "question_type": "single-session-preference",
  "chars": 127128,
  "bytes": 127195,
  "sha256": "7f801e3b19993a3a64574925f2de94bb22faceb23f8544c9d12e8aeb753ffeea"
 },
 {
  "question_id": "36580ce8",
  "question_type": "single-session-user",
  "chars": 98326,
  "bytes": 98357,
  "sha256": "b49593ca2fb741256fa5b2983e6f9578dca4ae118c32568e8a0d57eb933c2b6b"
 },
 {
  "question_id": "36b9f61e",
  "question_type": "multi-session",
  "chars": 141949,
  "bytes": 141967,
  "sha256": "b2fc869893c6dd6d1f881e6d0ce8ca4ca833260201997cba45bfe585ba083e90"
 },
 {
  "question_id": "370a8ff4",
  "question_type": "temporal-reasoning",
  "chars": 132932,
  "bytes": 132947,
  "sha256": "f8955215b8af36b07e39d6227a284742044441b9749fe68441e2e03a36d5f099"
 },
 {
  "question_id": "37d43f65",
  "question_type": "single-session-user",
  "chars": 103899,
  "bytes": 103913,
  "sha256": "39522090a85c0bf3ab65b54bfb6e6224b0ccd80fa4f11ffd6c2c223991fd39d9"
 },
 {
  "question_id": "37f165cf",
  "question_type": "multi-session",
  "chars": 136991,
  "bytes": 137017,
  "sha256": "52a9f0ca189024e4e0736ece2c0aa4e3d656221c5aecda69a27905a11025985b"
 },
 {
  "question_id": "38146c39",
  "question_type": "single-session-preference",
  "chars": 131520,
  "bytes": 131545,
  "sha256": "97971456916a3e20881f10adaba47ee069b78f95200aeb99e1414215d7e496de"
 },
 {
  "question_id": "3a704032",
  "question_type": "multi-session",
  "chars": 132212,
  "bytes": 132316,
  "sha256": "d88bc45e95c02cca63289aee2f4729817c7ea4f939df04dcca0df6ecebf13924"
 },
 {
  "question_id": "3b6f954b",
  "question_type": "single-session-user",
  "chars": 114138,
  "bytes": 114164,
  "sha256": "4377dd89015f75aacbd03f54d7474bdb4d1179b39d930812847cccfcf55a850f"
 },
 {
  "question_id": "3ba21379",
  "question_type": "knowledge-update",
  "chars": 128939,
  "bytes": 128955,
  "sha256": "83daf6255e01844b9a644ce1d98a6804f3e37856ca190c4c6ccddae6a9e97bb7"
 },
 {
  "question_id": "3c1045c8",
  "question_type": "multi-session",
  "chars": 113773,
  "bytes": 113797,
  "sha256": "cced9c8e20ee5e0d22970abfc36d4815b2bbd34ea3b29280c78799994521706f"
 },
 {
  "question_id": "3d86fd0a",
  "question_type": "single-session-user",
  "chars": 91533,
  "bytes": 91586,
  "sha256": "4912bb04e38623f849ce1a954386debdbb9cae22ed2e003e1e773506a38b03bf"
 },
 {
  "question_id": "3e321797",
  "question_type": "single-session-assistant",
  "chars": 117078,
  "bytes": 117089,
  "sha256": "a6f01920d4f90e0d813287031a219803d932d435d83bcd5f2a423e0935c2fcf4"
 },
 {
  "question_id": "3f1e9474",
  "question_type": "single-session-user",
  "chars": 123117,
  "bytes": 123129,
  "sha256": "f5a7835e48c9689a10e5a755236f24ce3cc8bcb23b5a53e8275d23da0d8400d0"
 },
 {
  "question_id": "3fdac837",
  "question_type": "multi-session",
  "chars": 117918,
  "bytes": 118082,
  "sha256": "d65d420f4f1e939e552064f60a5538ac45876fda28ca7bf8b6e9fbf082b7460d"
 },
 {
  "question_id": "3fe836c9",
  "question_type": "multi-session",
  "chars": 117634,
  "bytes": 117643,
  "sha256": "9aa962d94cb3731597404b98cee0cbf0cc829697280e24c8fce7b8b8b2b72a33"
 },
 {
  "question_id": "4100d0a0",
  "question_type": "single-session-user",
  "chars": 43190,
  "bytes": 43199,
  "sha256": "9ece12a6a12d88b8bc72136ae1fff9c9574d2825a31a8b9f35d0ae6dc7d16e69"
 },
 {
  "question_id": "41275add",
  "question_type": "single-session-assistant",
  "chars": 107347,
  "bytes": 107356,
  "sha256": "5d10518f124d3eedf32548d90819da84615eaac786a0394aaa1055536b3a0e21"
 },
 {
  "question_id": "41698283",
  "question_type": "knowledge-update",
  "chars": 149477,
  "bytes": 149495,
  "sha256": "a97454e3daea3a5263237219a2638be6bed86b7ff38129697efabc37498e3844"
 },
 {
  "question_id": "42ec0761",
  "question_type": "knowledge-update",
  "chars": 123888,
  "bytes": 123890,
  "sha256": "092a7c7981555cc795abdd973f67d475d2d6cadebf67a9a7c1e09b92380d3d96"
 },
 {
  "question_id": "4388e9dd",
  "question_type": "single-session-assistant",
  "chars": 109279,
  "bytes": 109952,
  "sha256": "eba4958fbd3b557a2b4e39da021767b0ddda9059d853516e42ac03adafbc8845"
 },
 {
  "question_id": "45dc21b6",
  "question_type": "knowledge-update",
  "chars": 110412,
  "bytes": 110450,
  "sha256": "0272953358d1cc61adfd26669b96ab50c4595f3fde9e898d9c1811cebfc9d0df"
 },
 {
  "question_id": "46a3abf7",
  "question_type": "multi-session",
  "chars": 136013,
  "bytes": 136050,
  "sha256": "34c51d85be60efbc3101f46a5add5b955c6abaa2b4d62de8b42b5b44fda8458f"
 },
 {
  "question_id": "488d3006",
  "question_type": "single-session-assistant",
  "chars": 127207,
  "bytes": 127250,
  "sha256": "2ec79f6082a8e12f999d18d097e208fab3d4591c89e73f2b708badd62ef8f735"
 },
 {
  "question_id": "4adc0475",
  "question_type": "multi-session",
  "chars": 112795,
  "bytes": 112844,
  "sha256": "2c0fc9db71dfb5cc70f8708e88aed8bf09e86191e0eb5e731d1e28150b88b1e1"
 },
 {
  "question_id": "4b24c848",
  "question_type": "knowledge-update",
  "chars": 112732,
  "bytes": 112872,
  "sha256": "fdfdb42ce2efb56a908b0077061c512f493d5d6ff9368abb0148ad96b018f175"
 },
 {
  "question_id": "4baee567",
  "question_type": "single-session-assistant",
  "chars": 103475,
  "bytes": 104082,
  "sha256": "8345e23a8494bfec0a46fd44f04334a1d306093c64848e2ebf5ed14f3ecb0fde"
 },
 {
  "question_id": "4bc144e2",
  "question_type": "multi-session",
  "chars": 117258,
  "bytes": 117258,
  "sha256": "f11183bab81fc8aaf0f68356773e9735a219237d340cf7a6ee37ad9d8bf492a7"
 },
 {
  "question_id": "4c36ccef",
  "question_type": "single-session-assistant",
  "chars": 96042,
  "bytes": 96071,
  "sha256": "baacf18a5992bf9a2dc1ef7d3eb5193cc3f23bf3c6c7e576e25911311d07dd4c"
 },
 {
  "question_id": "4d6b87c8",
  "question_type": "knowledge-update",
  "chars": 112599,
  "bytes": 112605,
  "sha256": "973d414f9c8fe6b1879bb96de5e28a2c993ee8fa7a6c34088f7fceaa252aaad4"
 },
 {
  "question_id": "4dfccbf7",
  "question_type": "temporal-reasoning",
  "chars": 120556,
  "bytes": 120621,
  "sha256": "79a241b873fa81e5e4be21909a64fee5d0390d10010b9760319ca310d0a3f7d7"
 },
 {
  "question_id": "4dfccbf8",
  "question_type": "temporal-reasoning",
  "chars": 139139,
  "bytes": 139275,
  "sha256": "031f5f961a3c2c242aa55500055a82f8d2cf1d9cd927f9e64bebeb0d612d1356"
 },
 {
  "question_id": "4f54b7c9",
  "question_type": "multi-session",
  "chars": 111356,
  "bytes": 111365,
  "sha256": "6253e09098353296ca66f07386191d94509a28e8f85daedd2040a1d27aa37ed4"
 },
 {
  "question_id": "4fd1909e",
  "question_type": "single-session-user",
  "chars": 99419,
  "bytes": 99479,
  "sha256": "89d205ef044eb4f3ed2e20c9f9d4da8f98b41b31f3033a371b4f06f7b9911814"
 },
 {
  "question_id": "5025383b",
  "question_type": "multi-session",
  "chars": 108301,
  "bytes": 108312,
  "sha256": "826497b7c677803d9208ac5819b1bb774f37c4144bf74dff7e8b6a8af36c1104"
 },
 {
  "question_id": "505af2f5",
  "question_type": "single-session-preference",
  "chars": 134529,
  "bytes": 134554,
  "sha256": "839129a67fe9fdde4e0abd57fde70a7cbd08da95b7d637eeacaa92c0cf277df7"
 },
 {
  "question_id": "50635ada",
  "question_type": "knowledge-update",
  "chars": 117211,
  "bytes": 117233,
  "sha256": "a87f52c5998b0e4d27225088a9f13f4814d7103a2cb261ae0f4c18c6e4d37ac1"
 },
 {
  "question_id": "51a45a95",
  "question_type": "single-session-user",
  "chars": 137336,
  "bytes": 137348,
  "sha256": "484bd0f1efbaefdb0951616279efecdd5f42ba63c9db7ea8738a5d997054fd7b"
 },
 {
  "question_id": "51b23612",
  "question_type": "single-session-assistant",
  "chars": 110232,
  "bytes": 110298,
  "sha256": "fdfa006b53fa894fa909cbf3ceebb076d9c24b157cb951aa86e4174ca44c5c83"
 },
 {
  "question_id": "51c32626",
  "question_type": "multi-session",
  "chars": 120858,
  "bytes": 120879,
  "sha256": "8742dcda4a1c20b37819a1d1e090b567fcdde0e7d36c31e836bd2dfa1420e1e5"
 },
 {
  "question_id": "54026fce",
  "question_type": "single-session-preference",
  "chars": 133030,
  "bytes": 133079,
  "sha256": "738a7177f0c9d91089c2183fe129954e7f56f7c7c0c0a5d877c2fc15df9053db"
 },
 {
  "question_id": "545bd2b5",
  "question_type": "single-session-user",
  "chars": 133768,
  "bytes": 133791,
  "sha256": "6a6caf13e512d75100c274aad41ece56e5c4b839730ee2a9b287904b988aff49"
 },
 {
  "question_id": "55241a1f",
  "question_type": "multi-session",
  "chars": 144596,
  "bytes": 144604,
  "sha256": "f779ffc999b0251a403176a18bb77c939f40484e2414685f810aace784878849"
 },
 {
  "question_id": "561fabcd",
  "question_type": "single-session-assistant",
  "chars": 106043,
  "bytes": 106052,
  "sha256": "47b0c7cb98b44a92028b24b7940536a76b5d4e25e181f0539c3e04038f38841c"
 },
 {
  "question_id": "577d4d32",
  "question_type": "single-session-user",
  "chars": 117321,
  "bytes": 117333,
  "sha256": "75784a38b02d5804d2c6649fd96c4f48750306511b5515c81593360936159d51"
 },
 {
  "question_id": "57f827a0",
  "question_type": "single-session-preference",
  "chars": 130352,
  "bytes": 130356,
  "sha256": "9744c6ff0db90f9257db4b5b1d75f489180306cd84ff8fd45d8f2677c5cbf9a9"
 },
 {
  "question_id": "5809eb10",
  "question_type": "single-session-assistant",
  "chars": 113937,
  "bytes": 114070,
  "sha256": "e76129d526341b99a90ecee0e6ea112199af77edb0e6af93056cf527e776c6ca"
 },
 {
  "question_id": "5831f84d",
  "question_type": "knowledge-update",
  "chars": 151253,
  "bytes": 151259,
  "sha256": "db9a312cc5f8de01cd510c9c835616b5319c6dacf28764a24100939ac8d2a37b"
 },
 {
  "question_id": "58470ed2",
  "question_type": "single-session-assistant",
  "chars": 104536,
  "bytes": 104694,
  "sha256": "c24e01d392a05b6811d7051b5c10b8d75159517f5b87d161cb7034ffddac5ed7"
 },
 {
  "question_id": "58bf7951",
  "question_type": "single-session-user",
  "chars": 78323,
  "bytes": 78328,
  "sha256": "2e63bbdbf56496ba2f261181b713068a106ea657fe23092b29da3e0d5da3a659"
 },
 {
  "question_id": "58ef2f1c",
  "question_type": "single-session-user",
  "chars": 125723,
  "bytes": 125741,
  "sha256": "4d0d68a039969ba96e8dbf31c10f6fb5111acda043c997385b3ebd8d1d5a0071"
 },
 {
  "question_id": "59524333",
  "question_type": "knowledge-update",
  "chars": 100423,
  "bytes": 100441,
  "sha256": "5054638f1e1c166a640c9953eaf19f1c65fde94373a0cc303301928f080be60a"
 },
 {
  "question_id": "5a4f22c0",
  "question_type": "knowledge-update",
  "chars": 113231,
  "bytes": 113233,
  "sha256": "40ac3698c88f1a837448896625992e23d565f46a6411f03b038a2c29b6880638"
 },
 {
  "question_id": "5a7937c8",
  "question_type": "multi-session",
  "chars": 139140,
  "bytes": 139152,
  "sha256": "df046a290a6ee4629aea8f26175b4f6f54dc2641500af09631904576479368cf"
 },
 {
  "question_id": "5c40ec5b",
  "question_type": "knowledge-update",
  "chars": 117993,
  "bytes": 118038,
  "sha256": "aed3761356bbdf3433d0b98323cd032783182181f05628de7194bd4996613eea"
 },
 {
  "question_id": "5d3d2817",
  "question_type": "single-session-user",
  "chars": 85821,
  "bytes": 85883,
  "sha256": "eb03a6f834d9702274efb1d827b52165d2851ed160f347fcdf09af386e0b1264"
 },
 {
  "question_id": "5e1b23de",
  "question_type": "temporal-reasoning",
  "chars": 123363,
  "bytes": 123368,
  "sha256": "c3c10ab1fdec483f56a3ed59ca2f1aed02f1674ca8a34a927c4a68683f551648"
 },
 {
  "question_id": "60036106",
  "question_type": "multi-session",
  "chars": 131983,
  "bytes": 132057,
  "sha256": "9305b331c3ec3de441734539f874b4771f7e710ba738cdbf7781196b8c8b8e7c"
 },
 {
  "question_id": "60159905",
  "question_type": "multi-session",
  "chars": 134334,
  "bytes": 134370,
  "sha256": "b7add91418b031ee58f6ffe94b98aa1ae8ffa51dc80f4a002c7d0d40bce27d47"
 },
 {
  "question_id": "603deb26",
  "question_type": "knowledge-update",
  "chars": 132946,
  "bytes": 132961,
  "sha256": "93de44f36eadf71597f0a85f7ee0a8b1cb2bc561ae78f21f008fb55213fd78f3"
 },
 {
  "question_id": "60472f9c",
  "question_type": "multi-session",
  "chars": 128836,
  "bytes": 128845,
  "sha256": "86fa399a69f1aa955c7fdb06f73be0003592a75c9128e01411e0899ece4b89b7"
 },
 {
  "question_id": "6071bd76",
  "question_type": "knowledge-update",
  "chars": 116836,
  "bytes": 116869,
  "sha256": "3087ea6cbe58db818c2d36bd6a53324097b3463a5c3d62cca19365ca51478862"
 },
 {
  "question_id": "60bf93ed",
  "question_type": "multi-session",
  "chars": 128759,
  "bytes": 128767,
  "sha256": "ddbdf646c42c716a3b9ea0ef4847ab62378421eb3717dc4c5b0347136a2bcf11"
 },
 {
  "question_id": "60bf93ed_abs",
  "question_type": "multi-session",
  "chars": 123997,
  "bytes": 124012,
  "sha256": "9a7106f8f99f4fe688a7edf69682531d06853a3a986181c7dbbcfc3bb4cc7751"
 },
 {
  "question_id": "60d45044",
  "question_type": "single-session-user",
  "chars": 156212,
  "bytes": 156238,
  "sha256": "8d023be7c736f3f5c2173f19101c70be29186e5459c7211a6993cb139e59e151"
 },
 {
  "question_id": "618f13b2",
  "question_type": "knowledge-update",
  "chars": 134462,
  "bytes": 134507,
  "sha256": "7944507545b7dbaa766cf19ea83970ab63413e45811f4b01e97566dfc0ef70fe"
 },
 {
  "question_id": "61f8c8f8",
  "question_type": "multi-session",
  "chars": 122736,
  "bytes": 122828,
  "sha256": "538fa20ca1ed12e000ed8b50f485efaccbabb00f2488832fae31e0901e46bd00"
 },
 {
  "question_id": "6222b6eb",
  "question_type": "single-session-assistant",
  "chars": 112439,
  "bytes": 112452,
  "sha256": "7fd49cf968373666f8e34c6a3fdf0cfd173afd489b3d47edf1fba339bbead657"
 },
 {
  "question_id": "6456829e",
  "question_type": "multi-session",
  "chars": 117439,
  "bytes": 117483,
  "sha256": "dc116021b19500278d025f27bad648fd777e61e4f4ff26bd006e90317f9ddb3c"
 },
 {
  "question_id": "6456829e_abs",
  "question_type": "multi-session",
  "chars": 119624,
  "bytes": 119810,
  "sha256": "2d2d0c216154c22b6049dccd6e5c5b199e2efcaf5ab2f9a29aadb2f2f6858ddc"
 },
 {
  "question_id": "65240037",
  "question_type": "single-session-assistant",
  "chars": 114561,
  "bytes": 114578,
  "sha256": "41156b924c7ed1cc3b85828f1440ace0711c86463a493503ff070d21a75754f3"
 },
 {
  "question_id": "6613b389",
  "question_type": "temporal-reasoning",
  "chars": 149365,
  "bytes": 149370,
  "sha256": "f11ae9da2ed3c260cffd7c9fe2529372cc160f4e9c0377eee4288dc0bead119f"
 },
 {
  "question_id": "66f24dbb",
  "question_type": "single-session-user",
  "chars": 94407,
  "bytes": 94421,
  "sha256": "b77636b42f1501a4570cde4c8be28d3b736d674e211a22b8fd964fd7c21b0197"
 },
 {
  "question_id": "67e0d0f2",
  "question_type": "multi-session",
  "chars": 129986,
  "bytes": 129988,
  "sha256": "e33366ba10688d6cf3174d97a4fc3478a6d555547be93436270ab9cd1cec1fbb"
 },
 {
  "question_id": "681a1674",
  "question_type": "multi-session",
  "chars": 121793,
  "bytes": 121810,
  "sha256": "7ea60526f8a81902c10cea2d905130b5a23c9edd0719582c02d8dd1d7c67e9eb"
 },
 {
  "question_id": "69fee5aa",
  "question_type": "knowledge-update",
  "chars": 110727,
  "bytes": 110732,
  "sha256": "7858ba4f5fba0e3c23ec8c157658670534fd4a770534ee87535fa1e4720586da"
 },
 {
  "question_id": "6a1eabeb",
  "question_type": "knowledge-update",
  "chars": 149293,
  "bytes": 149302,
  "sha256": "86a2354373bb0c8e7e113f2cbb0d4e0b4ad63fd50ac832f40dc2b11f228d4fc1"
 },
 {
  "question_id": "6a27ffc2",
  "question_type": "knowledge-update",
  "chars": 123025,
  "bytes": 123061,
  "sha256": "4cbac59b4262bdb804618741971a387f62da84d2d8536bfb2cffad2a48e2ff25"
 },
 {
  "question_id": "6ade9755",
  "question_type": "single-session-user",
  "chars": 93187,
  "bytes": 93218,
  "sha256": "53e495d9530cfc0444c920ca5434f30d42ec257130b9c057b30ca9f32b837841"
 },
 {
  "question_id": "6ae235be",
  "question_type": "single-session-assistant",
  "chars": 107602,
  "bytes": 107608,
  "sha256": "78719a6237326d8dfaf94564d342f4ae1a7b3066ba065ab742a76a5e2d3bc1b2"
 },
 {
  "question_id": "6aeb4375",
  "question_type": "knowledge-update",
  "chars": 108680,
  "bytes": 109457,
  "sha256": "e96f358ffefbef066753bb1ce6961e16224c5cf957b9c014714ad1ee296adbd2"
 },
 {
  "question_id": "6aeb4375_abs",
  "question_type": "knowledge-update",
  "chars": 120919,
  "bytes": 121187,
  "sha256": "ae35e700a78997404a32d8253c02127c6d6915143648aad4fbf4feafbe4c4522"
 },
 {
  "question_id": "6b168ec8",
  "question_type": "single-session-user",
  "chars": 129368,
  "bytes": 129378,
  "sha256": "9fcbf6a8d1e52988ee6621f5a7018938187eb853e4cdae807ad7687edc4016f2"
 },
 {
  "question_id": "6b7dfb22",
  "question_type": "single-session-preference",
  "chars": 155229,
  "bytes": 155247,
  "sha256": "8622bbd716fada092262125630a49874cde1cccaf7497337814da3657036d0a0"
 },
 {
  "question_id": "6c49646a",
  "question_type": "multi-session",
  "chars": 136593,
  "bytes": 136705,
  "sha256": "0fda9f86da2ee1c229ae9c9aebbfb43c72141784bd6e55f2f92ce725272ddf4f"
 },
 {
  "question_id": "6cb6f249",
  "question_type": "multi-session",
  "chars": 132157,
  "bytes": 132193,
  "sha256": "8da1ffa2b0f81b16f9ccb2dadaaa9a2abfb7bc6cb0b2cc211644242e826c34a0"
 },
 {
  "question_id": "6d550036",
  "question_type": "multi-session",
  "chars": 111730,
  "bytes": 111748,
  "sha256": "3c7c733421a3cb7b6d4a2007f175e5888e834101e1bed18e8fea0365b4576841"
 },
 {
  "question_id": "6e984301",
  "question_type": "temporal-reasoning",
  "chars": 153919,
  "bytes": 153934,
  "sha256": "521c624d781b36a59e56c9dec69f545e649bd4736b55a5f66f9c0d10f2fca912"
 },
 {
  "question_id": "6e984302",
  "question_type": "temporal-reasoning",
  "chars": 151176,
  "bytes": 151189,
  "sha256": "4c77c01e1577aef9b239924ae9db9f57ffa83ccaf626c054eb5dd1f4cefe6fc8"
 },
 {
  "question_id": "6f9b354f",
  "question_type": "single-session-user",
  "chars": 84883,
  "bytes": 84983,
  "sha256": "b8006faf1ead999c2d11a23018e2bb5ff8289156c86a9e54845aa00403d51add"
 },
 {
  "question_id": "7024f17c",
  "question_type": "multi-session",
  "chars": 139347,
  "bytes": 139396,
  "sha256": "10db4a778eddfc864a0633877d084b43fe8f11ad69e1b33b44075cce23d2031f"
 },
 {
  "question_id": "70b3e69b",
  "question_type": "single-session-assistant",
  "chars": 82179,
  "bytes": 82243,
  "sha256": "15b080650237b9746cc0548540a5fa7b7d599219523a04b5d2adc10ef889e9eb"
 },
 {
  "question_id": "71017276",
  "question_type": "temporal-reasoning",
  "chars": 108633,
  "bytes": 108688,
  "sha256": "9c8658e928b24b50d4b6ed33807227c28b95e9a73dbc8bfa657bd0b68065ece1"
 },
 {
  "question_id": "71017277",
  "question_type": "temporal-reasoning",
  "chars": 126070,
  "bytes": 126074,
  "sha256": "9a02004b9bb654a44701cb10f8ec5cf8bc5aa18d1b85c05d68cbd1e14063b561"
 },
 {
  "question_id": "71315a70",
  "question_type": "knowledge-update",
  "chars": 134746,
  "bytes": 134791,
  "sha256": "7e4f2ec2f2008f10fe0084b4c4e9acd02baa37bae02053cdd6009e23a9d81542"
 },
 {
  "question_id": "7161e7e2",
  "question_type": "single-session-assistant",
  "chars": 102393,
  "bytes": 102460,
  "sha256": "6051f11b48ee727d7a82c0d39a05fdba46eafd66a81c4e4e96a2f1f794d6ddd1"
 },
 {
  "question_id": "71a3fd6b",
  "question_type": "single-session-assistant",
  "chars": 80235,
  "bytes": 80240,
  "sha256": "b8499ca7bbabd497105a9376b139a9b35a25eb9eda54644c9799a95f15b5a510"
 },
 {
  "question_id": "720133ac",
  "question_type": "multi-session",
  "chars": 101173,
  "bytes": 101182,
  "sha256": "c948bdcebfc054c151781fd79f6c7b737de0db5fb3b29c8183a3a16c1d6bf8d7"
 },
 {
  "question_id": "726462e0",
  "question_type": "single-session-user",
  "chars": 124663,
  "bytes": 124673,
  "sha256": "107d7ccf58e5846a192ead98a204857403e1dfa882c0c08b8eba916f640282c1"
 },
 {
  "question_id": "72e3ee87",
  "question_type": "knowledge-update",
  "chars": 123828,
  "bytes": 123849,
  "sha256": "a73f637c196ac683f4d107795f937000d2bf14695496095dde6ca1467cba84e4"
 },
 {
  "question_id": "73d42213",
  "question_type": "multi-session",
  "chars": 136345,
  "bytes": 136348,
  "sha256": "634480a888be29f6c35b1f8adc8a61f9d2b86b85427b0ac6bb7b54e86d7a0489"
 },
 {
  "question_id": "7401057b",
  "question_type": "knowledge-update",
  "chars": 140021,
  "bytes": 140122,
  "sha256": "41b92f5c37590a74ddb5f215bb3844abbaf96b490e95c8a4b3200c62e92a21e7"
 },
 {
  "question_id": "7405e8b1",
  "question_type": "multi-session",
  "chars": 125423,
  "bytes": 125427,
  "sha256": "d43360e6afb92de3875d7db4f17894e286ab119c892b046764dd8a159ade8f39"
 },
 {
  "question_id": "7527f7e2",
  "question_type": "single-session-user",
  "chars": 137776,
  "bytes": 137784,
  "sha256": "36c1db1ab6614ee438af2a1d59b436abed867be30acd83bb09b67db125b659e0"
 },
 {
  "question_id": "75499fd8",
  "question_type": "single-session-user",
  "chars": 43613,
  "bytes": 43653,
  "sha256": "cdee6eb67f4e659f0a5d94e8c9352fa434116cce46356a5a4e931ac3ac23b3bf"
 },
 {
  "question_id": "75832dbd",
  "question_type": "single-session-preference",
  "chars": 109497,
  "bytes": 109530,
  "sha256": "f6205e47bdb5b9ba050f34312fcc42a255438ccc0314bd67441f1539a330959b"
 },
 {
  "question_id": "75f70248",
  "question_type": "single-session-preference",
  "chars": 135134,
  "bytes": 135141,
  "sha256": "da9436090ff612863e71dedaac2807feb826c33f96b751f8171c69c1f1404f09"
 },
 {
  "question_id": "76d63226",
  "question_type": "single-session-user",
  "chars": 115587,
  "bytes": 115620,
  "sha256": "fd02c5d804973835beed2bdc7c01ed94b8f522f7c7edb0f3ddc8769934076a84"
 },
 {
  "question_id": "778164c6",
  "question_type": "single-session-assistant",
  "chars": 116326,
  "bytes": 116342,
  "sha256": "efe1907ac7418e6004b3f107a5f5b8e7b7e7659d08dfab7d2db533b97a4e7618"
 },
 {
  "question_id": "77eafa52",
  "question_type": "multi-session",
  "chars": 92064,
  "bytes": 92158,
  "sha256": "461bc6772c49e2885d9af486506631381183aa1165f50f4f54571dcc3040cf4c"
 },
 {
  "question_id": "7a87bd0c",
  "question_type": "knowledge-update",
  "chars": 128305,
  "bytes": 128319,
  "sha256": "30375799a7ed5d57a267d1847e533edc5f62a66a6c79e3e38549243ce00b19e4"
 },
 {
  "question_id": "7a8d0b71",
  "question_type": "single-session-assistant",
  "chars": 131653,
  "bytes": 131816,
  "sha256": "8d4cabe3a0b0c4c467e1dd5e0e35adb4ac7449834ad92e7eee7cd4e1c830d823"
 },
 {
  "question_id": "7e00a6cb",
  "question_type": "single-session-assistant",
  "chars": 102880,
  "bytes": 102894,
  "sha256": "2c7171a57c1891c24e9a1c87c1005201bd288eec1637bddb3b8b93030f17cee7"
 },
 {
  "question_id": "7e974930",
  "question_type": "knowledge-update",
  "chars": 104472,
  "bytes": 104474,
  "sha256": "faf56a004381d8531a09dbaef5b74922bd6c668106175d321f6c1dee50eecc6d"
 },
 {
  "question_id": "8077ef71",
  "question_type": "temporal-reasoning",
  "chars": 108441,
  "bytes": 108485,
  "sha256": "0113a0ab03a30189e1e067156d0f630799cb5a6cca827ea8feb67a85dbc79b8d"
 },
 {
  "question_id": "80ec1f4f",
  "question_type": "multi-session",
  "chars": 111197,
  "bytes": 111200,
  "sha256": "edd8ce44148eb7a92d1a02a05bf416e19227c4452448965e8c3c125ef4de647e"
 },
 {
  "question_id": "80ec1f4f_abs",
  "question_type": "multi-session",
  "chars": 100254,
  "bytes": 100288,
  "sha256": "ba2901efeff3aa3e2c143e9904d51032c3db4b9d04c474679a2a1c01c03ee168"
 },
 {
  "question_id": "81507db6",
  "question_type": "multi-session",
  "chars": 130261,
  "bytes": 130262,
  "sha256": "004c979ef75902679735d473ac48769b2cea9683b21cf357b5962ac34969d56d"
 },
 {
  "question_id": "830ce83f",
  "question_type": "knowledge-update",
  "chars": 95038,
  "bytes": 95054,
  "sha256": "27e2cd59f4117d9351b46c4bc536d5ec4c565ab047e2e5905035a28d25e0824e"
 },
 {
  "question_id": "8464fc84",
  "question_type": "single-session-assistant",
  "chars": 138174,
  "bytes": 138184,
  "sha256": "2267b59362997fcd0d63b3b57f7717b631ebf0db12dfd2d804ebd868b6f756fa"
 },
 {
  "question_id": "852ce960",
  "question_type": "knowledge-update",
  "chars": 147421,
  "bytes": 147450,
  "sha256": "ed9c1b13f4da3de168dc44468c257d4adf563fa85f7f054cbdf4ed2e12e5b07c"
 },
 {
  "question_id": "853b0a1d",
  "question_type": "single-session-user",
  "chars": 135639,
  "bytes": 135666,
  "sha256": "8a1c6fa6c2c1e0cc2a4ebcf03aac7bbd2683b6eacf38c4793aae4bb9452f74a4"
 },
 {
  "question_id": "8550ddae",
  "question_type": "single-session-user",
  "chars": 129796,
  "bytes": 129822,
  "sha256": "a429346260acd9f26ee0af07e37cc247d73a6cb6ac1a5ade6094e8a3af0b9e1e"
 },
 {
  "question_id": "85fa3a3f",
  "question_type": "multi-session",
  "chars": 127745,
  "bytes": 127773,
  "sha256": "c9a0686777fc39981437d4c13d87ff6c51d088ce636534b45d0cba460781b985"
 },
 {
  "question_id": "86b68151",
  "question_type": "single-session-user",
  "chars": 123270,
  "bytes": 123282,
  "sha256": "2db7214dd1ae679d3750b36486ecd2e0f317a92af7f1d912990f456557053d39"
 },
 {
  "question_id": "86f00804",
  "question_type": "single-session-user",
  "chars": 126322,
  "bytes": 126340,
  "sha256": "4e4f142a9a59ea6cffb87e672ce0b86049a974a7f115ee39219b2797702f33c2"
 },
 {
  "question_id": "8752c811",
  "question_type": "single-session-assistant",
  "chars": 83444,
  "bytes": 83473,
  "sha256": "2bab9852c5204c53017f42948d863c599a68b858ed9a6fe703a49399f9f38fa9"
 },
 {
  "question_id": "87f22b4a",
  "question_type": "multi-session",
  "chars": 133307,
  "bytes": 133353,
  "sha256": "fe29e16496aedb2311f93acaa3678e9707993647c99553e418e495fa0376b215"
 },
 {
  "question_id": "88432d0a",
  "question_type": "multi-session",
  "chars": 97041,
  "bytes": 97102,
  "sha256": "cd90e167388ede0feecfdef04fc269418375af1d1baf06a702a2387e0a94937b"
 },
 {
  "question_id": "88432d0a_abs",
  "question_type": "multi-session",
  "chars": 140152,
  "bytes": 140210,
  "sha256": "d219cddda852728e16ccd151f4ceecea6d54ed3562d0248a4440244b56114dc6"
 },
 {
  "question_id": "89527b6b",
  "question_type": "single-session-assistant",
  "chars": 107513,
  "bytes": 107531,
  "sha256": "c2373a978fd9f74cae2fc22f82152813a4d4ba9c9d204ba2eb9729e2fef4e78f"
 },
 {
  "question_id": "8979f9ec",
  "question_type": "multi-session",
  "chars": 128062,
  "bytes": 128215,
  "sha256": "c0aa0edf128bdc092cd343dc9eeb0181ba336d51a8c03fbb12267213ee8de0f5"
 },
 {
  "question_id": "89941a93",
  "question_type": "knowledge-update",
  "chars": 90798,
  "bytes": 90802,
  "sha256": "d62afdd3524a3cc20a05b2e8dfadeec52c7dc727a5653aa0ace5f71b90e622b8"
 },
 {
  "question_id": "89941a94",
  "question_type": "knowledge-update",
  "chars": 140772,
  "bytes": 140800,
  "sha256": "29beac39f7c89a654e9d916e7d0503bc694103f011de071e9ad7c0a2a9a6b748"
 },
 {
  "question_id": "8a137a7f",
  "question_type": "single-session-user",
  "chars": 118304,
  "bytes": 118307,
  "sha256": "bf79b15be93c317929e1a5e08b01ffc16c1cb68c7782ef372b78e43541cba7b4"
 },
 {
  "question_id": "8a2466db",
  "question_type": "single-session-preference",
  "chars": 152456,
  "bytes": 152470,
  "sha256": "780c4991ef3e8e7d9572641fb1c7c4d8f158933a50c941728e3b0d37c367e134"
 },
 {
  "question_id": "8aef76bc",
  "question_type": "single-session-assistant",
  "chars": 100897,
  "bytes": 100912,
  "sha256": "bebf66ede7e2356edcd699e1dcd9ee024e2b6a935dcc26fbefce92462cc5f0fe"
 },
 {
  "question_id": "8b9d4367",
  "question_type": "single-session-assistant",
  "chars": 86573,
  "bytes": 86577,
  "sha256": "f8ff94813f760eb4a024957f43994b5e34d7e66414352b9c03ced877d171da67"
 },
 {
  "question_id": "8c18457d",
  "question_type": "temporal-reasoning",
  "chars": 145672,
  "bytes": 145695,
  "sha256": "1b6a14aec8504149f3b1a5b3f21a83ae778582ae31361f8ac0a5033c73e6cd22"
 },
 {
  "question_id": "8cf4d046",
  "question_type": "multi-session",
  "chars": 77588,
  "bytes": 77705,
  "sha256": "59e6f422ff85750fd1eabf1868c520bceb7576c85e187ffdf2d04dcc6a30911d"
 },
 {
  "question_id": "8cf51dda",
  "question_type": "single-session-assistant",
  "chars": 114327,
  "bytes": 114454,
  "sha256": "82bd490e824e3724892b7fa8e84370b8f39938b174d6a75ad91925aa411450c0"
 },
 {
  "question_id": "8e91e7d9",
  "question_type": "multi-session",
  "chars": 118967,
  "bytes": 118993,
  "sha256": "403c63b4002101693a7c37130b3f7e7ca5f808504600066488e0af2e2da727cc"
 },
 {
  "question_id": "8e9d538c",
  "question_type": "single-session-user",
  "chars": 90979,
  "bytes": 90979,
  "sha256": "30e37ac76b68b2d3ecbeecb56207ea84cb65f84dc402e4bd7c97cade76df29c0"
 },
 {
  "question_id": "8ebdbe50",
  "question_type": "single-session-user",
  "chars": 149845,
  "bytes": 149852,
  "sha256": "42457c84b15b730fd0d00dd0ba883abfaba9e99f9824c8b17626bf232935ab5a"
 },
 {
  "question_id": "8fb83627",
  "question_type": "knowledge-update",
  "chars": 105244,
  "bytes": 105249,
  "sha256": "59395fe6aff8ab6e8f880935e4a5361c60151084999b9d4f15d6e3fa9f5571a3"
 },
 {
  "question_id": "91b15a6e",
  "question_type": "multi-session",
  "chars": 128232,
  "bytes": 128249,
  "sha256": "ec5b1a4a3fcc986bce607c2f508858f4dd43791c5a78aa609646c14e7957aa41"
 },
 {
  "question_id": "92a0aa75",
  "question_type": "multi-session",
  "chars": 132971,
  "bytes": 133013,
  "sha256": "bbf8ab0f0737a3782f0738f26eaf857546f802a96778899d1121aca03df9dc09"
 },
 {
  "question_id": "945e3d21",
  "question_type": "knowledge-update",
  "chars": 126492,
  "bytes": 126514,
  "sha256": "de1a7bb77a332e20d8f2709521960fa0992b55cd903512ebe49730de563c9938"
 },
 {
  "question_id": "94f70d80",
  "question_type": "single-session-user",
  "chars": 140108,
  "bytes": 140123,
  "sha256": "c38982dcce32933b3b9b6fd88858d74d44d94751e7398a64bb1aa8b998dfd3a6"
 },
 {
  "question_id": "95228167",
  "question_type": "single-session-preference",
  "chars": 139583,
  "bytes": 139588,
  "sha256": "6f07074f758679f46e79446e9769966c1d1d4827ffcaeb37d04d2aa3b23c15a8"
 },
 {
  "question_id": "95bcc1c8",
  "question_type": "single-session-user",
  "chars": 122567,
  "bytes": 122651,
  "sha256": "eb2ccd038971edb4f167bc954e1fb4f362d2d1de7ee22dd8627aa6f536e31aea"
 },
 {
  "question_id": "982b5123",
  "question_type": "temporal-reasoning",
  "chars": 144996,
  "bytes": 145003,
  "sha256": "c03272f4aaedede1b1a5a9d551ed84eb02c088cc488b4a92bc6958467c50db6f"
 },
 {
  "question_id": "982b5123_abs",
  "question_type": "temporal-reasoning",
  "chars": 111471,
  "bytes": 111482,
  "sha256": "d07ee118f7834cffef9300c7d9528893d7080643c899e80150283df84471df65"
 },
 {
  "question_id": "993da5e2",
  "question_type": "temporal-reasoning",
  "chars": 113528,
  "bytes": 113594,
  "sha256": "b11a132c55202c2610e173fdc4b52a289038f5d18f9ad8899f572ce57cbb6cff"
 },
 {
  "question_id": "9a707b81",
  "question_type": "temporal-reasoning",
  "chars": 123242,
  "bytes": 123272,
  "sha256": "2a36a78f5b1b9cd0d484fb319bb00cb5ab081420a5b120107dbcca9fa12a2958"
 },
 {
  "question_id": "9a707b82",
  "question_type": "temporal-reasoning",
  "chars": 124312,
  "bytes": 124358,
  "sha256": "1e671397214f0fa3ef6d86ea3480e5cb873fa9312b13cfd27c6e3eba2fa5bb2c"
 },
 {
  "question_id": "9aaed6a3",
  "question_type": "multi-session",
  "chars": 115742,
  "bytes": 115769,
  "sha256": "9eb2aee208c89e51e1c1fb4e73bb1c57c7b94842ab0400dc9125718595666fa5"
 },
 {
  "question_id": "9bbe84a2",
  "question_type": "knowledge-update",
  "chars": 90741,
  "bytes": 90753,
  "sha256": "3f674a849b6cf5e17e39763be640c0dde950ceefec7d4c633ff3c5052e57e5d2"
 },
 {
  "question_id": "9d25d4e0",
  "question_type": "multi-session",
  "chars": 135617,
  "bytes": 135621,
  "sha256": "cbda751754ff35e299edad8ef4390491b77ed326ca574cf0908c5d6205c3a713"
 },
 {
  "question_id": "9ea5eabc",
  "question_type": "knowledge-update",
  "chars": 132785,
  "bytes": 132812,
  "sha256": "5666921be7a56a41e80fce8955b25ca1649c19ff48517ca401bd3a8d8045a8f3"
 },
 {
  "question_id": "9ee3ecd6",
  "question_type": "multi-session",
  "chars": 117265,
  "bytes": 117272,
  "sha256": "c34cfc8951d4e17b12e1f7b6f583ac0ca8e698d9c0cf6d4926663954c02d0739"
 },
 {
  "question_id": "a06e4cfe",
  "question_type": "single-session-user",
  "chars": 139603,
  "bytes": 139617,
  "sha256": "316aa2f49aadcb1acad94862c3ce69d9d853a543038325fc9f0d1c878eea3485"
 },
 {
  "question_id": "a08a253f",
  "question_type": "multi-session",
  "chars": 118643,
  "bytes": 118644,
  "sha256": "e19eace97329930703a3709318087065456453638dfaae55b32bf2886d501647"
 },
 {
  "question_id": "a11281a2",
  "question_type": "multi-session",
  "chars": 139597,
  "bytes": 139655,
  "sha256": "0b6cbb983d9e7602ed5b878c27576e944f2aa7ae529ae7b4bf08590df4e37ecb"
 },
 {
  "question_id": "a1cc6108",
  "question_type": "multi-session",
  "chars": 141653,
  "bytes": 141670,
  "sha256": "9b1f9fbf8d39c03775274e90b1f7765fe095b8ee98635681c802e63f77ec83f7"
 },
 {
  "question_id": "a1eacc2a",
  "question_type": "knowledge-update",
  "chars": 160775,
  "bytes": 161060,
  "sha256": "8260f89496b058f13bde61add03387cf19f0c25fcde1da80d7ade18e2fcf3d17"
 },
 {
  "question_id": "a2f3aa27",
  "question_type": "knowledge-update",
  "chars": 132051,
  "bytes": 132066,
  "sha256": "2e6780d811fbeb38fb56c8ebca2217815ede599fe0828fb32e51c87eabb45170"
 },
 {
  "question_id": "a3045048",
  "question_type": "temporal-reasoning",
  "chars": 112442,
  "bytes": 113019,
  "sha256": "a840a7082b6f3faedaad51eb9eeede902278e0da9da8d2833d122aeb88895ab7"
 },
 {
  "question_id": "a3332713",
  "question_type": "multi-session",
  "chars": 101384,
  "bytes": 101390,
  "sha256": "8f7c6cb45f2095961044c251ed635258acce52efc06297e1bf0ac9749e7dda5c"
 },
 {
  "question_id": "a346bb18",
  "question_type": "multi-session",
  "chars": 122051,
  "bytes": 122055,
  "sha256": "a920c442140a877f8b4f9dd197443f657d7b9eb3fb0477b56df464c7372c5186"
 },
 {
  "question_id": "a3838d2b",
  "question_type": "temporal-reasoning",
  "chars": 141721,
  "bytes": 141723,
  "sha256": "b9a3ccc62e03848068e2c7f1bd6f3e876cd8d80f496a76f10ca3bc5133f35a03"
 },
 {
  "question_id": "a40e080f",
  "question_type": "single-session-assistant",
  "chars": 111268,
  "bytes": 111273,
  "sha256": "fb0ea7c7bb463fffaded882441034d0686dbcc4c8ccca165abc296f5fe4412a0"
 },
 {
  "question_id": "a4996e51",
  "question_type": "multi-session",
  "chars": 119776,
  "bytes": 119783,
  "sha256": "ce7ae4fccaab7e2699a3bfcd9dad72428155aaf4f45cba84c47265215e1d6db5"
 },
 {
  "question_id": "a82c026e",
  "question_type": "single-session-user",
  "chars": 127182,
  "bytes": 127199,
  "sha256": "4c72a8c1eb5bd7112bbbef649c826702752deffa73b1a9378f2154c25e931593"
 },
 {
  "question_id": "a89d7624",
  "question_type": "single-session-preference",
  "chars": 128110,
  "bytes": 128114,
  "sha256": "4f4aa642cd3cf940283da4fafd8021818d98271e04418a51247f10d04010639b"
 },
 {
  "question_id": "a96c20ee",
  "question_type": "multi-session",
  "chars": 130763,
  "bytes": 130778,
  "sha256": "b689b3d58f9491cb3643f0c442cb5eedb2c057d8f52b0f4828fc055bbb13a544"
 },
 {
  "question_id": "a96c20ee_abs",
  "question_type": "multi-session",
  "chars": 103018,
  "bytes": 103020,
  "sha256": "dc2bd332a6a08c2eb89d44b2bfaf9af1c6b459a064446e295fd412bc6f4851fd"
 },
 {
  "question_id": "a9f6b44c",
  "question_type": "multi-session",
  "chars": 118115,
  "bytes": 118129,
  "sha256": "2416371ebb4c723988ddd2b527acc74f4593643134e515b645d1e9a3ae5983a0"
 },
 {
  "question_id": "aae3761f",
  "question_type": "multi-session",
  "chars": 119796,
  "bytes": 119799,
  "sha256": "c49d513f66071920fadd5bd9ebc95c16d6a6968e96eb470d70812ee2a9671f89"
 },
 {
  "question_id": "ac031881",
  "question_type": "single-session-assistant",
  "chars": 113647,
  "bytes": 113844,
  "sha256": "75ec2b4f33fafa2b04974da5b1b92d3be7c20fab6f1f53bb1af7a3eba1af5db7"
 },
 {
  "question_id": "ad7109d1",
  "question_type": "single-session-user",
  "chars": 113847,
  "bytes": 113857,
  "sha256": "4e60c755d05516803876fa91cac2e3f26b09a0b0caa4d943c67e7180b61a3c38"
 },
 {
  "question_id": "af082822",
  "question_type": "temporal-reasoning",
  "chars": 119699,
  "bytes": 119706,
  "sha256": "ea493bc30ece86582c280d0e56352313a406c909d10140c5b4bcd72b0abbdec9"
 },
 {
  "question_id": "af8d2e46",
  "question_type": "single-session-user",
  "chars": 104796,
  "bytes": 104797,
  "sha256": "39cdf7d533ae93b50bf300adf1a07aea883d8c56644a06cc83237ebfa74584a8"
 },
 {
  "question_id": "affe2881",
  "question_type": "knowledge-update",
  "chars": 103904,
  "bytes": 103932,
  "sha256": "eea429f10ba229dd4b423887b9fad4f53b2c7e9f49ae9e1da8825176dc6cc5ad"
 },
 {
  "question_id": "b01defab",
  "question_type": "knowledge-update",
  "chars": 118706,
  "bytes": 118864,
  "sha256": "de572da11d90edfcac1c5f5e33c98a5a602b166711dfbfb050e2f1c8ebb9c63f"
 },
 {
  "question_id": "b0479f84",
  "question_type": "single-session-preference",
  "chars": 128183,
  "bytes": 128193,
  "sha256": "915b7584a94a25a0706b94cc2773cfb83b46463653a9b375a2ef6c5dd2757ebb"
 },
 {
  "question_id": "b29f3365",
  "question_type": "temporal-reasoning",
  "chars": 138534,
  "bytes": 138567,
  "sha256": "29c1e4b5eb62340f4aaa73027e057c5e8cfa083af975d617d4514ef8a7b42573"
 },
 {
  "question_id": "b320f3f8",
  "question_type": "single-session-user",
  "chars": 113157,
  "bytes": 113208,
  "sha256": "a5b6edd8809273a3a830010aa051b0fc2525572555856c685ecf0d00457314ab"
 },
 {
  "question_id": "b3c15d39",
  "question_type": "multi-session",
  "chars": 103799,
  "bytes": 103803,
  "sha256": "ef1c6043b30d94919e4955c4cf5f2392c798900bfae6d7588dcbb7e6299aa52c"
 },
 {
  "question_id": "b46e15ed",
  "question_type": "temporal-reasoning",
  "chars": 121162,
  "bytes": 121338,
  "sha256": "af7ef4e251610f44761280ba2f9cc27395e74ce06aca891320898d486ca6241d"
 },
 {
  "question_id": "b46e15ee",
  "question_type": "temporal-reasoning",
  "chars": 137801,
  "bytes": 137887,
  "sha256": "51f4b913ed4919aa54a7b1d4ddec0df5e2a81325ceb434ad010bbf14809e7b8d"
 },
 {
  "question_id": "b5ef892d",
  "question_type": "multi-session",
  "chars": 111518,
  "bytes": 111528,
  "sha256": "26727c58cc8f621fc66d3e4a60f8997903505b88f97e6fd2bee196e1f21bfc6b"
 },
 {
  "question_id": "b6019101",
  "question_type": "knowledge-update",
  "chars": 138997,
  "bytes": 139003,
  "sha256": "faa994122087c5170d43ecec0cc0f8f6a748c9a7d5ceabefbfa6f70b1850c287"
 },
 {
  "question_id": "b6025781",
  "question_type": "single-session-preference",
  "chars": 120709,
  "bytes": 120731,
  "sha256": "6826f87c120deb98e6dc8a90bfa688498887852ed0087aadcc03b04d1d5b9c9b"
 },
 {
  "question_id": "b759caee",
  "question_type": "single-session-assistant",
  "chars": 123151,
  "bytes": 123198,
  "sha256": "7b4e2d795841e5d93de2ff9099e702689966a8fe0792543502ca9ac7e8f6274a"
 },
 {
  "question_id": "b86304ba",
  "question_type": "single-session-user",
  "chars": 132767,
  "bytes": 132836,
  "sha256": "8b178417b72f9c6d30da96058be0b73d2c67aed6b88c9a9720b65d5b1e21421c"
 },
 {
  "question_id": "b9cfe692",
  "question_type": "temporal-reasoning",
  "chars": 109873,
  "bytes": 109880,
  "sha256": "26e22fffc68be93e9ced6183920c0ac8d03acdb9ebf06439f66dabbccdf31abf"
 },
 {
  "question_id": "ba358f49",
  "question_type": "multi-session",
  "chars": 142154,
  "bytes": 142158,
  "sha256": "800f4763e4f958b0af3d129ed7247dfa542e464fefa2f3df25547e5b7831e173"
 },
 {
  "question_id": "ba358f49_abs",
  "question_type": "multi-session",
  "chars": 149662,
  "bytes": 149676,
  "sha256": "1751d0ad26f6ee5decaf7ba49826734e4046456461d13b872b263c719b478ac4"
 },
 {
  "question_id": "ba61f0b9",
  "question_type": "knowledge-update",
  "chars": 106320,
  "bytes": 106432,
  "sha256": "7722b8f52b0f2562e91c0c4ed109c000bffec2ca4b4591c4b095a4878c67168e"
 },
 {
  "question_id": "bb7c3b45",
  "question_type": "multi-session",
  "chars": 128571,
  "bytes": 128582,
  "sha256": "3ec4070e54186d0219e343c9ecbc68aba75ddbc6866df313e4fdafaed3a7a5b7"
 },
 {
  "question_id": "bbf86515",
  "question_type": "temporal-reasoning",
  "chars": 139064,
  "bytes": 139242,
  "sha256": "f04be4edb5cf494872085b2d65fa5b7a2249729a49435d58b6641f6e917ddf4c"
 },
 {
  "question_id": "bc149d6b",
  "question_type": "multi-session",
  "chars": 128194,
  "bytes": 128221,
  "sha256": "27c94154030f524d13bf8bb44b2fadea758b4efc880d78bad467dab66d391e2c"
 },
 {
  "question_id": "bc8a6e93",
  "question_type": "single-session-user",
  "chars": 120151,
  "bytes": 120167,
  "sha256": "0fec47b057ae80d64491abc93d5d54202feb598d3f952d537c1ef35fff61930c"
 },
 {
  "question_id": "bc8a6e93_abs",
  "question_type": "single-session-user",
  "chars": 90040,
  "bytes": 90049,
  "sha256": "562858d6aa83ebf734deb32b0ab45f889901c6d30a34f04cfad50113c249ce26"
 },
 {
  "question_id": "bcbe585f",
  "question_type": "temporal-reasoning",
  "chars": 107458,
  "bytes": 107464,
  "sha256": "96d570ab5aae8365c6f99c74b1da50e5fe75ebabcdace7700b0777ba82bb9e3f"
 },
 {
  "question_id": "bf659f65",
  "question_type": "multi-session",
  "chars": 117200,
  "bytes": 117397,
  "sha256": "276ad84c37de084469cf51803434beb75265245505a3e36947c716cdf3329466"
 },
 {
  "question_id": "c14c00dd",
  "question_type": "single-session-user",
  "chars": 94790,
  "bytes": 94801,
  "sha256": "778302d261d667b012a9bca3dda99f986ac57f7550e2b6fb6665dc670f131d86"
 },
 {
  "question_id": "c18a7dc8",
  "question_type": "multi-session",
  "chars": 95753,
  "bytes": 95769,
  "sha256": "4e3430581e7050e0b34f9648e0f41e9d301f83aa1eb2bb5434a9c77c2ebc5fed"
 },
 {
  "question_id": "c19f7a0b",
  "question_type": "single-session-user",
  "chars": 109867,
  "bytes": 109924,
  "sha256": "74bda0318a39fc5f6c484cbe61f7d85246dd9aa3f14c3b26a41fc93ff35cde0e"
 },
 {
  "question_id": "c2ac3c61",
  "question_type": "multi-session",
  "chars": 141296,
  "bytes": 141346,
  "sha256": "e6d1a1334b41d4f59a5a28aca2a7d32df2b35c9f2f205912a335e24da2938ca3"
 },
 {
  "question_id": "c4a1ceb8",
  "question_type": "multi-session",
  "chars": 125511,
  "bytes": 125537,
  "sha256": "50dc73ab2989b77c04f9e33f234309ee138a580a1875a4eed8f9698b7acb06dc"
 },
 {
  "question_id": "c4ea545c",
  "question_type": "knowledge-update",
  "chars": 110712,
  "bytes": 110892,
  "sha256": "adce5395e76a3e83c47b8158e75f4bf15a3951827d31e89005cb64b4ddbd0f8f"
 },
 {
  "question_id": "c4f10528",
  "question_type": "single-session-assistant",
  "chars": 132411,
  "bytes": 132454,
  "sha256": "8c5389f97631f5f9a852f18e959b8363ec30ac97b71e727067161c79fa5f3399"
 },
 {
  "question_id": "c5e8278d",
  "question_type": "single-session-user",
  "chars": 137673,
  "bytes": 137764,
  "sha256": "b5cd2e3670ac5f245fe9bfbe6d6616d6b85f9ffa840c650ab139bef085bc04e3"
 },
 {
  "question_id": "c7cf7dfd",
  "question_type": "single-session-assistant",
  "chars": 93662,
  "bytes": 93666,
  "sha256": "951ed6b8005b3cd5ef516d45d9f546b137badf4e02e522f64d578d8dfc863e72"
 },
 {
  "question_id": "c7dc5443",
  "question_type": "knowledge-update",
  "chars": 129962,
  "bytes": 129965,
  "sha256": "c3b6879d4b3ee9e94814e67adaf7f6191e11ff7be469777523c3c32562caed53"
 },
 {
  "question_id": "c8090214",
  "question_type": "temporal-reasoning",
  "chars": 124559,
  "bytes": 124938,
  "sha256": "383b467ebb255d280a479f423ae7a0721e5175ab18d0f7e954b819ae0f29c033"
 },
 {
  "question_id": "c8090214_abs",
  "question_type": "temporal-reasoning",
  "chars": 131039,
  "bytes": 131127,
  "sha256": "e673dd7383f90209c7c639fcb4f7d554ec493428be5c9632722e8b41c2dd0a09"
 },
 {
  "question_id": "c8c3f81d",
  "question_type": "single-session-user",
  "chars": 120672,
  "bytes": 120681,
  "sha256": "31f469d2eed827bf3b39d5286d0d41b783707fee0261ce1ff69c2c83e85d4f54"
 },
 {
  "question_id": "c8f1aeed",
  "question_type": "single-session-assistant",
  "chars": 100356,
  "bytes": 100387,
  "sha256": "5e0eb59f9a2ce4a7bd8c9d3d84fc2dc500119d3d5733bbbe216b6c13c5771574"
 },
 {
  "question_id": "c960da58",
  "question_type": "single-session-user",
  "chars": 109498,
  "bytes": 109657,
  "sha256": "5bfe9b353e7d17cb1d85fcb255ecc34dbb874c928468076ddab9fca922887eb1"
 },
 {
  "question_id": "c9f37c46",
  "question_type": "temporal-reasoning",
  "chars": 122930,
  "bytes": 122947,
  "sha256": "8c6cb12ef8761996ec0ec02b69981c42892fb5dd7a3408deb3071d808e8b9543"
 },
 {
  "question_id": "caf03d32",
  "question_type": "single-session-preference",
  "chars": 141847,
  "bytes": 141911,
  "sha256": "4215763edc41ddbec973eede9ce94c6a996c0302f9f3b464d6cc4bb5787e62be"
 },
 {
  "question_id": "caf9ead2",
  "question_type": "single-session-user",
  "chars": 117348,
  "bytes": 117404,
  "sha256": "b426f370c2155a82b4b562ba70ad0945b0429f62fb677b9cef24449fba4275a1"
 },
 {
  "question_id": "cc06de0d",
  "question_type": "multi-session",
  "chars": 126805,
  "bytes": 126809,
  "sha256": "8e889907296600eab986c550b7e8261e5e87fef3a3735a267b0d224f48e53c53"
 },
 {
  "question_id": "cc539528",
  "question_type": "single-session-assistant",
  "chars": 108675,
  "bytes": 108985,
  "sha256": "1ab3b72fa79f00fb9f648719afadaee0f02cbb72693794483a4cc11821504179"
 },
 {
  "question_id": "cc5ded98",
  "question_type": "knowledge-update",
  "chars": 113160,
  "bytes": 114308,
  "sha256": "703b6fa63f29d952670acb028f43116cea829349259b462c9f32dc60a11c75a4"
 },
 {
  "question_id": "cc6d1ec1",
  "question_type": "temporal-reasoning",
  "chars": 120078,
  "bytes": 120078,
  "sha256": "cd3facce63454e99f117b35ed3b187f4bdd77f9890e7e35bed65df64d29fb524"
 },
 {
  "question_id": "ccb36322",
  "question_type": "single-session-user",
  "chars": 117589,
  "bytes": 117615,
  "sha256": "4338f4939058bc716c70942ac6418b650808eab28ffc9f0d7b530a42fe9ee057"
 },
 {
  "question_id": "ce6d2d27",
  "question_type": "knowledge-update",
  "chars": 111629,
  "bytes": 111662,
  "sha256": "7e87291e27abb670b348a77f619100bc489ceac3c738b86ba839624463f8c50a"
 },
 {
  "question_id": "ceb54acb",
  "question_type": "single-session-assistant",
  "chars": 102271,
  "bytes": 102279,
  "sha256": "6bb045ae1aeb1b4051e01de0a55ae7d9070a6ffda5c9a5dba9cdf2d308ec0f46"
 },
 {
  "question_id": "cf22b7bf",
  "question_type": "knowledge-update",
  "chars": 128428,
  "bytes": 128441,
  "sha256": "1e62649bac62260d12f8ec96f7d3c0700967e7d59c73f3c97e546fefa8ad1ea1"
 },
 {
  "question_id": "d01c6aa8",
  "question_type": "temporal-reasoning",
  "chars": 150815,
  "bytes": 150834,
  "sha256": "ea1e136e776ef68c1bdd1fe7ae9f10dbb4415936582996ab42c3750a67906331"
 },
 {
  "question_id": "d23cf73b",
  "question_type": "multi-session",
  "chars": 110172,
  "bytes": 110198,
  "sha256": "1c60b23b62d3ebb15c49ea1678ac049cf75fd22701a4e28302e59e4f485ee64e"
 },
 {
  "question_id": "d24813b1",
  "question_type": "single-session-preference",
  "chars": 135141,
  "bytes": 135201,
  "sha256": "5823e39e983af61bb66c4dcdb52830169450a6b6d1053748f38234e378461e9a"
 },
 {
  "question_id": "d3ab962e",
  "question_type": "multi-session",
  "chars": 99298,
  "bytes": 99341,
  "sha256": "d7fc736c37d0d52052c2714cfba9564f6a2f43589d8dc154c219f9c6850a43ca"
 },
 {
  "question_id": "d52b4f67",
  "question_type": "single-session-user",
  "chars": 123608,
  "bytes": 123622,
  "sha256": "39b05b375c8f0d0a62d834ac938cf7e9ef589073d6899fd94bd5d4554a2efbdd"
 },
 {
  "question_id": "d596882b",
  "question_type": "single-session-assistant",
  "chars": 121201,
  "bytes": 121211,
  "sha256": "69487fd118e61da81a30e024c4b8d181cd45d216dd21afcbd051d3efa0d7b1a2"
 },
 {
  "question_id": "d6062bb9",
  "question_type": "multi-session",
  "chars": 136951,
  "bytes": 136969,
  "sha256": "6e987fc5564c40fc55b5395564bfe036ce699db919517636cf6cf68a6efdac43"
 },
 {
  "question_id": "d6233ab6",
  "question_type": "single-session-preference",
  "chars": 131223,
  "bytes": 131231,
  "sha256": "55c17a5d476d5049b0420852e0b18636caf65dc7e88ee996167145ae7958169b"
 },
 {
  "question_id": "d682f1a2",
  "question_type": "multi-session",
  "chars": 119454,
  "bytes": 119496,
  "sha256": "bbe741a7b917083697edceb80e9277e72f8d29c3aeb145da6fcfd358b5780b21"
 },
 {
  "question_id": "d7c942c3",
  "question_type": "knowledge-update",
  "chars": 99690,
  "bytes": 99735,
  "sha256": "6674bc899d4184619feeb19660556fdd10a6898812612e1e512256986716995d"
 },
 {
  "question_id": "d851d5ba",
  "question_type": "multi-session",
  "chars": 118362,
  "bytes": 118376,
  "sha256": "7262be522cd94a5a3dd2382281d1b16e54ab5b0b7a9537451f462711e7eb006b"
 },
 {
  "question_id": "d905b33f",
  "question_type": "multi-session",
  "chars": 146596,
  "bytes": 146596,
  "sha256": "017548c8fdd5ee79b72128b031f5e3f191ca86b00584e09400e3612623702a2a"
 },
 {
  "question_id": "dad224aa",
  "question_type": "knowledge-update",
  "chars": 112982,
  "bytes": 113103,
  "sha256": "ad35b7c570945f21d1164901f69088570caf9ce31024550eebebab0fa057d4c2"
 },
 {
  "question_id": "db467c8c",
  "question_type": "knowledge-update",
  "chars": 129951,
  "bytes": 129953,
  "sha256": "963a9032f8a467dc5bbd5c0db3fcd2d9c84f7b62f8e33a5187ff8901c0e0943b"
 },
 {
  "question_id": "dc439ea3",
  "question_type": "single-session-assistant",
  "chars": 108848,
  "bytes": 108854,
  "sha256": "7d5e1c2506b7991cead800e7ad8d376689e306a1c86e360f3edd62bfc53a969f"
 },
 {
  "question_id": "dccbc061",
  "question_type": "single-session-user",
  "chars": 125741,
  "bytes": 125828,
  "sha256": "7c05b5c60b0fe050fed214b940300f340d16a5c37b9fbf79ae9b38a2f3bf1597"
 },
 {
  "question_id": "dcfa8644",
  "question_type": "temporal-reasoning",
  "chars": 108050,
  "bytes": 108068,
  "sha256": "c70f7daa125dd83961e9e886cd007d4089d3b3ddd82a497a8c56aee50ef7be42"
 },
 {
  "question_id": "dd2973ad",
  "question_type": "multi-session",
  "chars": 122161,
  "bytes": 122167,
  "sha256": "bc772399dd4ae4e8f13cdd467a1fe7a821833bcb76a89a85c87833399f073641"
 },
 {
  "question_id": "dfde3500",
  "question_type": "knowledge-update",
  "chars": 129793,
  "bytes": 129919,
  "sha256": "57d90598fb5c61aa89ea83dc0e3606f91d7be60396493dca20bde346f6823e27"
 },
 {
  "question_id": "e01b8e2f",
  "question_type": "single-session-user",
  "chars": 107493,
  "bytes": 107516,
  "sha256": "b4451cb4f32b8ebc6b298e092edfb571b70dfd03f844b55c67c556bace13c760"
 },
 {
  "question_id": "e25c3b8d",
  "question_type": "multi-session",
  "chars": 100574,
  "bytes": 100666,
  "sha256": "7f3f809ce6393c6a8f6eb403de31ae529d63674037650cdff1925727d6992e53"
 },
 {
  "question_id": "e3038f8c",
  "question_type": "multi-session",
  "chars": 140693,
  "bytes": 140695,
  "sha256": "364681b1f2d5329f3d0b7a18574692772dfa4cdbf5cf829cee086d2e1fe8b4dc"
 },
 {
  "question_id": "e3fc4d6e",
  "question_type": "single-session-assistant",
  "chars": 93067,
  "bytes": 93131,
  "sha256": "002b020638df765339dde54e32f9104fb021c77d9ca2fc0835e229aa3f112893"
 },
 {
  "question_id": "e47becba",
  "question_type": "single-session-user",
  "chars": 88665,
  "bytes": 88669,
  "sha256": "3065fe319227f5fb3c77a049c146df6e546cdf4d263d1a2a9f5447130778a6fe"
 },
 {
  "question_id": "e48988bc",
  "question_type": "single-session-assistant",
  "chars": 106995,
  "bytes": 107003,
  "sha256": "c55716576e07d6e8f53733ff2079675d7f19aab1dc74f87f8bca89f6d259d73f"
 },
 {
  "question_id": "e493bb7c",
  "question_type": "knowledge-update",
  "chars": 98763,
  "bytes": 98774,
  "sha256": "4c36ff66610b210dd5befd449d457afd0b41b324a6d63ad36b3aa682af8b53fa"
 },
 {
  "question_id": "e4e14d04",
  "question_type": "temporal-reasoning",
  "chars": 123486,
  "bytes": 123496,
  "sha256": "1f8cd7f3a3e94bb3842b07f2deb7a77d36b9d57a14b101a88f6c85e7aeecdb04"
 },
 {
  "question_id": "e56a43b9",
  "question_type": "multi-session",
  "chars": 126800,
  "bytes": 126830,
  "sha256": "0bfe40aae0f7ad81f6a993910185cd51bb72e8778a34ee468c0d07bbb359bc8b"
 },
 {
  "question_id": "e5ba910e_abs",
  "question_type": "multi-session",
  "chars": 143809,
  "bytes": 143922,
  "sha256": "97213495d020c57a819391ac8df21d580ca1a086daf3a3d308939c6ca3d5df88"
 },
 {
  "question_id": "e6041065",
  "question_type": "multi-session",
  "chars": 134570,
  "bytes": 134583,
  "sha256": "40133fb0baf29b1406e692056ef6ac84c7ecbc3b27e7211f68a67ca5614eeacc"
 },
 {
  "question_id": "e61a7584",
  "question_type": "knowledge-update",
  "chars": 94284,
  "bytes": 94303,
  "sha256": "c8d5d7ea7b058c1fb90a13b790d4b457923ce540bb9f383f22ada8b0741c3b96"
 },
 {
  "question_id": "e66b632c",
  "question_type": "knowledge-update",
  "chars": 144604,
  "bytes": 144604,
  "sha256": "e07387cb65e45b3ab976e2bb41d14953a00003adbcb468e42cb02c0e647ed9a8"
 },
 {
  "question_id": "e831120c",
  "question_type": "multi-session",
  "chars": 121193,
  "bytes": 121244,
  "sha256": "59706229442bbda4483ab8659ba801fcd903cc907c6c7d5e3a74ff4b731424e9"
 },
 {
  "question_id": "e8a79c70",
  "question_type": "single-session-assistant",
  "chars": 119325,
  "bytes": 119365,
  "sha256": "fc33ada72aafbe8044a59540fdeb165dd1a55905b17bc20eaa0668f3bd728c43"
 },
 {
  "question_id": "e9327a54",
  "question_type": "single-session-assistant",
  "chars": 132568,
  "bytes": 132579,
  "sha256": "4d7eb81a810ca396b40adf17dac973f86179300d2199291a7c885f09be431106"
 },
 {
  "question_id": "e982271f",
  "question_type": "single-session-assistant",
  "chars": 79115,
  "bytes": 79131,
  "sha256": "99674d264cefe2fdbc1675e1179ef9a966ae6998ac453b86bf01764d3ab3afc0"
 },
 {
  "question_id": "eac54adc",
  "question_type": "temporal-reasoning",
  "chars": 131340,
  "bytes": 131366,
  "sha256": "f8446d237233b94d1b5ea57dc6dcfcdd1bf1ec5928e9352710a3473a8e1bcaf3"
 },
 {
  "question_id": "eac54add",
  "question_type": "temporal-reasoning",
  "chars": 123855,
  "bytes": 123871,
  "sha256": "895eeee62217c5daafba817edd217cbd2ecd10be97360789b8584ae33b3fe18e"
 },
 {
  "question_id": "eaca4986",
  "question_type": "single-session-assistant",
  "chars": 104233,
  "bytes": 104273,
  "sha256": "32a7f95213d8716822c2e5600e908969241fd0e1cc5164e5197cf6d2ac4177ae"
 },
 {
  "question_id": "eace081b",
  "question_type": "knowledge-update",
  "chars": 137877,
  "bytes": 137903,
  "sha256": "5808820670e287760e622a5132fd2dfba2f765383f05ca5627417f17bb8cba39"
 },
 {
  "question_id": "ec81a493",
  "question_type": "single-session-user",
  "chars": 109659,
  "bytes": 109664,
  "sha256": "f040cbbe3bef692926c91e2ae80a12b974a2d9a4b7df8645e80213419fad98cc"
 },
 {
  "question_id": "ed4ddc30",
  "question_type": "knowledge-update",
  "chars": 126492,
  "bytes": 126562,
  "sha256": "b3a88c97905cfc13faa618957e5dfb6742187ff12d5e35f509a868ec74846d2f"
 },
 {
  "question_id": "edced276",
  "question_type": "multi-session",
  "chars": 99954,
  "bytes": 100007,
  "sha256": "2509972179adc25c45cd12db0d86f4388332e600846d9505c0a1d5f1f4641eed"
 },
 {
  "question_id": "edced276_abs",
  "question_type": "multi-session",
  "chars": 130489,
  "bytes": 130574,
  "sha256": "b0f411230643a5f14ca726878e1b7da76ca2ea10e30e6b546d08d2bc83be13ad"
 },
 {
  "question_id": "eeda8a6d",
  "question_type": "multi-session",
  "chars": 114991,
  "bytes": 115017,
  "sha256": "d1096d0655d0294557daf718c6e0fad57f41c671112c24af61ab30ff824ea3a3"
 },
 {
  "question_id": "eeda8a6d_abs",
  "question_type": "multi-session",
  "chars": 133383,
  "bytes": 133398,
  "sha256": "16d133e22b4ea9b69cd449360f53ea3108b6566493118014b92325879f83fba0"
 },
 {
  "question_id": "ef66a6e5",
  "question_type": "multi-session",
  "chars": 118077,
  "bytes": 118109,
  "sha256": "3a41cfdf09197c9ef7278b46547fddc02a0510c2901567516a75d91d6dbcfe8c"
 },
 {
  "question_id": "ef9cf60a",
  "question_type": "multi-session",
  "chars": 117832,
  "bytes": 117848,
  "sha256": "d9911147920c7c43a3545a17d1d5bdb4550200026410b328715f1c966eaec8b9"
 },
 {
  "question_id": "efc3f7c2",
  "question_type": "multi-session",
  "chars": 91326,
  "bytes": 91330,
  "sha256": "048803e34469f9942e43e920049178903a9c564f983bffbf451fe7795711d710"
 },
 {
  "question_id": "f0853d11",
  "question_type": "temporal-reasoning",
  "chars": 105773,
  "bytes": 105773,
  "sha256": "84f48a5b943d13cb542fe72a478722def810c30c469b56b4627455eb808644ac"
 },
 {
  "question_id": "f0e564bc",
  "question_type": "multi-session",
  "chars": 112871,
  "bytes": 112875,
  "sha256": "7c7bf52ecae3f679dbd109678eef40eacda91db88ecfa486ade4455c77510420"
 },
 {
  "question_id": "f35224e0",
  "question_type": "multi-session",
  "chars": 102442,
  "bytes": 102459,
  "sha256": "c96993a56087d053037e85b84d93ded8cc5e235b35d69fce3d4cf4b41f602e0f"
 },
 {
  "question_id": "f4f1d8a4",
  "question_type": "single-session-user",
  "chars": 114667,
  "bytes": 114674,
  "sha256": "25b01733f53d45f913d068dca407cebff6dd97ce846d53119e128110a1da83bd"
 },
 {
  "question_id": "f523d9fe",
  "question_type": "single-session-assistant",
  "chars": 135222,
  "bytes": 135273,
  "sha256": "1b119b4b98f61f86759a40fda1b1ce796b72275ca3e8dfa5a28e2e23128e3162"
 },
 {
  "question_id": "f685340e",
  "question_type": "knowledge-update",
  "chars": 133229,
  "bytes": 133230,
  "sha256": "74ef22c236cdad34ae7d00352d449ffa4240a26a4e93599ebfe8a8059864fbff"
 },
 {
  "question_id": "f685340e_abs",
  "question_type": "knowledge-update",
  "chars": 141594,
  "bytes": 141613,
  "sha256": "1af73a80cbb116bcfe951634a011a1133ee78de4ace559143c2476129e0229c0"
 },
 {
  "question_id": "f8c5f88b",
  "question_type": "single-session-user",
  "chars": 128996,
  "bytes": 128999,
  "sha256": "450e9f4c6dfd834a6d60c25af011db1ca8520c7f98f154569e1c1007cdf246b6"
 },
 {
  "question_id": "f9e8c073",
  "question_type": "knowledge-update",
  "chars": 96868,
  "bytes": 96898,
  "sha256": "31f28cd82137464fe5c6e50b2e93928d4d429b5125c3f7948938367bd40cc69c"
 },
 {
  "question_id": "faba32e5",
  "question_type": "single-session-user",
  "chars": 123828,
  "bytes": 123874,
  "sha256": "b4d7f60bb76e8f0cf5e4d5f910e6cfd83be2cc2d91314a24e857759de6c2fd9a"
 },
 {
  "question_id": "fca70973",
  "question_type": "single-session-preference",
  "chars": 129443,
  "bytes": 129455,
  "sha256": "22d2b58185a4b55ed7b5aaa0fadd4069ed3e1327ccc619df9f22f63acc975d1b"
 },
 {
  "question_id": "fca762bc",
  "question_type": "single-session-assistant",
  "chars": 132206,
  "bytes": 132236,
  "sha256": "d1092b5b1e4b5cd2872a80a8643e0dad17abaf40eaa5f54d3a72d81f6e290ddb"
 },
 {
  "question_id": "fea54f57",
  "question_type": "single-session-assistant",
  "chars": 109756,
  "bytes": 109781,
  "sha256": "f85306c2e13cfc31f39f9dd74df96b932da56d5f50aca0b1a5b280cb16a6c4d8"
 },
 {
  "question_id": "gpt4_0a05b494",
  "question_type": "temporal-reasoning",
  "chars": 109117,
  "bytes": 109278,
  "sha256": "75ed4387dbd4610b58611c59cebccd4df50159d819421a28c3facceed7301218"
 },
 {
  "question_id": "gpt4_0b2f1d21",
  "question_type": "temporal-reasoning",
  "chars": 119713,
  "bytes": 119879,
  "sha256": "27974c75b0f037c83d86f4c961e504e34ccf15fd450952f9e7dd5b321e7c99d6"
 },
 {
  "question_id": "gpt4_15e38248",
  "question_type": "multi-session",
  "chars": 121717,
  "bytes": 121719,
  "sha256": "5e6e5289230693c691f98bcbab2e5ada12687039c65142cddd4482e616e0d7a2"
 },
 {
  "question_id": "gpt4_18c2b244",
  "question_type": "temporal-reasoning",
  "chars": 128899,
  "bytes": 128905,
  "sha256": "dc308e450c6488f34a2286e8781e3d84e8486ce41e9f93b648af4a32d09214e1"
 },
 {
  "question_id": "gpt4_1916e0ea",
  "question_type": "temporal-reasoning",
  "chars": 122055,
  "bytes": 122095,
  "sha256": "fa358f79db1436a23599dbcc1250a8fca844018789389fb49b1731f3f0df22f3"
 },
 {
  "question_id": "gpt4_194be4b3",
  "question_type": "multi-session",
  "chars": 102486,
  "bytes": 102489,
  "sha256": "24e6acbe2413f118b335ba777791f4f14997e29628eb9fc510a8a640580e41ce"
 },
 {
  "question_id": "gpt4_1a1dc16d",
  "question_type": "temporal-reasoning",
  "chars": 120268,
  "bytes": 120275,
  "sha256": "f30e8c679a501e1ec9d417ce2270d55ac75e442ae9841e33d79051df4146cb92"
 },
 {
  "question_id": "gpt4_1d4ab0c9",
  "question_type": "temporal-reasoning",
  "chars": 127708,
  "bytes": 127815,
  "sha256": "984c9951c8fa7cf058ae05f458f8158816d8076b219a2009e44dde4d34018a81"
 },
 {
  "question_id": "gpt4_1d80365e",
  "question_type": "temporal-reasoning",
  "chars": 123769,
  "bytes": 123819,
  "sha256": "bfcaa3addf93ce35db69ca62bd968a856c15dc45879237f79c7ed415d62b4f89"
 },
 {
  "question_id": "gpt4_1e4a8aeb",
  "question_type": "temporal-reasoning",
  "chars": 124419,
  "bytes": 124430,
  "sha256": "f2574c69a6d808579d81f5a3ab136b8b3793fa344df407ca05562901bbd08bb8"
 },
 {
  "question_id": "gpt4_1e4a8aec",
  "question_type": "temporal-reasoning",
  "chars": 129587,
  "bytes": 129604,
  "sha256": "574eeec88f50dc4b3818ba7230aa1c5951023c8851ddfe80e1b731fbf783d8c3"
 },
 {
  "question_id": "gpt4_213fd887",
  "question_type": "temporal-reasoning",
  "chars": 127273,
  "bytes": 127282,
  "sha256": "1eb91410e5a194750848ef6633106e8b1fd34dd81869f4539fcb11cd6e5e7f93"
 },
 {
  "question_id": "gpt4_21adecb5",
  "question_type": "temporal-reasoning",
  "chars": 112387,
  "bytes": 112443,
  "sha256": "ed1956d260a4b0c306d75ae52dbfd22c776e701aae15b1f9d916754e52963d14"
 },
 {
  "question_id": "gpt4_2312f94c",
  "question_type": "temporal-reasoning",
  "chars": 107524,
  "bytes": 107534,
  "sha256": "b0534e9c44c30d28ad45c2a226c74c83e8b2a07716efbced570a33ba5fbab38e"
 },
 {
  "question_id": "gpt4_2487a7cb",
  "question_type": "temporal-reasoning",
  "chars": 122718,
  "bytes": 122718,
  "sha256": "2690f2cea95478256f175db09316d099acd58c3a1ec5bf8e8d1fa69d17b53960"
 },
 {
  "question_id": "gpt4_2655b836",
  "question_type": "temporal-reasoning",
  "chars": 115055,
  "bytes": 115057,
  "sha256": "83d337d0a573325b669345df87d0fd5b7de4d88592f7095bcdbe76bf6e2b50ea"
 },
 {
  "question_id": "gpt4_2ba83207",
  "question_type": "multi-session",
  "chars": 101148,
  "bytes": 101161,
  "sha256": "6f7b4cbb6f6e9d3fbb0f3f29bbd5af6c019a9763dd58509bd27ece397bee3772"
 },
 {
  "question_id": "gpt4_2c50253f",
  "question_type": "temporal-reasoning",
  "chars": 106138,
  "bytes": 106160,
  "sha256": "7f3518bf188a943f38027b67455e5e1bdbbffe0b879cf46cb644d3aae4c28b5f"
 },
 {
  "question_id": "gpt4_2d58bcd6",
  "question_type": "temporal-reasoning",
  "chars": 105090,
  "bytes": 105099,
  "sha256": "6a8301fd3188efb6b0794f1f573f7af659b1fe0559e97bb0e0d86f579bbaa74e"
 },
 {
  "question_id": "gpt4_2f56ae70",
  "question_type": "temporal-reasoning",
  "chars": 141164,
  "bytes": 141192,
  "sha256": "1f0e1190ec134867c29f4849524e7615ae9ebb42d7b6db49705bea44d0eb1f97"
 },
 {
  "question_id": "gpt4_2f584639",
  "question_type": "temporal-reasoning",
  "chars": 109034,
  "bytes": 109038,
  "sha256": "14908572a3b0b0ed448d3b4a4f9cadcf1700407e8d022782bb7fb072c668378c"
 },
 {
  "question_id": "gpt4_2f8be40d",
  "question_type": "multi-session",
  "chars": 137560,
  "bytes": 137576,
  "sha256": "fceb712f38b4646e733ff8fd732ba651ba43b82f39af09c706fed4023e1baa6a"
 },
 {
  "question_id": "gpt4_2f91af09",
  "question_type": "multi-session",
  "chars": 136083,
  "bytes": 136121,
  "sha256": "f17618b3275dbd96986afabce77e937bba2445ca33de546c5d5dab1da5df56d5"
 },
 {
  "question_id": "gpt4_31ff4165",
  "question_type": "multi-session",
  "chars": 130311,
  "bytes": 130320,
  "sha256": "2f239fb7d298dcb0ae262f83b9a11a5da61614846b1eaa92744d5502c33807ee"
 },
 {
  "question_id": "gpt4_372c3eed",
  "question_type": "multi-session",
  "chars": 117291,
  "bytes": 117345,
  "sha256": "f62d2eab8a78fdd0127246be3db4dad2c89f8500d5079b4d75a1e66db49b2727"
 },
 {
  "question_id": "gpt4_372c3eed_abs",
  "question_type": "multi-session",
  "chars": 147686,
  "bytes": 147688,
  "sha256": "78cb1cd6cc8a88bff29f6c83588f1a7a37ba017fbf064fa84b1c481b5af28dc3"
 },
 {
  "question_id": "gpt4_385a5000",
  "question_type": "temporal-reasoning",
  "chars": 114503,
  "bytes": 114618,
  "sha256": "501ab7efa808e44f63a63abd473adde5b8aee46b5a74eeae223c926715b61e30"
 },
 {
  "question_id": "gpt4_45189cb4",
  "question_type": "temporal-reasoning",
  "chars": 120386,
  "bytes": 120386,
  "sha256": "eff040df53d90cd922e23bfbd263d76a0a53043c00a720ae9ab8960c6ac2a5de"
 },
 {
  "question_id": "gpt4_468eb063",
  "question_type": "temporal-reasoning",
  "chars": 116941,
  "bytes": 117049,
  "sha256": "3dafacf43a2aaa112979e27c8647a764f64ea0cd10a5114892f62bb77d2a92cf"
 },
 {
  "question_id": "gpt4_468eb064",
  "question_type": "temporal-reasoning",
  "chars": 113686,
  "bytes": 113692,
  "sha256": "57bb200f9f777154a1ed470b1cad8a901de663f4b575b29888a08cea1a7a6e4f"
 },
 {
  "question_id": "gpt4_483dd43c",
  "question_type": "temporal-reasoning",
  "chars": 100150,
  "bytes": 100159,
  "sha256": "f2845c0fd84cd8810ab4f2df9fa4ae7c3ab7b04548c93c1ff7953e879f78bd39"
 },
 {
  "question_id": "gpt4_4929293a",
  "question_type": "temporal-reasoning",
  "chars": 116914,
  "bytes": 116925,
  "sha256": "b20d036d62f51746d30d6c13ad0b23f605715ba2a3cc141ba89a505b6280357b"
 },
 {
  "question_id": "gpt4_4929293b",
  "question_type": "temporal-reasoning",
  "chars": 125765,
  "bytes": 125784,
  "sha256": "ff0f9a4d924069ebd213f5c33f1db107d2809e75b13ca412e310cb3295c5d3eb"
 },
 {
  "question_id": "gpt4_4cd9eba1",
  "question_type": "temporal-reasoning",
  "chars": 139291,
  "bytes": 139317,
  "sha256": "8360e1f2ca2d12048aece03249347ac8888887a017d192a9d6416c769ea5dca1"
 },
 {
  "question_id": "gpt4_4edbafa2",
  "question_type": "temporal-reasoning",
  "chars": 134983,
  "bytes": 135021,
  "sha256": "3bcaf0bd008ff0e322f0b96875030a017ad46faccb11ec5ad12aed6248df00c6"
 },
 {
  "question_id": "gpt4_4ef30696",
  "question_type": "temporal-reasoning",
  "chars": 136860,
  "bytes": 136948,
  "sha256": "4d25bac671def6afcfe3bd33eddc0ba656eba1e945d932682a09e96346a892c4"
 },
 {
  "question_id": "gpt4_4fc4f797",
  "question_type": "temporal-reasoning",
  "chars": 130963,
  "bytes": 130995,
  "sha256": "2f9fd53b8b86cff47ee3579a3714c61142d3c8f3c2ba55a54e93aad3b808a0a0"
 },
 {
  "question_id": "gpt4_5438fa52",
  "question_type": "temporal-reasoning",
  "chars": 124943,
  "bytes": 124992,
  "sha256": "1d23a3be74d13e6d6061f18cdeeeb0d9813bd23e09fd7f2b1dae799eb87f4fc6"
 },
 {
  "question_id": "gpt4_5501fe77",
  "question_type": "multi-session",
  "chars": 144766,
  "bytes": 144799,
  "sha256": "1216ba673b5b1de5391ad3712533492c06235373a1c9d0224389192d0a937af6"
 },
 {
  "question_id": "gpt4_59149c77",
  "question_type": "temporal-reasoning",
  "chars": 143717,
  "bytes": 143739,
  "sha256": "f61345417fd48a578f56eb54658173bdbef273b2715214fa761ac2737e65ce48"
 },
 {
  "question_id": "gpt4_59149c78",
  "question_type": "temporal-reasoning",
  "chars": 122190,
  "bytes": 122365,
  "sha256": "b9af7854e7bd2a874039c50bd9d223424f1dde2f1187dfe7d19b7320680a3671"
 },
 {
  "question_id": "gpt4_59c863d7",
  "question_type": "multi-session",
  "chars": 115010,
  "bytes": 115018,
  "sha256": "1ba294fd09e5642455a985962adf30745661be6b14076e37d7575b7b829ad960"
 },
 {
  "question_id": "gpt4_5dcc0aab",
  "question_type": "temporal-reasoning",
  "chars": 115245,
  "bytes": 115255,
  "sha256": "b8322f3100278366aacf0f277dfa0d497252da1dd840e52d097bfdc37aa161c2"
 },
 {
  "question_id": "gpt4_61e13b3c",
  "question_type": "temporal-reasoning",
  "chars": 131337,
  "bytes": 131388,
  "sha256": "e958a3117253ec17dc707b3bfa79421aef4f3a3855277550481c4e91af8e04f6"
 },
 {
  "question_id": "gpt4_65aabe59",
  "question_type": "temporal-reasoning",
  "chars": 138358,
  "bytes": 138368,
  "sha256": "e9339f74639b960a1d6330fecc1de09e3a994a7808409ab6e2bbbc1566b41617"
 },
 {
  "question_id": "gpt4_68e94287",
  "question_type": "temporal-reasoning",
  "chars": 96389,
  "bytes": 96399,
  "sha256": "7f0d3a22e1915f81bc29b2c14acefb7c6e0b9a8cb1af55b4ce5d720d6d0ba289"
 },
 {
  "question_id": "gpt4_68e94288",
  "question_type": "temporal-reasoning",
  "chars": 128390,
  "bytes": 128400,
  "sha256": "d97df070e5eb2a38b5fef56c1c32f8bbe384d2610f0d1d28be31b6a5e78e28da"
 },
 {
  "question_id": "gpt4_6dc9b45b",
  "question_type": "temporal-reasoning",
  "chars": 109958,
  "bytes": 110014,
  "sha256": "9476508a8e66917f482430670a4929eb0e197e0a8c39be3b2ae028b1d0609a2e"
 },
 {
  "question_id": "gpt4_6ed717ea",
  "question_type": "temporal-reasoning",
  "chars": 133421,
  "bytes": 133434,
  "sha256": "d434d5befd7aaab09e1a6f9235eece6bc5b657498e8f35224e914d884b2a3181"
 },
 {
  "question_id": "gpt4_70e84552",
  "question_type": "temporal-reasoning",
  "chars": 133864,
  "bytes": 133871,
  "sha256": "2ab5a44bb36e38dde6d45d57d71e3b515db5d3908c5937d5a25b5b9c564415df"
 },
 {
  "question_id": "gpt4_70e84552_abs",
  "question_type": "temporal-reasoning",
  "chars": 117942,
  "bytes": 117980,
  "sha256": "c74ff11d16018d8384a7a62dd7747b8fcd03c1b6d832904f9f207d81d4ac9931"
 },
 {
  "question_id": "gpt4_731e37d7",
  "question_type": "multi-session",
  "chars": 125358,
  "bytes": 125426,
  "sha256": "b7269373cb54cdb52290f179e81c7e47503714b73ecff0eaf45a0aaa5b2cf05f"
 },
 {
  "question_id": "gpt4_74aed68e",
  "question_type": "temporal-reasoning",
  "chars": 131248,
  "bytes": 131251,
  "sha256": "a18900b9fd654d626784d0295d845e51a000d90ef12a849ccd6404e8fa166675"
 },
 {
  "question_id": "gpt4_76048e76",
  "question_type": "temporal-reasoning",
  "chars": 126096,
  "bytes": 126134,
  "sha256": "1b1060ab663c94bc93d5d4e32f896b7ad58dc1c49ba8c531a5f415f5fafdb516"
 },
 {
  "question_id": "gpt4_78cf46a3",
  "question_type": "temporal-reasoning",
  "chars": 92861,
  "bytes": 92876,
  "sha256": "9edd7b2ea8185bf05065acda12a5a0a4ff479ca0202ceebdddebc05984ad205b"
 },
 {
  "question_id": "gpt4_7a0daae1",
  "question_type": "temporal-reasoning",
  "chars": 116454,
  "bytes": 116460,
  "sha256": "f4d3222ba9b7c568534472fe4ea50da0b0a18f0c30b6afbecf5c403941c168b3"
 },
 {
  "question_id": "gpt4_7abb270c",
  "question_type": "temporal-reasoning",
  "chars": 110069,
  "bytes": 110076,
  "sha256": "5280231759e6c4c4f4f4fb5512937a7ae53e972b78608ffcedb87d141e607f4b"
 },
 {
  "question_id": "gpt4_7bc6cf22",
  "question_type": "temporal-reasoning",
  "chars": 140028,
  "bytes": 140050,
  "sha256": "fab99e80ee37e346925d4cc8dd35bd9058a82ab521c85a5125ee3bac1f85e878"
 },
 {
  "question_id": "gpt4_7ca326fa",
  "question_type": "temporal-reasoning",
  "chars": 114383,
  "bytes": 114388,
  "sha256": "6c5121dd96d9e6794fe91c4b105455a5347e044828632dcd6f5c04e6f9a68bd1"
 },
 {
  "question_id": "gpt4_7ddcf75f",
  "question_type": "temporal-reasoning",
  "chars": 126538,
  "bytes": 126543,
  "sha256": "bafb9f9107a376f3d4fb48bc4c9b1fd48a9df3c53addaeaa3b1d66fbcbc630e5"
 },
 {
  "question_id": "gpt4_7de946e7",
  "question_type": "temporal-reasoning",
  "chars": 115952,
  "bytes": 115954,
  "sha256": "444edb3270f115e108d2d004b3df6ff1de4cad2e3c524048dd5c1491e3e7250d"
 },
 {
  "question_id": "gpt4_7f6b06db",
  "question_type": "temporal-reasoning",
  "chars": 124148,
  "bytes": 124158,
  "sha256": "7d2a7dae9d6f4e1d5b1d4dc399f830d8edde0d42914e3217cf39e19890986d58"
 },
 {
  "question_id": "gpt4_7fce9456",
  "question_type": "multi-session",
  "chars": 135208,
  "bytes": 135214,
  "sha256": "17a54fbb786c691e294b9f1742e9349e3cc5a3069b6e5ea4575e2387b94e2763"
 },
 {
  "question_id": "gpt4_8279ba02",
  "question_type": "temporal-reasoning",
  "chars": 114880,
  "bytes": 114943,
  "sha256": "1e0348c842f17446c226538ccde4762effacfb4f19068b25d9f5e02122f8c50f"
 },
 {
  "question_id": "gpt4_8279ba03",
  "question_type": "temporal-reasoning",
  "chars": 131859,
  "bytes": 131889,
  "sha256": "3230f7d52e7688bc4afe9188576bebcf9fdc54101dec9566b770778a9a2f5552"
 },
 {
  "question_id": "gpt4_85da3956",
  "question_type": "temporal-reasoning",
  "chars": 100781,
  "bytes": 100871,
  "sha256": "0d7cf8fa554a8f780cd9a993fc636d977b0eb2abcbafe77972e77405f6905d9c"
 },
 {
  "question_id": "gpt4_88806d6e",
  "question_type": "temporal-reasoning",
  "chars": 85484,
  "bytes": 85492,
  "sha256": "b19e75a9b983fe0fbe85d3d0be38d46ab76724864e84ddca75e2f34bad659c52"
 },
 {
  "question_id": "gpt4_8c8961ae",
  "question_type": "temporal-reasoning",
  "chars": 150893,
  "bytes": 150921,
  "sha256": "15640a04813dbc4a82a496737cd507273ac19c753e5ef421ac7267053bea4818"
 },
 {
  "question_id": "gpt4_8e165409",
  "question_type": "temporal-reasoning",
  "chars": 114584,
  "bytes": 114598,
  "sha256": "0a127e0130384a3385831dadc039c4b6e2238b91ce12e125f1ab38f8bdfc2a34"
 },
 {
  "question_id": "gpt4_93159ced",
  "question_type": "temporal-reasoning",
  "chars": 139377,
  "bytes": 139387,
  "sha256": "3b721398954181a2ae403495ee2b0539bf2ad68797dcb58dcda46ac95cc62e11"
 },
 {
  "question_id": "gpt4_93159ced_abs",
  "question_type": "temporal-reasoning",
  "chars": 139498,
  "bytes": 139521,
  "sha256": "e1e294431e905819e1ea9b332b30a4e904c48b96f507fadfa28ff07dd718da9a"
 },
 {
  "question_id": "gpt4_93f6379c",
  "question_type": "temporal-reasoning",
  "chars": 117870,
  "bytes": 117901,
  "sha256": "984e1c4fa7937a4aff2358d00227e8bf31b2296d907e2720eb15e9d4c26d159b"
 },
 {
  "question_id": "gpt4_98f46fc6",
  "question_type": "temporal-reasoning",
  "chars": 115166,
  "bytes": 115213,
  "sha256": "2c7efedd57f20492e6871b898084ef4b1f9c54135f91a1fd31f0c89abed4266a"
 },
 {
  "question_id": "gpt4_9a159967",
  "question_type": "temporal-reasoning",
  "chars": 130118,
  "bytes": 130125,
  "sha256": "79212fbb8defb7523a33bebb27f563ca9b55373e35822ad2ca494498762a1bac"
 },
 {
  "question_id": "gpt4_a1b77f9c",
  "question_type": "temporal-reasoning",
  "chars": 160840,
  "bytes": 160854,
  "sha256": "d020e48035bbe890f0916c0035f0ba50a837e315829f67e93d979e0d77eeeb3d"
 },
 {
  "question_id": "gpt4_a2d1d1f6",
  "question_type": "temporal-reasoning",
  "chars": 155052,
  "bytes": 155084,
  "sha256": "684e3c5c64dc01aaa92250a19a6acababc03e2c28f674e22cbabe659417ddc35"
 },
 {
  "question_id": "gpt4_a56e767c",
  "question_type": "multi-session",
  "chars": 141708,
  "bytes": 141715,
  "sha256": "123321181b41a7c316f5f8d2600ba7f36fd3a7b44457874a326d0f044b5b9dc4"
 },
 {
  "question_id": "gpt4_ab202e7f",
  "question_type": "multi-session",
  "chars": 120301,
  "bytes": 120357,
  "sha256": "1f1e6b48acc7fcd84a6efe37aecd1fb4f152440deb756ca5a058b47cf0ff8ce2"
 },
 {
  "question_id": "gpt4_af6db32f",
  "question_type": "temporal-reasoning",
  "chars": 99888,
  "bytes": 99889,
  "sha256": "53a19ad1a54efa3c4891b1c3e19d20359484cee192b157e4613724f9d82997ea"
 },
 {
  "question_id": "gpt4_b0863698",
  "question_type": "temporal-reasoning",
  "chars": 138881,
  "bytes": 138903,
  "sha256": "09a608b629f2c8eabc3d4b043bd18d1f1e90d681a426e575226478c710d23df1"
 },
 {
  "question_id": "gpt4_b4a80587",
  "question_type": "temporal-reasoning",
  "chars": 117779,
  "bytes": 117959,
  "sha256": "1554b1e2541b8a9d1a92b8a9c21b513c8c1d31f349e8db324f8f5e140533b7d1"
 },
 {
  "question_id": "gpt4_b5700ca0",
  "question_type": "temporal-reasoning",
  "chars": 102974,
  "bytes": 103076,
  "sha256": "e7684a1b1fd0f56e449997e9d6b556ef3a2097f5f36395c146ce99dcbe5d8a8c"
 },
 {
  "question_id": "gpt4_b5700ca9",
  "question_type": "temporal-reasoning",
  "chars": 114497,
  "bytes": 114517,
  "sha256": "7200e41c6525eac2e3976594209c68efb10e9c37627d3aea6773312b5e7a36f5"
 },
 {
  "question_id": "gpt4_c27434e8",
  "question_type": "temporal-reasoning",
  "chars": 95671,
  "bytes": 95683,
  "sha256": "1830f3a20f5936f36d08c06016bc0efc0d9dd17c4c72a92aafe0fbee0f8324f1"
 },
 {
  "question_id": "gpt4_c27434e8_abs",
  "question_type": "temporal-reasoning",
  "chars": 129157,
  "bytes": 129170,
  "sha256": "e6c81352a5d52de6fbe4483b2a9dfce7e0f4e40f60313e926141dfbea2895a29"
 },
 {
  "question_id": "gpt4_cd90e484",
  "question_type": "temporal-reasoning",
  "chars": 148100,
  "bytes": 148104,
  "sha256": "eda88ac69eba8a32e7e03cf146b91414e9750a43cc68a6259996831fdbd772e4"
 },
 {
  "question_id": "gpt4_d12ceb0e",
  "question_type": "multi-session",
  "chars": 117244,
  "bytes": 117268,
  "sha256": "f4c586860c464a10db601c40e1a626c4a1beb5622d648071c8ad5ee102e76d49"
 },
 {
  "question_id": "gpt4_d31cdae3",
  "question_type": "temporal-reasoning",
  "chars": 104355,
  "bytes": 104374,
  "sha256": "324e5682cf3ca4bb647d91fc083950567352e08a358ae557474cac75b16df2b4"
 },
 {
  "question_id": "gpt4_d6585ce8",
  "question_type": "temporal-reasoning",
  "chars": 131680,
  "bytes": 131710,
  "sha256": "879fc4e6734892ef2e66eed8c87f715f28e02b22af7ac81b043d1cbf5d6b15e1"
 },
 {
  "question_id": "gpt4_d6585ce9",
  "question_type": "temporal-reasoning",
  "chars": 144970,
  "bytes": 144978,
  "sha256": "dde2c5ce7f2b4c079646784011c07431613141b17e23dbc17d59f67dc1d71e58"
 },
 {
  "question_id": "gpt4_d84a3211",
  "question_type": "multi-session",
  "chars": 118706,
  "bytes": 118708,
  "sha256": "3661973a1793a33001e9970d5cfbbac9b59531f9468d427d1b9e05f146d3fdc8"
 },
 {
  "question_id": "gpt4_d9af6064",
  "question_type": "temporal-reasoning",
  "chars": 133612,
  "bytes": 133616,
  "sha256": "284326bad5cd5fc05195eb365354a1684ef74bd87ee6b2d9d09c68d0587635bd"
 },
 {
  "question_id": "gpt4_e05b82a6",
  "question_type": "multi-session",
  "chars": 117813,
  "bytes": 117819,
  "sha256": "4422a956884951b9262d9d967d7439b9f2bfb02af5700761ba3eae40acacc213"
 },
 {
  "question_id": "gpt4_e061b84f",
  "question_type": "temporal-reasoning",
  "chars": 123072,
  "bytes": 123084,
  "sha256": "2f2cf37d0cd55bf554ef444907c140b9c5020529ce3f1b8362505172e879a86b"
 },
 {
  "question_id": "gpt4_e061b84g",
  "question_type": "temporal-reasoning",
  "chars": 110740,
  "bytes": 110758,
  "sha256": "9ca53eb08259c0fc6c6ae53664fadfcf70a836b23d060ea5c78011fc2ac5b790"
 },
 {
  "question_id": "gpt4_e072b769",
  "question_type": "temporal-reasoning",
  "chars": 148776,
  "bytes": 148789,
  "sha256": "73aebce6b2d0c46ad3af6f4c5d2b89747372a6c180d2515d57e9544030f8243b"
 },
 {
  "question_id": "gpt4_e414231e",
  "question_type": "temporal-reasoning",
  "chars": 125366,
  "bytes": 125388,
  "sha256": "8b4d295b06aecf7d680bff035e9e1e3b2e47afac0582d73ce6ce6eb31838f548"
 },
 {
  "question_id": "gpt4_e414231f",
  "question_type": "temporal-reasoning",
  "chars": 145040,
  "bytes": 145054,
  "sha256": "ab7c01021e4a75dd7b61ed0c3fbfd8adc67623212b3c94bdd6cf37c816fc991e"
 },
 {
  "question_id": "gpt4_ec93e27f",
  "question_type": "temporal-reasoning",
  "chars": 113473,
  "bytes": 113498,
  "sha256": "721fd966e3e8c154ec9c4a817f92c2a247c03bf83e134b7ef81be661ccdcb2a8"
 },
 {
  "question_id": "gpt4_f2262a51",
  "question_type": "multi-session",
  "chars": 99875,
  "bytes": 99902,
  "sha256": "8bae8bf657d8517dd5b81163d5474d03ba057c170b48ce3fa833b177ab7938ba"
 },
 {
  "question_id": "gpt4_f420262c",
  "question_type": "temporal-reasoning",
  "chars": 113545,
  "bytes": 113545,
  "sha256": "a22b4f7da96c06b44b9a45761ba40c5f9a02d2c30b0584bd775fe1b82165536c"
 },
 {
  "question_id": "gpt4_f420262d",
  "question_type": "temporal-reasoning",
  "chars": 130595,
  "bytes": 130595,
  "sha256": "7ed32449dc61d93934cd4fecdf157c312e8edc66d817190f41ddfb6a2e42ada9"
 },
 {
  "question_id": "gpt4_f49edff3",
  "question_type": "temporal-reasoning",
  "chars": 119764,
  "bytes": 119776,
  "sha256": "71590ac43d2f77f02d0b548a124ef195b870597a468a24f948308fb97b7ca4d4"
 },
 {
  "question_id": "gpt4_fa19884c",
  "question_type": "temporal-reasoning",
  "chars": 139574,
  "bytes": 139585,
  "sha256": "7463368398b87d162e043976f8b74eedf7d594a0a34ff67c85c6224dd636dad2"
 },
 {
  "question_id": "gpt4_fa19884d",
  "question_type": "temporal-reasoning",
  "chars": 130394,
  "bytes": 130409,
  "sha256": "bbe562e1bf508e9eac5ed88e8d0d606e386c39d2e9e573e647c9b5e1a9cb0be4"
 },
 {
  "question_id": "gpt4_fe651585",
  "question_type": "temporal-reasoning",
  "chars": 116881,
  "bytes": 116935,
  "sha256": "d81d815c98d9f7efd1295d18755e9a58b8e08f0810138ad9174497c29b6d7e47"
 },
 {
  "question_id": "gpt4_fe651585_abs",
  "question_type": "temporal-reasoning",
  "chars": 101971,
  "bytes": 102034,
  "sha256": "0f6c90b87dfb97c7765376aed19ee929d554bcbf484c2683a82764796f3b1940"
 }
]

==> anc/arm_A_baseline/reused_from_arm_D.json <==
{
 "question_ids": [
  "0862e8bf_abs",
  "0a34ad58",
  "15745da0",
  "afdc33df",
  "c6853660",
  "f4f1d8a4_abs"
 ],
 "prompt_sha256": {
  "0862e8bf_abs": "aebbd95c482d0a71656ca5761eaa62367a26d54081ba6f633dcc4cf7673c96df",
  "0a34ad58": "5374ebab678f6182c4cc1e4db577054b79942e3cfa01da978868105f7a83fc9a",
  "15745da0": "4799fc850e820138a56a224211f01adc9a89c23e68099a1188a79195acb1b96e",
  "afdc33df": "6c2f5719f469ea5c4845b198f67995a13d8908df6a85ee524bb33a3f0c6eb34e",
  "c6853660": "4a18beb331df777c78eb0db7fae4b8e765cc36504d03f9c35eff728c209a47ea",
  "f4f1d8a4_abs": "a602dc1cf15cffa71478ba82351e0ac83964c7c72c24c82cba6616ba21eaeb79"
 },
 "note": "The prompt for these questions is byte-identical in this arm and in arm D, so the arm-D answer and its verdicts are reused and no new call was made."
}

==> anc/arm_A_baseline/second_judge_sonnet/verdicts_reader.jsonl <==
{"question_id": "001be529", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "358065ab4ebc7ac27ee0dceb97b2e27ed0e4b36079b0268032b5b68641d19933", "prompt_sha256": "ed34ca8e22622cc50a0b7f4d82ad535c9a9eda66fcb6c9d79f4f27c0b1051bcc", "flags": [], "error": null, "counted": true}
{"question_id": "00ca467f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7d09e2f64d0673ab5f441fa767f191fab33a1f6c93322c17f203bec1c2ac95c2", "prompt_sha256": "b9a7cb08466320446e87a8cb278d041a986c141f9f4a00c46af576ceccdbcdce", "flags": [], "error": null, "counted": true}
{"question_id": "0100672e", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c2a66bf8c92a428fc03d7cedffded33d5a70e7d21f28b171eb62604e8fb99cb8", "prompt_sha256": "8466d3116b2f26b85e139ca715837d82ae332e790c3934c358fc448c3ae98c9a", "flags": [], "error": null, "counted": true}
{"question_id": "01493427", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "dba278a12ba842bf6fe3806bf323754ba7f40186b7ade352b07f024b4c794a0c", "prompt_sha256": "b8484b053e50e60219b5cd820a65d9d7d039f5136e0ead2f8dc72f30c5a6fdae", "flags": [], "error": null, "counted": true}
{"question_id": "031748ae", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "85976945145b8ad22f785f82c0b2353ae0f366121083dfb89725750344c6131c", "prompt_sha256": "fac32a1d3e615a2e6f2ed7e9e3a735be522e4d59de44a489806e683d420c333e", "flags": [], "error": null, "counted": true}
{"question_id": "031748ae_abs", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b5fca86e62b09e201f72621f7791dcbbeedf5ac197e6e176604dac732799683b", "prompt_sha256": "0d09c5995bd4b793ff2e7d423d20ce45b9246903fc65c34beda3b6b6ed53dd50", "flags": [], "error": null, "counted": true}
{"question_id": "06878be2", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "24cc9c12811b27f12467a64c042f129c942451bc6d6ffea2d86b3aa07ee6b1be", "prompt_sha256": "cef87d24c6c6368b85f2652729d4e0dd8d470c5a817cac71cfd547f532dada0e", "flags": [], "error": null, "counted": true}
{"question_id": "06db6396", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d48ffd34f98e8419ae9c2ed8c60c168dafaffbec76f6e033524573b63ed58fbd", "prompt_sha256": "9df54aeb3f55f61119c5493f257e00495478b85734e272ffaf0f1cf393f67cbc", "flags": [], "error": null, "counted": true}
{"question_id": "06f04340", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ef1e8fe7186f4fff00c50c85f7696851633ed0faeb6bf1765284760547be7dbc", "prompt_sha256": "46a13803fce4ed40d4ec508660c97e6948d07f977d53deccd859e36b4343ff50", "flags": [], "error": null, "counted": true}
{"question_id": "07741c44", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "61c36adc21aa14cb0b602c6123fe1754e7f394a79495bf807b8abe154bd3e565", "prompt_sha256": "00b3c9d8166cefde24a5d6f5e43fd78cd5f56ac204913bbc106c7e1a3462bc4f", "flags": [], "error": null, "counted": true}
{"question_id": "07741c45", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1924aaabcbb20d63cdbe42effbd0eea20fd12a5ab7de1519cd4e526a1e8b9d2b", "prompt_sha256": "12759bf8e8ba5f09f5c58ce114a21e96fe969ba8a2669577254f9c727c1fa2d4", "flags": [], "error": null, "counted": true}
{"question_id": "078150f1", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "83f459617065f8fc2b45e8fc0b9899199088478807f160c63a30b3f7c18b6778", "prompt_sha256": "adc4e354eee37355bbc31fc218229c68f35594451b41021eda59537047821794", "flags": [], "error": null, "counted": true}
{"question_id": "07b6f563", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5ebc7677c6a448e06e38b748208d5d5ec753837a2d96ac43700ea82cd6cdd981", "prompt_sha256": "2c3308406cc01021a08fbd43dd6c7e73d9860e0c6a54a3503f3fb7f4d9e1dfdb", "flags": [], "error": null, "counted": true}
{"question_id": "0862e8bf", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9e805c82a7140c1ed8ac4a4a41b0d204f423282e871e739f3b24607bb7bcae48", "prompt_sha256": "d83e8bfb7cd1d7a70b1a0ee74cfcbeeef2d393d4a52cc0a480fa78a709c6b874", "flags": [], "error": null, "counted": true}
{"question_id": "08e075c7", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f95d724b49fdeb7fc8e72ba69c85b0dc4b7e5448b507ee78be49f8ee834fb60d", "prompt_sha256": "a789b57f9df60cc14078cd286d6467a15f4ef7f48cd258aa1cfba7f13046c850", "flags": [], "error": null, "counted": true}
{"question_id": "08f4fc43", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "205c898ba81a0b4a85a734de6f5f7bc35165ebde56c68e0ab0bbceccfe761f91", "prompt_sha256": "51d1774959ac6af147da4d72c0ae1a3024e213813b3a321a7ff6fc57de187069", "flags": [], "error": null, "counted": true}
{"question_id": "0977f2af", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "337cd582ab6692948244a8326daaea60b96f72e6175c81f403d5edcb5ad80dda", "prompt_sha256": "a9eadc36c0ca2e2ac383d3cef3ddf6e3ef808aea64212d12cde450408a74b3e2", "flags": [], "error": null, "counted": true}
{"question_id": "099778bb", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "31317da55a11899f2051b398e40c9698652e0d559de05d6221a64c8a372e662e", "prompt_sha256": "521be6c4b0bb62a39a46acfa901eccca7951275f4d6cd8b38aa07f69d0264165", "flags": [], "error": null, "counted": true}
{"question_id": "09ba9854", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "937c32ef6cf7d5be64bed1a0edf456006f0a522997d7efbf65237f22331fd340", "prompt_sha256": "ca53680e8084b53ed4827e9d3f1fc936c6e0ff1cd2fb5efc50cc3645123b783d", "flags": [], "error": null, "counted": true}
{"question_id": "09ba9854_abs", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a1a1a2efae6fbc883f5ed5a2e1301ba0bacb10c161539432c708e41edb9c33f8", "prompt_sha256": "2e5a3b56aee2fa8acde5c8f8ad2e7e27cd8247989bb08f1c9d7caf0f514edb74", "flags": [], "error": null, "counted": true}
{"question_id": "09d032c9", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b59764db452cd208f9bd068d7e9fffb991373a047644c5b4df3dff532b15fe7e", "prompt_sha256": "e3727c0e4d868b6204babc44f75b70ca8c75f7d27fa3614beea1e2f49c994779", "flags": [], "error": null, "counted": true}
{"question_id": "0a995998", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0fa7e2dc59176fa7580d15a66cf320368fe10587b36ad3172ceeaf97ab248753", "prompt_sha256": "c391ade8e69240e8644297943d4c487e5d9a3e64b863e706f816d8e2b076ba55", "flags": [], "error": null, "counted": true}
{"question_id": "0bb5a684", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6d66cb8e14481a955ebca9eaca99c35ee4a2567fc959ceda6a9d652ca89f944e", "prompt_sha256": "0b6a19f2140f7cc12e1ad7e121c03ebfef5fc14da5ffa7fb39893692c127cf4b", "flags": [], "error": null, "counted": true}
{"question_id": "0bc8ad92", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4802efc68232238959e67e9e6533fc37d538b742859ed1ff22d0809f6e6c5937", "prompt_sha256": "c91b8b8349c53426e806770309d97819d9d80de647865fb012d09da232d063d6", "flags": [], "error": null, "counted": true}
{"question_id": "0bc8ad93", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b0ed88b3318a3b33a831c01f1050ce18e5e88fc5ac8691f191bce688ca7c85de", "prompt_sha256": "5ec965d13f450559583fffc27c98f67e6344c103f9d127bcecc604027f22fcf7", "flags": [], "error": null, "counted": true}
{"question_id": "0db4c65d", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9983fdb001c4ad21c306a4e4182a656eb594a57b835dfd3fb275441cb59cd599", "prompt_sha256": "39a416a692fb872a73c35674b647c18dcf29d257ca7aa0cbb2c0f61576725ff3", "flags": [], "error": null, "counted": true}
{"question_id": "0ddfec37", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "016462ccb61ded335a1dc331025cbbeb52beb1fb8e14fc33e33a1d128aadbaa9", "prompt_sha256": "e3d0c023a8fbbbb54fdb73174b7099bb33661032a216ab3eb6386217c2d57fa3", "flags": [], "error": null, "counted": true}
{"question_id": "0ddfec37_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d27d1c9884074af72c180532746d0de75a514c64e33a1c9a83c254ee89f76dbe", "prompt_sha256": "695a0f8dc2569d40893d19eede1e833a8c5c504a618cd3d95e67ed636c2a44eb", "flags": [], "error": null, "counted": true}
{"question_id": "0e4e4c46", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ef81a80672ae0b189b29237a1046866aae83cdbe9bf65377e37c01e5ddc3cf09", "prompt_sha256": "c0a8e202f1f6cde96487590720c881654794271ec97b5cfe415c3877d96d11e0", "flags": [], "error": null, "counted": true}
{"question_id": "0e5e2d1a", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "476f7f96aae3966390c7aa0248b075117046c9a12a5748f0afefcb8412d8fa5b", "prompt_sha256": "2c0fa2d76899f83ba0b306393c6faae63a48a77f85a721fc73424646c088ce89", "flags": [], "error": null, "counted": true}
{"question_id": "0ea62687", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0f611a326bed9a2989efbca1a80195029363dc919cf0f8b5e31f134c195b0c52", "prompt_sha256": "a532c1daaf7701a7f1bedcc1674be9d4145749f7e7d7231021da19ad973e1793", "flags": [], "error": null, "counted": true}
{"question_id": "0edc2aef", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9b920c7563bed86baa11f5759c89b974d67c3e12a18faec2b5812e7a9f145fc7", "prompt_sha256": "781d7e5fdb78c9c5688d1c75720ae020c2b99ffb3bfcdd436b6f673db6c66f02", "flags": [], "error": null, "counted": true}
{"question_id": "0f05491a", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8edb4c7801eb16a7714e8b49cb6607779b3125e3838ae5c1cfde9dfa2849514a", "prompt_sha256": "c21bc304c8f4d07ca8633711ef5842575c43cc8556877bef67c8c8271766ee28", "flags": [], "error": null, "counted": true}
{"question_id": "10d9b85a", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0277efe52ada5f48cc5dd71d8b49a1a3a29b2a5b896136c6af359ea1fde1cb0c", "prompt_sha256": "6cd3e4cd6f1d7a21497bfc67cddc5ff8a9a8147a389648a78558a9b026c38223", "flags": [], "error": null, "counted": true}
{"question_id": "10e09553", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a7b9c22689decf36dceb0c5a370da1452edc61102412149c805adda96e828a6e", "prompt_sha256": "e88370cf86ce810b6bffff5643099d91d3bfb855a80608faab3fe0b810ea1d8e", "flags": [], "error": null, "counted": true}
{"question_id": "118b2229", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f77572972a087e6162bb516bb8698d29eed026472ed1c9b8a607ac4867fffa3d", "prompt_sha256": "7a34de59203c3a8cf51161ee5a79936465f7c1c9f8e9639cec3fcefe48bb0207", "flags": [], "error": null, "counted": true}
{"question_id": "1192316e", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f49ffeb8e2fd5714c4519c4946480b153d92517457e81b62ab3e89a86bf9d497", "prompt_sha256": "a3aeaf2ff8dd7854ca5bc4ead87cb43d22d11f98c9dcf3e48ef0356f6a8ff383", "flags": [], "error": null, "counted": true}
{"question_id": "129d1232", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2fa7c277f8abd50e519c15cb42c1bf06e70c2f87189956c2a9f70e8adce4271e", "prompt_sha256": "7878c1dd31ef7f8f4cc1e28865d71c84417f7e408b3dfa322b4a7fbe78d4b760", "flags": [], "error": null, "counted": true}
{"question_id": "1568498a", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b94a3802f94415570499de1e199e605f56ff17fa2283ce7e265d0a0407b464bf", "prompt_sha256": "858a2a588536473af397d1fbf863334e9de5ac17c8f160529452c5edb0b194f4", "flags": [], "error": null, "counted": true}
{"question_id": "15745da0_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e53da6f51e90adfa4bdffc04c776caf435f588bdb0df22d90c1ab8e0d1d5af6d", "prompt_sha256": "3905b21d7d449f9cf74ce2e6ac9daae79192bae06b7a80b1365d6bdebbc0bdda", "flags": [], "error": null, "counted": true}
{"question_id": "157a136e", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "749d201cb6da53fbe81ed184dccd8b12624fd04c729bfec0daeea1db3a3f24a6", "prompt_sha256": "895d69585c95fb4d8ac39a3ff4deb8d1ef801d5221dccb382259bbe2a666865a", "flags": [], "error": null, "counted": true}
{"question_id": "16c90bf4", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "17cd646e254b20cb7baf0fbaa08492932d0ad27cb85b38e159d17771848879b6", "prompt_sha256": "5ae588d4daebba4e3d714033f68133aa507e0e878c7d9f6adb83d7d2974b7b19", "flags": [], "error": null, "counted": true}
{"question_id": "184da446", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8ec766dd200d66caa4d9be4cd0962cc28ffe18136262f74388664cddaa9a607d", "prompt_sha256": "c2fef8ff34e73c28dc8c1fb68570fc8d17977c752eddb31d7b9b78d53aea1c8b", "flags": [], "error": null, "counted": true}
{"question_id": "18bc8abd", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "49f76b9818be2375e90e20ff90f7c477762aaa9e3e289a9c98ab55782f5260c9", "prompt_sha256": "b22a4d8ddb9836009212597592f3fe1e1d2f5fc5bc0c43dd5d835eda765363de", "flags": [], "error": null, "counted": true}
{"question_id": "18dcd5a5", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3637963cb517ef09eec91753fd8b3b0f45f612f4217e6c64cf56438aa128e880", "prompt_sha256": "3274867ba7a3205fea3c5d30f47231685924f4f117e30212080bcf22e55379fd", "flags": [], "error": null, "counted": true}
{"question_id": "1903aded", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5e83f6941637aa6568007cdba9ff1b27eaac3966e7d8fef35fd39551d2117c3a", "prompt_sha256": "4fd0369e03bb9ae463fa554e77515ca013eaab4aef82d091e89a4c7947614715", "flags": [], "error": null, "counted": true}
{"question_id": "19b5f2b3", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f0a78b5617d78c1ff1e5d57505f44dfac52a66c9c163269f83d0fd54bacf5038", "prompt_sha256": "45d3e5ae71f2f71637ad82eee3d4721649d9a57afe3acbe599f7b4ad753bf2f1", "flags": [], "error": null, "counted": true}
{"question_id": "195a1a1b", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a4a06fd2063396c9d9245b43e5ee8809dfb8140a15b22635d45ffdf20d7d7bf3", "prompt_sha256": "e923dccbf70466ab826e83a9e6ae86190faa781a1b125100b24fc0882a1d711c", "flags": [], "error": null, "counted": true}
{"question_id": "19b5f2b3_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "102f654a9d42e969f5f8dc744feb552b52d91151e1ba7f2080a92dd1c75a781d", "prompt_sha256": "35b071db0b5d64155e24c2239fc21f2e3c4195f0b8435d8dbab89290817f24ff", "flags": [], "error": null, "counted": true}
{"question_id": "1a1907b4", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e6be39fd1066f1c3f31ded403ce660d2be2578fd963315eb5b532d8e23cfda90", "prompt_sha256": "c00d04d6bad0312d14f4acdb71c515a6b1c156ef8a0afc35149ea79780179be0", "flags": [], "error": null, "counted": true}
{"question_id": "1a8a66a6", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "498a932bfcbb1eb3f7fe4773e57d4a2059a7b5fc623970bef4a39e20a2be6933", "prompt_sha256": "b7845bd01a46f459732d605d8686b13c34c2eab5140b672651857dee3be0ef63", "flags": [], "error": null, "counted": true}
{"question_id": "1b9b7252", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "869b2db3fe2ba31979b98f0fe7544f26331f400b4b85d22d35b77a6fbb961084", "prompt_sha256": "bb458498765fe289417cc434bcb11c0f5419eb71ef7ccb325cb2f4e90cb21403", "flags": [], "error": null, "counted": true}
{"question_id": "1c0ddc50", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "746805dda9bc3e72ac71a34045b1a25892535d93ed623cc7e0ede92cbd94dcf9", "prompt_sha256": "735bde4de1b7ccaf990ee2104ef2db25500a645f9915a690ded467f5cc9c26cb", "flags": [], "error": null, "counted": true}
{"question_id": "1c549ce4", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7f479608e013a3a43581ed9c16d51f16b48ff6f33ce91fcaae6afe17d35bc06c", "prompt_sha256": "be8508c8169979af14bf4cc18f589f9d19b1a3301df283e0a3b08f0db64e55e2", "flags": [], "error": null, "counted": true}
{"question_id": "1cea1afa", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9df560af796602e4b2704c51407054232ec051316e63b1e28a96f0ef0d4d471c", "prompt_sha256": "c9b74c62ee0ad33df650ba45101ae482190b9d3c523512545caf52f6a2b3eca0", "flags": [], "error": null, "counted": true}
{"question_id": "1d4da289", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d1e7ab0e368d730a6e62b561630cf26fd7c0962b97e62a268feda1b53d11a538", "prompt_sha256": "95d673a58b99f8048482c77b6206bea2ee039b5227e918e2ae9e0734716a58cd", "flags": [], "error": null, "counted": true}
{"question_id": "1d4e3b97", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5aceacef2cf2221e7418f4cb17b4feb80b65bc7daa3959851a5603f775a23056", "prompt_sha256": "52951d659fa9ea4f51e85f099fff84c846dfdcbbc53e5aa8700781cceeec395b", "flags": [], "error": null, "counted": true}
{"question_id": "1da05512", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "fbeaf00e4380f8a98b571b839f62f0a752abe4e04a84d9c471f7b2ac787dfe0e", "prompt_sha256": "a740a53e1a3ea2310c0718a5ae97d29b69bae2aa8c365ba2c9d42ece27256862", "flags": [], "error": null, "counted": true}
{"question_id": "1de5cff2", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ccaf4efb24a17c9e3bac4176b079b62e485f3af192d45b04e61a2e43c18a7154", "prompt_sha256": "e665f013744f1e972d10a5f9875811f448bbb9b7165a175eca3235d5e7c6b265", "flags": [], "error": null, "counted": true}
{"question_id": "1e043500", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9d27f12f0b08c2f31f520824ab059e061a664b08bd2d78745a28e39c203e0018", "prompt_sha256": "cc226e5228adc37b7fa074877d8c84f6a0297120dbd9724d7244c444876951d2", "flags": [], "error": null, "counted": true}
{"question_id": "1f2b8d4f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "99ff23ad7b43a9170ca8b097675c2dce1053f479ad8d77b70c38ed037e6d86e1", "prompt_sha256": "12ece9ab14d9cb3ff5311a3908d17d691b2df1c193686f7fa7f621a6939837bb", "flags": [], "error": null, "counted": true}
{"question_id": "1faac195", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "17c24bfcd94fabf16a21ab2480a9b11ee21ce6b740860b3019db559a977beaa8", "prompt_sha256": "4c1b7fb32861d17e1b68083bfe64829c517e82da0519f3ba841d14e7efdc7b42", "flags": [], "error": null, "counted": true}
{"question_id": "2133c1b5", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6ff81dc75da2665140b3b0e5a7236ec6b64fa2f9e324379590a21a48ec00517d", "prompt_sha256": "71de2cf56ac9b6b2b69cf7c5cbd0d1221a1a069c5ce8ad6cfb1c5fe77bac68ae", "flags": [], "error": null, "counted": true}
{"question_id": "2133c1b5_abs", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "bc25d79a7dca7949e70a786f03343e70d5ab7b2e7a145e14d5415d2e6aa51837", "prompt_sha256": "a2afb8ce19527491a9f8c6b10e0d2ce28bc59efe56806ec8fdda98a887dfa079", "flags": [], "error": null, "counted": true}
{"question_id": "21436231", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "50e1a9d491bb8a4761777352ba237bb461e47506ac0ad43d862d9ba107f2fbc8", "prompt_sha256": "73aa31415d2af7540d8f6b64a7d42b37543835f6c4b4283f80d5786e9d909581", "flags": [], "error": null, "counted": true}
{"question_id": "21d02d0d", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "18acba47f187dc20d32f07b1b44acd657ca295c35633ab6e2d9d0449d67d80c0", "prompt_sha256": "7b3585a161f7bf07a4de71e1e586f6a433ac537af303e11f8bc11d0259b492dd", "flags": [], "error": null, "counted": true}
{"question_id": "22d2cb42", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "115cdb0ec9adbdae4037f43642e8b3faf8f5c401c4c2162787d50ba0a075fbae", "prompt_sha256": "d1ad2abffdbe27abd14c58dab7b7f9bbe1a56c81157d8bd67267f0500d7cdf2d", "flags": [], "error": null, "counted": true}
{"question_id": "2311e44b", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "cbc3f6298720e090bd84a8950f3a002281aaf236cb815b4da16bd9fd2324b1aa", "prompt_sha256": "84f798cd7383406ae257da8a3b5ca8aafa033f099b61706edf8cfdda2a92b3a4", "flags": [], "error": null, "counted": true}
{"question_id": "2311e44b_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c42e74a5a0ac38e90b70f6e4ef03fcf08aab03b85f2714eb2e3706fef86a9b22", "prompt_sha256": "7d94971a64cf4d2e601346c21d6491e665ff9ad26621c237c3845917ee328c42", "flags": [], "error": null, "counted": true}
{"question_id": "2318644b", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0d75311e3314bb5e59a6d072d77acc0f3fe98f5997a82892de44a4cd8595febd", "prompt_sha256": "dbf77605c5a3913495454279a8b45472dc47cd0c8871a427f8b01f9679c1b1cd", "flags": [], "error": null, "counted": true}
{"question_id": "25e5aa4f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "60fbf6d8d3c279d2583762d482d604ba45f3298d7c1653f78b9e5a3f92f58fb5", "prompt_sha256": "076f12d2c8b6093a48c347192028a8bb8c482f8d505abd0601a66bda0a798ea8", "flags": [], "error": null, "counted": true}
{"question_id": "2698e78f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "cd3e576e8736594b289c4fcea43f005b4ccd1ed1f33dc56fab9b2ac258db3faf", "prompt_sha256": "d675534f732564f44bbeffb916a5131299e1ec5cb363bef4f53352c4598f9af9", "flags": [], "error": null, "counted": true}
{"question_id": "2698e78f_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "748de98cdada46abeb95a36d6c7fe9915ded6580a33435a57cf44c3e202b0399", "prompt_sha256": "d562ddf0f2e1aeb561f8ea9b95fc42366fafec2ed4e113692889887e04ba7753", "flags": [], "error": null, "counted": true}
{"question_id": "26bdc477", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5e0542793d0b4429cba510d038a18a344ad574f34d41839cad7be4ab68899863", "prompt_sha256": "5faa76b05b2fe0b98c809e7289b345419a079416f5b0a2e140d6eb18d167501b", "flags": [], "error": null, "counted": true}
{"question_id": "27016adc", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "613ed78cc32af56fcc4c6e805b768049f616d1b63151dca402b53634f73ba277", "prompt_sha256": "e92ce3a97e4409e7ce198b17220061be154d4c50fe76a9bb4565b936bf014b44", "flags": [], "error": null, "counted": true}
{"question_id": "2788b940", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "98d675fa313bfb486fb9911cc1e0dd890e628a36df77c8cacd012cf70a296c6b", "prompt_sha256": "18b4498e0d257622da43b6468e80239ea841cd165a93ed7f834f88d7349d6c6c", "flags": [], "error": null, "counted": true}
{"question_id": "28bcfaac", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c878542734195e57d92fffefd017e958decdc3fa7c60123fea31a5620db71ee7", "prompt_sha256": "1a5a6b5b71d5e88edae6592d85177d2fe5dd157fc72bccd0d3cfd8d1c371602f", "flags": [], "error": null, "counted": true}
{"question_id": "28dc39ac", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ba7d85e34b421cf384eaf1faaad5bf2b9a7e8cb47d185998a68edf73b2d9a9e6", "prompt_sha256": "003a345125626247677b4d3d04d032b103c8fe241bc1def512b81357e9a24c82", "flags": [], "error": null, "counted": true}
{"question_id": "29f2956b", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "279404d1a4ed9acdd337979adcce1f9ce09e5f4482ac7b6665ca7f1c0a2d867a", "prompt_sha256": "5816cd5817ffc9378bab429d4474667f9fd74193fb1ce415eaeab89ef0d69c7c", "flags": [], "error": null, "counted": true}
{"question_id": "29f2956b_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b1e9f861556101959ab9225a27b398ef11dcf0561ce48f342a77660b9e79f3cc", "prompt_sha256": "2934de85e64e5b59f55bfd10f1e1b6b1d2ee0d4ebf2a6c56805e3298029556f0", "flags": [], "error": null, "counted": true}
{"question_id": "2a1811e2", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "fe154ebd937c40b0f30cc06d710b4ae5ef6150603f3dd90586c2cf5eb3fb2e32", "prompt_sha256": "69e302ad335af7a48ae69f2ee0e13339e0295c29af68672a55d926a68899c312", "flags": [], "error": null, "counted": true}
{"question_id": "2b8f3739", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "47fa2249b59888965a5e4edb6eadfb2bb092762683d3ef8b47d05ffd064c0a91", "prompt_sha256": "70dc7e2686757607e1fba3ffaab3178ab2703a5ab9e838e36f4824c69fea9bbc", "flags": [], "error": null, "counted": true}
{"question_id": "2bf43736", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e1020c5fad30b22e9c41d99602a066b3dc385de441e7ff0311405fb499d918fd", "prompt_sha256": "b041ce1651bdf4c6d523462566c91031cd6e8f257aebaf9b82eed09b980af371", "flags": [], "error": null, "counted": true}
{"question_id": "2c63a862", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0a60658d5f9b8e53ce852ea8b49f1f1b87a26dcae3ba50d62f2ceac5ae3a3d31", "prompt_sha256": "4797aea8c0b0fca4591176b9e21c7e02b7a92f05fa8d5b816baa860cef2dfb4d", "flags": [], "error": null, "counted": true}
{"question_id": "2ce6a0f2", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "750b0f6794b004a2bfb165f239cf82ac2753b110f4ae6998acf906190d203c98", "prompt_sha256": "ee51cf5382b245be82de642ed62750c1f5506182bb4e60c9d4b2e84bf6864554", "flags": [], "error": null, "counted": true}
{"question_id": "2e6d26dc", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "bea0242638a7c61172e8f9afb5b39696bfe609e0cfe4c48c5880c4fb01748d43", "prompt_sha256": "da198ef1fad2f562227193d9691ccdbff04da5e29eb0cc6fb120e1f3bfc3d3bc", "flags": [], "error": null, "counted": true}
{"question_id": "2ebe6c90", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "874a97c76d740cafb3b5bd64ba859af68a7d167a70680a594375658761e04127", "prompt_sha256": "01441a3a54cf44843bfdd23d499f04220e48925217773e45f101fa14ca1079d4", "flags": [], "error": null, "counted": true}
{"question_id": "2ebe6c92", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "51f08ad999331c98d263943f44fdbf62520f6ce6577c7e1deb9c6a82cacd2baa", "prompt_sha256": "4717879d29a020c765975dbfad71d836f9ffd100a55f1f98ee2ca7211df32d6b", "flags": [], "error": null, "counted": true}
{"question_id": "311778f1", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c5c7d5f87ec86560692c551ae6e9c02188b0ae989c7ed8440eb421ac9dce0ca4", "prompt_sha256": "6eba74c7d51bf229a556162b8bd083701fb1acc9fc9de27c3ef15bd2686286f4", "flags": [], "error": null, "counted": true}
{"question_id": "32260d93", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c46b3c6b7886dfd8b199659e0f2878af583d946d0a07e785971ac45e526943a9", "prompt_sha256": "57b06783b093f0aba2e6ef4f56efdadd43200583167911667f25a4caa38e7f0d", "flags": [], "error": null, "counted": true}
{"question_id": "3249768e", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "cdc64ecdeb074f90e61024ecf2935ddcb35495457251005a487c408bb0360ba0", "prompt_sha256": "830398fe6a3a9c257f76c940a94fd55972ffd9c6ff67abf0f6ad4d2a8994d05d", "flags": [], "error": null, "counted": true}
{"question_id": "352ab8bd", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "61e3f2cb98ad2aa41ffebf17d3e2412c5fdd79ed8129857c678dd83cfd49a990", "prompt_sha256": "24bf01203956be87ac4a3809d4ffdaf72a5257507cd2744814e4722df2f90ce8", "flags": [], "error": null, "counted": true}
{"question_id": "35a27287", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "828da0eee071f72492cf617a8dc7ca704b9cd95b09848cd4f18fc14d34e0559e", "prompt_sha256": "51093091c554a25e18f8706704be7da4c2dda6ed20e203c126c56224081e731b", "flags": [], "error": null, "counted": true}
{"question_id": "36580ce8", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "adf4f66ed3101b3e8178e905f45678cb1f230565a9f1eaa9e69df6350b7b0a23", "prompt_sha256": "14f228df51eafb8e046180c948582b9e8ffb1dba007bc1d21adaebcc26b6f223", "flags": [], "error": null, "counted": true}
{"question_id": "36b9f61e", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "86fdaf580a3c487930e257ff0cb30b3bea6f5203809e4edc517c6f3e2f49cbcb", "prompt_sha256": "1aa1a529afa106f79745991732ec8740824b2ed3d37b51044e994ad99398eec3", "flags": [], "error": null, "counted": true}
{"question_id": "370a8ff4", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a17de7c9614c180f32a0688b7a1f59111d01d660e05e168a12b921c8dd0a75c5", "prompt_sha256": "e5d312443d91f35b85a198040c8f2b5cf296fa0d85f366ce0aa18af4268b24df", "flags": [], "error": null, "counted": true}
{"question_id": "37d43f65", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "911763b57c47c2d8b5568b43e824372ad37719623c46a3f4fe655d6bf0860f52", "prompt_sha256": "c99f8c4596f7a5147a62f843bafa6a354c146f26779b9c1e3762ed87efe1e2d5", "flags": [], "error": null, "counted": true}
{"question_id": "37f165cf", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f49a1b6d68eeed7ea399df1478c4c6ddd2a41477586b2fc759492d8cbb7d7399", "prompt_sha256": "b94de196285e127a00eeb15141ceb3dff80f207ec71838baad6e9520798bd3d6", "flags": [], "error": null, "counted": true}
{"question_id": "38146c39", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b8af4fc730045d3219dde8d9892d826b43a8cf0423d12e85e752ecd27e5d067f", "prompt_sha256": "ea03d07bc40a74c7d2ac35a770923888407178a858e7d9dd85a982ff4c6f49da", "flags": [], "error": null, "counted": true}
{"question_id": "3a704032", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "91bcc9852514657b2906579eca44d97e406ee8a03c3de64f2eb9717721eb70e3", "prompt_sha256": "09732c80493dcafafbb0d0dbcebdc40512e8afd70b0aaf18dbb6ecba14966a20", "flags": [], "error": null, "counted": true}
{"question_id": "3b6f954b", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9c0cf2bde49eabadfbedd92efc34daf4ee80d5eb4c99e4f0319d8335a82b88e2", "prompt_sha256": "41be8f9acaf9f26dde702866d10874cb67a7efbf8ccb1587c4287b742329a723", "flags": [], "error": null, "counted": true}
{"question_id": "3ba21379", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b2144073b6251f07676f22b9ef6e8bf5c9a00acd0db7f2b9855c77d84ba768d8", "prompt_sha256": "a487b7a7b000e8b4d7987cf40c0e40a63fa9a14097aeaad6b9dc33bcd9c165af", "flags": [], "error": null, "counted": true}
{"question_id": "3c1045c8", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5f57d13ed5096e502b05b3e0f60c495b242a323c754721a810ec362aff3e4293", "prompt_sha256": "d8937cce29ae4f61313754b1686730b3bc6651bca56a4deccacd72f51af01d5f", "flags": [], "error": null, "counted": true}
{"question_id": "3d86fd0a", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "66599ad8d87709e3d061bc701519820f2b8ef7c2784cf55286cacd00f8611225", "prompt_sha256": "6b85d5d9d0777fd9e04298e9b404f761bc840871037c7758f3185c1c7a16dab3", "flags": [], "error": null, "counted": true}
{"question_id": "3e321797", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4a805681716fd4b0c752b8a744d15e08406f6aabb22528ad44457c50ca771b23", "prompt_sha256": "7e7e8a6d1470e1c0525e64e5b4bffaefa8cf4b35d031418654983f5d6a2ae031", "flags": [], "error": null, "counted": true}
{"question_id": "3f1e9474", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "781ee8d5f4b68946501d5d7658746023992fbfe274e3f186a6086595c7251393", "prompt_sha256": "a8f27a561fc059e05d924ceccbc07fea114db367217f8e3b79856d6693a1ac33", "flags": [], "error": null, "counted": true}
{"question_id": "3fdac837", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "97efbc9e955347fe8431337082dc9027ee812201875e14baac42b82cf008d064", "prompt_sha256": "1d140ed9b8ee4db5ab410e689032c857c1a0bd38e11a9721342f59fbb5035dfa", "flags": [], "error": null, "counted": true}
{"question_id": "3fe836c9", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3bf0886074f93842b3fae4dfe9ccc9f2987a4b3c79a35fdc008d6e6ad8d80070", "prompt_sha256": "9e7004667220341371966f1db249dadef0b9aaead79e1d9964630dc26568b148", "flags": [], "error": null, "counted": true}
{"question_id": "4100d0a0", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "54050b0a3efc81c551c0892c14dc321258ad8e02b363a4be195b50a9f1543f48", "prompt_sha256": "7d6caf296688ae660c07baee1880b876b14329df6724ed9d5adc5b78cc139784", "flags": [], "error": null, "counted": true}
{"question_id": "41275add", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6a5186ecbb22033c93c52cf5f3ad3dd305d4f1e01f6679c6e702ed664489057f", "prompt_sha256": "bfd8a9507332653121cd92497436950c679020b43437c159623d2e6632910081", "flags": [], "error": null, "counted": true}
{"question_id": "41698283", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "fe9eb29f70e031dde9709432bc19117c2b5548c49fc7c90978b9de742579c819", "prompt_sha256": "75154343614301c7997e6569e026717c38992dac41a1c3c78079bd2c5caf00dc", "flags": [], "error": null, "counted": true}
{"question_id": "42ec0761", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6f4cca9cebbc23641de566b44696ac2f2480b03aae9f9e08a7ac6111688216f8", "prompt_sha256": "a6c98bcef846d1197cbc0118d7270050b017e51a3db82c602c1451ece455b7a5", "flags": [], "error": null, "counted": true}
{"question_id": "4388e9dd", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1969debf99217bef6e517a5ff58f5d46702f21d0e6dc3de0dcb5b11bba3e6b91", "prompt_sha256": "0d5dc5feeb7dbf37533d05bd3b9151e51443d003d67c6d595bb1fa3270cc6bda", "flags": [], "error": null, "counted": true}
{"question_id": "45dc21b6", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a8c62c8ef79638a9010d77d1ac41bed2a94861f0ac928fbfbd495f2aab962e73", "prompt_sha256": "f718afb0eec79ecda11b7b80d8dceccd768f6d878b608c871219db602dee192b", "flags": [], "error": null, "counted": true}
{"question_id": "46a3abf7", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6d9661deeb0526db27b8d09f5a7d9031025e128f631720b09765c35df8cc0da2", "prompt_sha256": "fd35b9be0f95775075c4d1da93c95e9013ec4c8f9a44dd634e6b5b3126759df6", "flags": [], "error": null, "counted": true}
{"question_id": "488d3006", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b156ec89a604632fafea4d55b5782a97d5390a3b92c475c5860c002999f55dd5", "prompt_sha256": "7cf3524334e642cde8b62ca37625373bfff4f8759d7f63f03b7985f078be265b", "flags": [], "error": null, "counted": true}
{"question_id": "4adc0475", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2e1f81ae6aba0681924abeccc1de1a590d9680bcbea8686d0392f907011a18da", "prompt_sha256": "be2b5a78f62cc86498d23a5e9d47a16f55b1dbd94c41cbf1977d92f765ec6239", "flags": [], "error": null, "counted": true}
{"question_id": "4b24c848", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d744f7a49f2adc88f683e2031f25b3d140f59dc1f9615bdebc2968fdb4c2486e", "prompt_sha256": "a2ee4ea2a3df6ae77cfa03403eb5a11eb0f885523d433c8d427f5fec51a358ab", "flags": [], "error": null, "counted": true}
{"question_id": "4baee567", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "25adb19f07265461ebd46b83a0fb23c54ebcfceebc7f51cdfdfa3dbc345846eb", "prompt_sha256": "dc81306f05f636f82cdf5c93ac0a35d446eacee438714d20bf2aacec276d27a8", "flags": [], "error": null, "counted": true}
{"question_id": "4bc144e2", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c7005bbe132741ec80d1892a78bef064c8f38e6cbe906bc7515dea89e3c6cc05", "prompt_sha256": "d5d0ec8ebdc415cf610d53a5232245bda05f68256260d804e9ecad113517b573", "flags": [], "error": null, "counted": true}
{"question_id": "4c36ccef", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6d7d3b230c3b5536690af2a1e865606dc143d5953e90161ea586789d3e46391b", "prompt_sha256": "88be1e933f0886129f7d6c2b174f93e28221414caff4c8e59288addbb938561f", "flags": [], "error": null, "counted": true}
{"question_id": "4d6b87c8", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d92961a392fae3448816febc059acd6641d76ff301e6e76df86271fc1b0d0fcb", "prompt_sha256": "4ce844305e919dd1f00b2d06f59c8472226c99d52051483c2e11d4db09d6fbbc", "flags": [], "error": null, "counted": true}
{"question_id": "4dfccbf7", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "fec9be01df0c39efaf4cad500e247e6a5818235969062ba5976bab3507795f1c", "prompt_sha256": "6461b4b14f06410ffe7eb27201276384bd2563e489562ded54e69ccd25cfa4f3", "flags": [], "error": null, "counted": true}
{"question_id": "4dfccbf8", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7df27370ecb80f9755ee58c98646bce51c3597873e4ce6ce1d132b132f613c61", "prompt_sha256": "69b4b3905d500aadc28f31377beb8450b630a26455083c3813de87ebb120bba7", "flags": [], "error": null, "counted": true}
{"question_id": "4f54b7c9", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8575300ed17c9a650169d68af5e8286ade43477399a0da9699b7dec1643dc093", "prompt_sha256": "ebb316d60f217daea3e48bfdc7f29864fca6726f54425b45e483036decce4014", "flags": [], "error": null, "counted": true}
{"question_id": "4fd1909e", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "bb02ecd5a1bf810226a1d842056a6cef2b0d23dd68c5502f37d80b6002e7189e", "prompt_sha256": "58a6d077f5f3c7d926950d54b2dcd5af10553d698ae03e1c8a9db63f7155ebb4", "flags": [], "error": null, "counted": true}
{"question_id": "5025383b", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e3329353c6fe196bdce325bc0ce39b3e84f5fe9ed70569c881af390fea1cb953", "prompt_sha256": "c68cac52777d55ce3e9050cbc1e183a33d894591bc85fe0c7a4219daa808e16a", "flags": [], "error": null, "counted": true}
{"question_id": "505af2f5", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "08faacff080fdbb136c4882a8a691741a85f796976ed04f1c9fe2b8d49ac2b48", "prompt_sha256": "d53a6e4ab3cffdc70d7464fa33ec499bacbadb1beb6dca5ec01261d28a9a0aac", "flags": [], "error": null, "counted": true}
{"question_id": "50635ada", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2455e35b7a892738006e0dad940dc2c0aa6112ba1e033331496f1847a0900f7b", "prompt_sha256": "3bb72931e03b3b881c01cc2658d80d89bf49d8560040c220d6ea753c99064ade", "flags": [], "error": null, "counted": true}
{"question_id": "51a45a95", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "561a31bb3c4b19a5d53d64a08a95533f9c12b43139c29f19fab4362047d62ccf", "prompt_sha256": "b428eacdd2e45b68019955f72c3b4d2f858e0467a44a704aff89881d9ef8aa47", "flags": [], "error": null, "counted": true}
{"question_id": "51b23612", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b155addd62dde94678d7cc7565eb24b50ac21810582354d8ec9ab13f467d274f", "prompt_sha256": "fc6e841121f1a9a748acbeb09c5593ed824df6616c533adb01111d1ac77f28b9", "flags": [], "error": null, "counted": true}
{"question_id": "51c32626", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b00b17f970e550820a084cae1650ff76c3b7eff5154d2ca39d178a98ee67c71b", "prompt_sha256": "ffb33c7c59923815b837ec04e3c55df887170f96d51688ae29c060717eb582da", "flags": [], "error": null, "counted": true}
{"question_id": "54026fce", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f63aca859791aac3aef3cecc121720616e50c125d8cd5fcbb7c75efcb9c36796", "prompt_sha256": "2b6214842f4b025cade8eda103e10e0da80195fc945a1dafb017e6cdfef6872a", "flags": [], "error": null, "counted": true}
{"question_id": "545bd2b5", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6cd57f49bb403e91ff1fcdc8f2c30960f89524406d46254ef9fb9cb9ef1fe7b6", "prompt_sha256": "00294a206ad60a05b9426c9966bacb597f260c60463b3d1695512fe4700b0671", "flags": [], "error": null, "counted": true}
{"question_id": "55241a1f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "590c012d223998f32065e72de252f353a0e2c8f62a18af75c19618101f18fd70", "prompt_sha256": "e3e8a7841809700b534c8323e0e2d08d54f40c48005307a39734417805431fd3", "flags": [], "error": null, "counted": true}
{"question_id": "561fabcd", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "94bb94ab401361d27d800d7af7e96a58ec8eeba77fa424524753b6885d1cb9f7", "prompt_sha256": "d8c9f1ea93dc71dd800a34182bf01a4885d7c645f7cfc75514f208e8bd05f010", "flags": [], "error": null, "counted": true}
{"question_id": "577d4d32", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e8536d85bc44229f07e1bb11056dff1f3f5af761df3a8b9822027a8489775448", "prompt_sha256": "cee2aba6af7f44229799239814e7be45c77913d6f1304ccc17182d8196b22577", "flags": [], "error": null, "counted": true}
{"question_id": "57f827a0", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2d76acdd904bca366a05b59ece5bd2b6002cbfcf5bf4136ee46ecb3a5c32527b", "prompt_sha256": "5d8a975dfbbed480a8c65ef9be0e3a49791726b1d98298edbb3b2779d20c3b12", "flags": [], "error": null, "counted": true}
{"question_id": "5809eb10", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a2bd1d3e409f53021c673a5ed52d710be8131986e51c42224597cd4c51397572", "prompt_sha256": "9c7f6118639ccffd9f429046a40c78585ddae774ad9a1f876dac659fab1112bd", "flags": [], "error": null, "counted": true}
{"question_id": "5831f84d", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c25028d2f07e08e25d6ea6cd5ac882aabe8a0749d534899176a45248e6c61675", "prompt_sha256": "2fdb54b6ecaa3eb4c4366f7f631a81a2934135573dece625ebd0b78902b0d49b", "flags": [], "error": null, "counted": true}
{"question_id": "58470ed2", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "85d3176b79c1e1d4e5891fb30fc6a341b2421ec7b24dbd7d333491854daf5eb9", "prompt_sha256": "34f8d7fdf58d768507a7ded9eca4a84cec711e91de8cde7145ed00cc55765f6d", "flags": [], "error": null, "counted": true}
{"question_id": "58bf7951", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8faae3891b890f1ed7514aaef12bacefd3da362c1a4ec5d220c0061477181619", "prompt_sha256": "5bed39d7302d822ca72afb11184d8c7c32b7232285b4b137c303793cdb7997b1", "flags": [], "error": null, "counted": true}
{"question_id": "58ef2f1c", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9340312fc8d63bc265c6dafc363f3a1161ee7529ede5ceaf97785bd0b6665925", "prompt_sha256": "6d657c1b35617196f839791a1240f054254866c07c2e6af91d31fd0fe8353c5f", "flags": [], "error": null, "counted": true}
{"question_id": "59524333", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c094c6cf3de483ea640966dd6541f880fc5d906dfefcb5d3b67c06c07535a47c", "prompt_sha256": "cca01d0f6f0170a4836321af93c8b90d740905447f58f78e68455813325dc0fc", "flags": [], "error": null, "counted": true}
{"question_id": "5a4f22c0", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d4962887a6b771329b7a63d578a23e33a5633d5e02915c9f929a7db0e81e7437", "prompt_sha256": "beb916daee35feb4525093c68f9620ffd189ad82dc6791bf9811c21c8d73afe4", "flags": [], "error": null, "counted": true}
{"question_id": "5a7937c8", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5f275d790c27066790ec3f36c69686f2cee96c17c8cdcb4a386b27e238630ed6", "prompt_sha256": "16329dd8e1f959211205d7a6ead54539601452d3d779fb24885d27ef80bfaecc", "flags": [], "error": null, "counted": true}
{"question_id": "5c40ec5b", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "283ba6b5cad4e7f1dc7a70eac901ce54f338311c59d7ff4d87c47ee6e97ec0ec", "prompt_sha256": "84f148678a4664595d4b97b8cb0868e446105fdb0c2595afdb7b46ce2cdac90f", "flags": [], "error": null, "counted": true}
{"question_id": "5d3d2817", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "edb13a222312aa24a382c528cb600d592736738cdece5bc118cf3db176609f99", "prompt_sha256": "209e8e639c5c82cf1d840e1353f124d0fae6e67d806f086f37ef9e7abab3fa52", "flags": [], "error": null, "counted": true}
{"question_id": "5e1b23de", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1436a5ebad5133c08071db0dba5c8d7613b56099990a69d5435b3d0c9f51af02", "prompt_sha256": "6d386dd392cd8e1b53c81393114ec5673d2021fcf0e96f42117b999a45e8c884", "flags": [], "error": null, "counted": true}
{"question_id": "60036106", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a981d4bd187aae5e2dc5297d76ccd85351624e82ccb5d09c5fb134598746e3b8", "prompt_sha256": "92428ef2bf824b3b7a4da5fddcf7f5644582366cde05c45feeea169233e94db3", "flags": [], "error": null, "counted": true}
{"question_id": "60159905", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "97a8a7e03a0eca1707482466e248741f0e47e2bbbc4ef2ac4a097c80140cfd9e", "prompt_sha256": "8ccd9bcabaa8679b15c83eb74a1d75289fd608f281bb2fc2bee7813d18f4f14a", "flags": [], "error": null, "counted": true}
{"question_id": "603deb26", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "28befa5f060c4c9a54caef4223f29fb49b44a81da7961efc306bccd1e6283016", "prompt_sha256": "448476e9cfe8f926827207498df562385f9d19ee2108752d5faf80cee039b557", "flags": [], "error": null, "counted": true}
{"question_id": "60472f9c", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5e8b4a8d5ec889d980051895a6494272635d2b4a1506d787255aa4d21df0b530", "prompt_sha256": "379971e6663716091ff885ac12863d363b58b95162874c39a3669f298827ce06", "flags": [], "error": null, "counted": true}
{"question_id": "6071bd76", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "775c3c341770962c6fd6c2b3b7d13500b44f93febaf7b3f9d9e31712114cae2e", "prompt_sha256": "624950c211e92eed342d95cb11b6dc32b695dccabc62c0f1981ff5d403750a86", "flags": [], "error": null, "counted": true}
{"question_id": "60bf93ed", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7982325499c8be926a0c08c7ad7a1e93897f9f17f7f5fdffe6e4b3eda62ca3c9", "prompt_sha256": "2948e55a462c4eb53b2e757b51cf5eeb99b0e1debe85a61f55995813b7985e9a", "flags": [], "error": null, "counted": true}
{"question_id": "60bf93ed_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7c5818cd4eb3c272f7672d26f12e2a0e2bfd20b277bcbeae0300aa90d3703397", "prompt_sha256": "32d4bf796dc29d71b32be979dd3aaf4e73477df4eded7479c91897ee3834b958", "flags": [], "error": null, "counted": true}
{"question_id": "60d45044", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a56b88a8e08ef4918d08c6420a925abfcafb5f59295325abe17b064c9b9adf6f", "prompt_sha256": "5c316539513d1b97d9d4951decba4b025a47eb113651b3f0957d3619c5c50bd3", "flags": [], "error": null, "counted": true}
{"question_id": "618f13b2", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "44e1352d1162bc3796d13cf5c1b5d5498d39b0348e690eaf9f1ec3d6231b896c", "prompt_sha256": "cbc92b7dc006110985d5d0fa27b8f9848dae5df0d867e89889123d3ab4f625b9", "flags": [], "error": null, "counted": true}
{"question_id": "61f8c8f8", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "767db2bfe0bf3ec31193bb896055cc41661eeecfe0579f26d0ae074d75fd4311", "prompt_sha256": "00628c8ef75255fc3c7dac645e6f150781de644578e0272cac009baa7f8abca0", "flags": [], "error": null, "counted": true}
{"question_id": "6222b6eb", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9cbd38fdf1a846758ca7d08bb0ffd77515eeccb233b632cefef0d1ae79685dcb", "prompt_sha256": "2ce72ecbce207de2d8a8d1e4409323a1e7199fefc46220acb9706baac6d7c105", "flags": [], "error": null, "counted": true}
{"question_id": "6456829e", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c6731bd4fdc055c47b39ed75fbeda8fa522597d9a0ef9258cec9891e57ebf421", "prompt_sha256": "e8dc21908a0624c5b3ab48791126fdbf109c79828dad1044f777ea630796b600", "flags": [], "error": null, "counted": true}
{"question_id": "6456829e_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4e741109ad0028c1f870ffd6a184ac7722dfb4253216ad1f05169e5f2ee786e8", "prompt_sha256": "89962139c443c5584e75bccab92a2568be46230c76d21d3fa746744fb55243d7", "flags": [], "error": null, "counted": true}
{"question_id": "65240037", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1bc603691a98601f8df492d8a23bf2b52ae141c8c02f3e192d959b1d27f03c9c", "prompt_sha256": "ef677a4a2f7d526dac48ebf420f9a79fd4dbd248e9a72cfcc2f171d8df547e7f", "flags": [], "error": null, "counted": true}
{"question_id": "6613b389", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9889c275a2a857cdb022da62c4e2e5aed3fd2fb82bf7e7d6314438e424d79f63", "prompt_sha256": "b7d471bdbfe78f286dea878e0c4d2bbbbc1517db2d0a7ea38522e4caee2a7d05", "flags": [], "error": null, "counted": true}
{"question_id": "66f24dbb", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ac3ce663690b9dbdce1b063a2b777d74b1f7ee4f1779686e10f8e13157015aef", "prompt_sha256": "6f641c086180238be8135b6b84c1ca383da34e05cb8aef162d594395cfbe39fa", "flags": [], "error": null, "counted": true}
{"question_id": "67e0d0f2", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e41abafaea4fe959826469605a66c519a77936f5ea4eef6dee78a6bf10a1a101", "prompt_sha256": "7fdee27623baa15d91757027a07cf9db019ae08b6bc9de1a59b22fe0e27383b6", "flags": [], "error": null, "counted": true}
{"question_id": "681a1674", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "28bde2c2f3471556866d18acfdc097821f018a8a0a5a902bfd46b929977bf0e3", "prompt_sha256": "d42055a65c47e0f4e9e8f4e1ad93a700180adb2a14afaf62bb882a577abdce24", "flags": [], "error": null, "counted": true}
{"question_id": "69fee5aa", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4cd581c938679aacfefe72584ce4f39d24d11e1a04395691579b6cc58e212695", "prompt_sha256": "39428c38cc83efeaf27c10510cdaf71482af1029379bf905d04ba84d37356c37", "flags": [], "error": null, "counted": true}
{"question_id": "6a1eabeb", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c0bb9b68a9b43988eba7f70801a6ec07d07f23e4a051fdaac52104a4f4b78763", "prompt_sha256": "2e8814e1b4931fd74b49b162aad60569beb506c5b04efb678b8cde38efe35376", "flags": [], "error": null, "counted": true}
{"question_id": "6a27ffc2", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "85d79b0c222cc08572cb84bc45255aeebb17d7f08a7dade5c622db545c7152d0", "prompt_sha256": "4aa562aaa9212950fd1edcd58a2c3b60588d07b8074d0cd620df235e3a6c5733", "flags": [], "error": null, "counted": true}
{"question_id": "6ade9755", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c64235ac1e366f6bcffba52d1aedc7d3035ede6c998dfcef2931143bc59aae81", "prompt_sha256": "577f463356504ff324e734033334961d970a780329d2d06e872c9b95372a78a1", "flags": [], "error": null, "counted": true}
{"question_id": "6ae235be", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6e21e96ba5dc13ff1b5849f6b5ff366841ac6d10c5dcdc099d39a99ba7d40355", "prompt_sha256": "e6e53cb6dffb3d80370251e35ef2d76b5308dbf4c55ea3ec5004df71d568d3a2", "flags": [], "error": null, "counted": true}
{"question_id": "6aeb4375", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9e87363f699a99088691341a7846e2a7149ae0e219c176514dd2686624007c1e", "prompt_sha256": "be771ed07ff2964c0aa4638237f794b9bd0ca25a725155b8a69378d1f79a79db", "flags": [], "error": null, "counted": true}
{"question_id": "6aeb4375_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f89ee8286c5aa33be0fa1845105acbdd93597196c3475f1beb540c83318e87e0", "prompt_sha256": "d9f520c660856e93a8351ea294612fef6c393bb1153ee4a106cb627a680b4177", "flags": [], "error": null, "counted": true}
{"question_id": "6b168ec8", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4535e0227aeb8802a56d93c8b077a519f89f26792519b3558b4c82401ccc457c", "prompt_sha256": "c97aaa0b46eb2f76fef6bc02143fbd774a0dde0b800112a52935fa94bcc047c8", "flags": [], "error": null, "counted": true}
{"question_id": "6b7dfb22", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4821b7ca49cb2c758df753baeefb96a1641fc8390bf1d14c61253babbccf1b2f", "prompt_sha256": "8f67c505d55e000e458b543179091b16b4ed4f34db7094d951b006596010747e", "flags": [], "error": null, "counted": true}
{"question_id": "6c49646a", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d21cc73383253d044537cb7876f5ba4009ec8f8e4c66e3589aa491032f52b41b", "prompt_sha256": "fd12430ec9a98d8d4db80ca1417c76840ad1611e927e72b953afc9e0a303173d", "flags": [], "error": null, "counted": true}
{"question_id": "6cb6f249", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0bfb75d4ea62c0477152fe16e67e727b3e7c95f2880d6a1495c1eb82b62c15dc", "prompt_sha256": "0c1b86c4125072e385ce0087d0294bceacacf4312fdfeb0fdc9f00208e872815", "flags": [], "error": null, "counted": true}
{"question_id": "6d550036", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "29dbcd75413de19e5ab7234a7d6ceb43e0f63b0b40949009a413c49dff779c26", "prompt_sha256": "8943a63b6d73e77379ab51b1ea617db81e6334c0dbc7a0bfa0f2fa4faafd70c3", "flags": [], "error": null, "counted": true}
{"question_id": "6e984301", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e48beecdafba58d4c786dcc419c9ed7d9601b1b847b5c82ee30340813f515ffb", "prompt_sha256": "6dcaf8d59d2d60d9431493d596c74367da0612d44081e0003c5eda1558f5658a", "flags": [], "error": null, "counted": true}
{"question_id": "6e984302", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "297b43f2ccd5c517a17a0c4408afe903162f103297b60ae141c5278647694c0e", "prompt_sha256": "bd20cc79bcc7ea56844a8c41bb3886b5688486f8ff8abb614556ced599d27aee", "flags": [], "error": null, "counted": true}
{"question_id": "6f9b354f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a7ee3243a5c95b002c4d3c5f536e17bd34516bcf9a31567fb7f7645173f32366", "prompt_sha256": "5582ee3feb8a052ee0c1b82dde3dd170528fe609c5a2f840e7051578050cebe6", "flags": [], "error": null, "counted": true}
{"question_id": "7024f17c", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "20db6bd64ee526e645d8eb7d130b104e9db76bf120e6fddb7cb8eb831b762a5d", "prompt_sha256": "b9ae88ec4d2be40dee4a4a1588e992cfd9c3094ce59a1f5a7bc7943e497ddece", "flags": [], "error": null, "counted": true}
{"question_id": "70b3e69b", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "bd1deda80c97e09286e7d114924b96dc179e6057031ac73b6798a2a54ad0f510", "prompt_sha256": "681776b80c0da8d3921972efcbdc75cfe206a1285aa207617e0d3364109ffa2f", "flags": [], "error": null, "counted": true}
{"question_id": "71017276", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2403e417723ec9a4c08907599e9a11ecea04098d325216d4ab8d13150cf9aa20", "prompt_sha256": "963e2557471cce33e0d52f45d126c543f131f8c72c1af46e530ed79f5401cd5c", "flags": [], "error": null, "counted": true}
{"question_id": "71017277", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e30dd9ee03f6b602358a3037ac05da7e0ea356d9af668f8ac078922f8c27c51b", "prompt_sha256": "604cbebbf81860efd22159420773cd15fc6a300fe1c6c652f529869d72178e58", "flags": [], "error": null, "counted": true}
{"question_id": "71315a70", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8e18d3f23ff0ef9f8ca9eccad2cfca698bd12685ec928d0ddacf4970fc0c6143", "prompt_sha256": "4ddd76dc1eabd10bc0123b552c89b40923b6ba843096f89657dabb1f5da794c4", "flags": [], "error": null, "counted": true}
{"question_id": "7161e7e2", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "034166de83c4198c340ee934ffbe3e23ebad2d80c3ee0f37bd71f7592bf77628", "prompt_sha256": "24e6f1b70b97cadbffdaa5b8c7122526b3e1b489dfd89d5d980fb1fd3899ff61", "flags": [], "error": null, "counted": true}
{"question_id": "71a3fd6b", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6b7df497cee95de4f0d7de23a1e6419eba8a615501cfe02fb70a2bec991d5aeb", "prompt_sha256": "0d40826ae28dab9e3df652120a0a4486fd646d233dba4ac2f6ffbbae4d7a5acb", "flags": [], "error": null, "counted": true}
{"question_id": "720133ac", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7c678bcb3c82d4619fb2d075469dab31b78689a98d12a4ac9562031b6266bb9b", "prompt_sha256": "ee9899ad7aaafda5e7a0c1a092a8622ad28b576ca71793808d59f739e9981a15", "flags": [], "error": null, "counted": true}
{"question_id": "726462e0", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "87cdb481075a8290d6b99c9914a4a3bb4ab1033e26592314b9bbaafb16cb2167", "prompt_sha256": "fcf408f06e8b0a3fe2005a88e50961bab2cb0930d6748898c7437cfcf30cc798", "flags": [], "error": null, "counted": true}
{"question_id": "72e3ee87", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ffc78c72a8d80d2f0174a57ab76ee13de42c77a2206fae201076cbe724683258", "prompt_sha256": "3e7b5ab4be8447f8b6b1f3f092cfe53f62c8cd6e2fb06462da76a25d3cb206ee", "flags": [], "error": null, "counted": true}
{"question_id": "73d42213", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8b21a15883d86c116b1c65de5c344701d93ec1756c1c7648041741e9ebc2ebf5", "prompt_sha256": "791634f0001427e2cc47f5b608de46aadd5d61fe004ae4a6bdbec29f22a602bf", "flags": [], "error": null, "counted": true}
{"question_id": "7401057b", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "cac1a384d99a9f3dfb849f4d483f737dbf6048b522d87a15d48ce2531a3bc1bb", "prompt_sha256": "ba67aa759c9e933c57acaba36c5ab1972bccb9237007f639171e324cb6f451d1", "flags": [], "error": null, "counted": true}
{"question_id": "7405e8b1", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2d93169dcb5ef374139d3942ee71320d0d3337bf2aa13c53a3832155821e7d80", "prompt_sha256": "867f4cd101d8ccbb25067e6472cbce2566e90e859ce39307552a5469158314e8", "flags": [], "error": null, "counted": true}
{"question_id": "7527f7e2", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2648cb3ac0e95261c533f7ac53dfe4251064a53e3a591eecc5374cb164d9d85f", "prompt_sha256": "09945bcc698d133c427e4432c453df6412b172823caf74e70c3f264577792835", "flags": [], "error": null, "counted": true}
{"question_id": "75499fd8", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4621a2eb2ef9ab56194c10ec82befe6a70a9ceb70d51c1270967b8a06d69cbb7", "prompt_sha256": "234747c4e618310c7e28ef1f91c85954b679e110f89a52ccf45bd5c4610c37b8", "flags": [], "error": null, "counted": true}
{"question_id": "75832dbd", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a79e8ff9859f9d237656b7ca1053cac4f704710574404a43aeff3af9d29e024c", "prompt_sha256": "86aaa23ef6eb8eb0c06b97d0a5b78dd743beaab9785b18c31d7a79a67fa8b77f", "flags": [], "error": null, "counted": true}
{"question_id": "75f70248", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e27d5fbaabbc965b496d6ef5ec2016f54f9cbc8ca4f1c1873c73606654664094", "prompt_sha256": "fddf075da553dad782ec41135435457f61134e3e3b1ce39a182ea57abd643818", "flags": [], "error": null, "counted": true}
{"question_id": "76d63226", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "04cff7ac0f3b567dc3b6a78fbef576a6d78d857cdaff0aa637f5dc72b04a9e6b", "prompt_sha256": "948bebffd4ab361d4a3bcc9c8d38a74cfa6fcac4c82c614b6a8a1fb0a490a373", "flags": [], "error": null, "counted": true}
{"question_id": "778164c6", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c620efb60ab112739af2f933934c8b4ac9680421daf67454c173a7f765203324", "prompt_sha256": "a556ecb5c83021763243607155272b2c00e5339ecf23598b0e4a6b64239d2129", "flags": [], "error": null, "counted": true}
{"question_id": "77eafa52", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "fb719a78b0c5e0c96c23536e963a850d7d94627a2c513e58a8283e5f5312779a", "prompt_sha256": "2940e4b7fabc4ce0de948fc47c7fcc61c9a7aa6f45ef47e07fc736f8b98f6405", "flags": [], "error": null, "counted": true}
{"question_id": "7a87bd0c", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "fe415aa5e9edaa30a2a746767d3469f9406b826f7ec5b182a6d922eb891b10ec", "prompt_sha256": "dac0c1fd8aae625a4610290daeecde62046077f6aa0c49011ac78ddb596c64ba", "flags": [], "error": null, "counted": true}
{"question_id": "7a8d0b71", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "595df23b5399c8ec21da724f3ac7d78a79ccac00d0c55d8025f5bccf053a37a2", "prompt_sha256": "fa9bd776acd8a6e75867a503c99b6a3b5d1b95c26b5a340557ec8685d0afd65d", "flags": [], "error": null, "counted": true}
{"question_id": "7e00a6cb", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f282c99b7c3b098423db9d05f8853fa58a764d9d300a8a0e435500ba47c3e374", "prompt_sha256": "95df11854e98e942c67aed978ecc7cbec5cb174195662ee60aa8bf1adc9bdf1f", "flags": [], "error": null, "counted": true}
{"question_id": "7e974930", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1e637d93a47be62b9dd9fc01de5d909034dd3f1978469a3b0b5c9daaf1e5048b", "prompt_sha256": "2c062c0de3f30eba480dbd08261b0032c2fc3099d688dec451c5b6a1ff0b8d32", "flags": [], "error": null, "counted": true}
{"question_id": "8077ef71", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7f1da36e5aa3492d215329dfea405c0f24f063f56385935fccd232c8c567c2cd", "prompt_sha256": "e50060698b9671e0a17ef65ff707bcb2ab92e731af76379f13d5fd07097b491a", "flags": [], "error": null, "counted": true}
{"question_id": "80ec1f4f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5744b748ebb84481f0ff21506b899240c9a73c699ad81ee36af4ae32db555995", "prompt_sha256": "caf2dbc4cbe42c7eaa787c88cb615c601fe550c7ea4e6bc160ee711234d10de5", "flags": [], "error": null, "counted": true}
{"question_id": "80ec1f4f_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "44a9242ae210edbaeaba18dcaa39f24dc3d0100b5cb9b464f330fd38159e39e2", "prompt_sha256": "0461ed3c9b83b6dfe45f7b13a8c06d3ce34f00a16c9bcb136d270e6dc2ca72c0", "flags": [], "error": null, "counted": true}
{"question_id": "81507db6", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2134bb4ee29c5e0750263e4bc942bb725fac50d64b5827024908fb8a63ce3aad", "prompt_sha256": "3813f5ee42b32f8c9fc430fc6ae274f896eec98ad36852ff7c6d44cb7ef2de43", "flags": [], "error": null, "counted": true}
{"question_id": "830ce83f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "07d1b9305f69148de2d8f2a527a3e18d55e95025b5719de3e39640665857ff4a", "prompt_sha256": "7fe625e033041ef6d429429e343aac2add8316383248d26e21b01f285ac61292", "flags": [], "error": null, "counted": true}
{"question_id": "8464fc84", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9ed88af93ac231dbd68860ebac2582ce43daa4a709725f7bbf6ffdca47d7331b", "prompt_sha256": "2d9432fb000b1b5bab568af6e73467ede5d1e7dfb597ef9171e84a5d503f29a5", "flags": [], "error": null, "counted": true}
{"question_id": "852ce960", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e82de40f9f5ea731ccc4a6cbbc1d2c3a00fed7f535742a035a5b64f4cd8ba908", "prompt_sha256": "12c2a5f8fec76304d61373be07cdc28d9cc35bf19f68e81b0e1a6fc0fdf649f7", "flags": [], "error": null, "counted": true}
{"question_id": "853b0a1d", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0c6d28caabd39ded18409786585e2984b4336e88fd04065c508f9fca25d46411", "prompt_sha256": "26cbc7b48f8d35891852927bfd51d9122ee69a99ac73f193610fd78473526aea", "flags": [], "error": null, "counted": true}
{"question_id": "8550ddae", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "171f00b9a7182427d0a5d27537cf6a53c1942df09d6c2f0fc63d88d58df67398", "prompt_sha256": "2f6b6f77fa5447f204af2c50169a6f06d38e790df42e9e17fc9bd288774f4b39", "flags": [], "error": null, "counted": true}
{"question_id": "85fa3a3f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "767282ed3c438f8d0edad7544a86092802bf46f6a261ca2e10c72b364e311c15", "prompt_sha256": "5f569f674d1180b37bbeff207d3cae06f346367b00b35da80fb97ff734994811", "flags": [], "error": null, "counted": true}
{"question_id": "86b68151", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0c6b84ce2fb9e0ab30810640efb013d23f79266830b2e76c43ed426f2ab06cab", "prompt_sha256": "9b30b5b60dac84c5d07880a495359b31f21dc8559168c0e7f9864230c43031c6", "flags": [], "error": null, "counted": true}
{"question_id": "86f00804", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "63a9e6640bee584fd8e6f823d65c1130811cfe70f5f1a1eee55f12aa45f9e55f", "prompt_sha256": "3732e0bf67907b3ffc7cb8d97d07f5f0befb70af0374a22eee634d2b7422471a", "flags": [], "error": null, "counted": true}
{"question_id": "8752c811", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "bb4e7bc9062bdd4d6b86a97efd722cc3a765e2c6eba8cfaa4142a13ee50d5e86", "prompt_sha256": "dce56c449ab1f6647112b991bdb9f0d57d20acd64774fae3bedd81927ed6db4d", "flags": [], "error": null, "counted": true}
{"question_id": "87f22b4a", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5528d71ae937a47a2f21e32bc05bb02e1e1baa43926a471006edb76c0ab9acdb", "prompt_sha256": "1b49773d6ff136602c3ab83f6057c4681fbbe8cfab0c5aa1ea6eaa029ca5ca72", "flags": [], "error": null, "counted": true}
{"question_id": "88432d0a", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "be4b37f339f44a5e6a29f5e6ebb1607e4d9f9c00426281fff6ae78f1b8b38971", "prompt_sha256": "83c2e0829a38c6d50d47b4905284a8e61b4cc37bf158918c9f4516e8088c6390", "flags": [], "error": null, "counted": true}
{"question_id": "88432d0a_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "038db0ac0337200410311ab7913728d7235d983ec538a81e5f2e1f9a6f5aeb9a", "prompt_sha256": "ca75eaea58eb9add46db618b46fd65831f2eb9bd4d6da372cb3757b2491db165", "flags": [], "error": null, "counted": true}
{"question_id": "89527b6b", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e405dc7825f990802e411d1785fb7ca704b514e6f63ae92ec3b5cc78fbe4e9d8", "prompt_sha256": "01408871162507eb5304732de24741709b79286690e9b4584636f4265365e908", "flags": [], "error": null, "counted": true}
{"question_id": "8979f9ec", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5c95f3c8cd04b77c10f32966c17ac9810538f84adcdd43738d2f0c4f94ecd217", "prompt_sha256": "b0dac698ba22a90c38f44f0a678042b5ac573f88bfd67c81ba4b09533a86dd12", "flags": [], "error": null, "counted": true}
{"question_id": "89941a93", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7ab9a083fe10dc7f247b60429d379f0726ae081cd30356f217c6c69c10caebd2", "prompt_sha256": "e3faef6988535d577f78227d973dfcf38c35e2d0ea1a37911e29378662ddb3e1", "flags": [], "error": null, "counted": true}
{"question_id": "89941a94", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5fd00b3ab2544e8ce1dc85390f579223cf86080bce416094b2cad03d80388598", "prompt_sha256": "5d6ab465c4b4c7209313ce8c37b072696271f575df00de7ede32a5769f0edc63", "flags": [], "error": null, "counted": true}
{"question_id": "8a137a7f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "88a4cd0ced0b933e5ee8fbd8ac27e1e6068e0ddcff2034eec0289d9a3deea26e", "prompt_sha256": "f4c9e2952452ac47ed7877354df5c72689d200523f9ac75a03a84fe402bf828e", "flags": [], "error": null, "counted": true}
{"question_id": "8a2466db", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1defe5bb0b4635c355bd8b236166846d3b5a81b516d00d08a959ac877225f354", "prompt_sha256": "9ad659f026359cf5af100b0cb43f431ea3b29da2d72dc00bad3b79d2ea0b05c4", "flags": [], "error": null, "counted": true}
{"question_id": "8aef76bc", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "df60e082ae569138fb2dfe6693f5d27ed5a8a055739332cd557cde7fdda2dfb1", "prompt_sha256": "4a66e30d8df3e1dabe876ddc3ff97e66c61ec67deb0e002d2238a4a35a0f809f", "flags": [], "error": null, "counted": true}
{"question_id": "8b9d4367", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a989be4c47cb7520cf421a7ce654be8ba8616d10b80f96cf484de98a0217511d", "prompt_sha256": "a4ff68dcb753b8c525dcc9c17b0d273bbb572099c161928e6928dd51a69a3410", "flags": [], "error": null, "counted": true}
{"question_id": "8c18457d", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "84a9c445bdcb18df5b7206d1077031248c73d1ddb00cb573d8c009d77547fbe2", "prompt_sha256": "8aff717778b616ff90df9877d52355eea6a351a4158ff979434d9e1fb6460420", "flags": [], "error": null, "counted": true}
{"question_id": "8cf4d046", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "118849b4f904893371299269dc468ac0ac514c0e0282ea926fe0873b503235a1", "prompt_sha256": "751dca7df71494d33f946518ab30c2604c6fb8901b4738aacbdeef2648162f06", "flags": [], "error": null, "counted": true}
{"question_id": "8cf51dda", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "cb63bd6b7a81f47521dc03e25cdab185aff91be6b0b0123d15800ee8e43f2c69", "prompt_sha256": "1113948a8ae876a4e6d246b404edaaf10deccb72a4cee5ac86bee93ddf14d8e7", "flags": [], "error": null, "counted": true}
{"question_id": "8e91e7d9", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a7bad0ba641ca8b1b88a0093883ea9c0343a0c4eb1a138637ed558f6b94d3e79", "prompt_sha256": "62542c8f3b58e8d8cea6a788ebf3a18e2e858a2037bfc07bb2fcf4ebe426aba3", "flags": [], "error": null, "counted": true}
{"question_id": "8e9d538c", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2073565d151833cf8139471e489d5a2f80651cca5f6a815fe14507e7a0747196", "prompt_sha256": "777cb88076f96b7a21db81293910d62bb5eb7faaff00c63f3f087d4aa51d15f7", "flags": [], "error": null, "counted": true}
{"question_id": "8ebdbe50", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c6e47f1eba654136e5e48a8643a1a68023997a549b1167e564df7e7c340e5ddd", "prompt_sha256": "bbb378f5d8cc4d7c6a141605d087c6db641e99c2d46d28f6b9e928c9263ae039", "flags": [], "error": null, "counted": true}
{"question_id": "8fb83627", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "bc00bce7df10fc8f824f51ef12d8ea2d4e8eb37e499260890a7e9743b7266c8f", "prompt_sha256": "e25b5c4e8a8d8800c4be39ff5726b097b8994db909323dd2ee90250aa86af827", "flags": [], "error": null, "counted": true}
{"question_id": "91b15a6e", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "696e8cad0be36b1e50d025b5135ebfd67d81077e65ceac57f65edee636990113", "prompt_sha256": "2233efd1f002365b1dec579d6c2cb7cc8dfa409fb765a0f14a743911cafd6d0d", "flags": [], "error": null, "counted": true}
{"question_id": "92a0aa75", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ec71eda8404ba5506c9272f4d83d0764b2047b656a5741b59d539900fd623efb", "prompt_sha256": "e26c623c847c148020a3607fb5bf2aec361e802842069de09a123994f440b8b5", "flags": [], "error": null, "counted": true}
{"question_id": "945e3d21", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e669b6ff65c473c9c06c69f4db0ce78cddb9d254a49cb706278979d6cf06ebc6", "prompt_sha256": "8063f3863e32e191589f9fa6d8e53ffa65f4ac41573ebf53ac5e2e4dd9eaf34c", "flags": [], "error": null, "counted": true}
{"question_id": "94f70d80", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "fe0016b30ec3801a721b58da57827b42a47f2e697506ad999bbd579dd6326cc4", "prompt_sha256": "53bbfbfc310ca9893448b6b453b2e945d3b9b94938f261b2c4e74323dc3192cc", "flags": [], "error": null, "counted": true}
{"question_id": "95228167", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9ed7f2d51fb69aa115b5968ed1f2e99bdc636e67eb8433c93248e7537c78ed25", "prompt_sha256": "ba1fc2ddbb9ceaf18a159e35418df19cb6ee3cc90d6a69c63099b0742d9cd8c4", "flags": [], "error": null, "counted": true}
{"question_id": "95bcc1c8", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f19ad3b57623e81bec48fc46676781a96e4554c5375dcf31e9961e4b74fd2bad", "prompt_sha256": "dbc7c2a855304557a92897ca277cef346632e89398fc8bda85ec6a0478824800", "flags": [], "error": null, "counted": true}
{"question_id": "982b5123", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5d6da7a18655d612b3ccdf7793bba4e8a5e0a1618002a8cf8107d0e08403672b", "prompt_sha256": "4a28c59e783412b6848913aea69c37793351b73473b9f54a6c77462720bfada5", "flags": [], "error": null, "counted": true}
{"question_id": "982b5123_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6c94b723074ed7ff43caa20f4a0260674b176ffe7b244446c6ff9ee25a671ecc", "prompt_sha256": "59c3433300ee9da1356bc31a0dfe4d2ed3ce5069c8f1f325e408941f7bd60fd9", "flags": [], "error": null, "counted": true}
{"question_id": "993da5e2", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3f53d4df79baab5c5801d59c57544bc4e05e6c9903544bba7b5ecff5ee69bbdf", "prompt_sha256": "b5d8fd61236e30f16408174cc435896ab5ca6c9c1fa218c70b7b339884d201d0", "flags": [], "error": null, "counted": true}
{"question_id": "9a707b81", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1a8604e77e022a59109264def57f440bf8cbca48f07a8fb257f522f5f59fb880", "prompt_sha256": "04481c989fd9c31c2c5bba37c31f9dcc8bdf69a48712a4be3419d66d2cdc9891", "flags": [], "error": null, "counted": true}
{"question_id": "9a707b82", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "dd9a5b55ef5ff8d5e25b4797e6bae097c8bf23812b86846a1d5e4a318ef50e64", "prompt_sha256": "bdff2b2ed9ee45568a52c33f1176f41483d0e1f61ac9a7affeccce3b45c60244", "flags": [], "error": null, "counted": true}
{"question_id": "9aaed6a3", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "64d6a7852115b52929f31c928bd921a21a33d5df6477a158ba448f68137990b0", "prompt_sha256": "de472e39f02acf81202c445e814cdf2b3dc408b8bd80d8100ac45fb7455b3f90", "flags": [], "error": null, "counted": true}
{"question_id": "9bbe84a2", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "80224a6db943240a1ed492a842c0c1da4cb035c99d7b4ca7c962c86a70db912e", "prompt_sha256": "5da2c898196a440db5c57900fc063196f152f0e362bfe4efe59dec7977ac3aef", "flags": [], "error": null, "counted": true}
{"question_id": "9d25d4e0", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "28f1d2a8e38546cfe72ae43cf636a9b0c2b8f2d707e13ed681942ccc95a01a92", "prompt_sha256": "5287f8f9fc6a580cb9dcea69ee14fe966f5fa346d40684417999d8db3ec16813", "flags": [], "error": null, "counted": true}
{"question_id": "9ea5eabc", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "73f07a0d99d6a6e5d1fa949880bf9584f8b179d006e9f93acbd7c940d6709ab1", "prompt_sha256": "a13a71b7e077cc4050459b5e2386bf929eb50ffed535a889cc0cdde039c08c7b", "flags": [], "error": null, "counted": true}
{"question_id": "9ee3ecd6", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1f3add2eb8994464aa730ad4e705463eea583cb3b86058bb2287a9e06f1da62a", "prompt_sha256": "5b832f4855c1476725a6c971f9f5254c26e4d0f3731fd853c084f3436ec608de", "flags": [], "error": null, "counted": true}
{"question_id": "a06e4cfe", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7e9c61be9d45aa8ec17d1bb0579a3c90aae9dda89395869455bd478f3afc54f7", "prompt_sha256": "a4261dd1804cdf198bce7052e726c70326912383f55dd6710f19f5047317e23a", "flags": [], "error": null, "counted": true}
{"question_id": "a08a253f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5db5f61e8f2f5e4d5c4ed3e3a8a3194b75f50b075c531352da85f8c0c5740639", "prompt_sha256": "6b2cba0565b3dc3b990c01b4f5e50a7f6e079bfba35bb8f63726eece5a71be70", "flags": [], "error": null, "counted": true}
{"question_id": "a11281a2", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7a1de657f4618b95f965fbb93c143b345665a723376bdc84a9f568faae4eba10", "prompt_sha256": "85529ccefa802a6ae69fcad616e3fb5a4a9b79666b3ce7a593594eaff4969f14", "flags": [], "error": null, "counted": true}
{"question_id": "a1cc6108", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5ae39b60065bc9283615e6f84104dd3423a517debec8b8f1cb23e23a528b85cd", "prompt_sha256": "86d6b24ee2afb1f5f3b4c7385fe230736d923196952e156eb63ca948732444e4", "flags": [], "error": null, "counted": true}
{"question_id": "a1eacc2a", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "31b391410ff0a37de421e0c640a5a124fc856b53b0628cb0438b6cf1464adf42", "prompt_sha256": "af7338f9223abaef3611b6ea894d9ce0c67333dfce1b1e68fafe9268abd389ab", "flags": [], "error": null, "counted": true}
{"question_id": "a2f3aa27", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "81ffe3545537b1a6ec4b9c8ec8ff5e9dddea5184b770d988a0984e07bc4d4cfb", "prompt_sha256": "a3d05ec37be363cb56b8e95cc5fe311bfb572a3147bb00b02ea5fb278030c20a", "flags": [], "error": null, "counted": true}
{"question_id": "a3045048", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "98aa31085e71ec045bacf342f64f61f3bbf6271b75c8040b65b860b7d92c7f9c", "prompt_sha256": "bb54b33d44eb854286c8b97576720c5a7f1a386cd72dd27fc737bd874fc17500", "flags": [], "error": null, "counted": true}
{"question_id": "a3332713", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e376cd48f105e595bccf501f26164105bf7a6ec9b26921d604be75d10467704a", "prompt_sha256": "ca6d9ccdf187cd7712b8c2c036f77758f535fbb61999a5568f9007c6c826b1ab", "flags": [], "error": null, "counted": true}
{"question_id": "a346bb18", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c78192dd26019f65a0afaaf94a7605203720d7f2ff30be362e3dfacb528751c2", "prompt_sha256": "885a7104a7512936666f7921b30f8b962e0aefb9209a34868e9a8270340c86ea", "flags": [], "error": null, "counted": true}
{"question_id": "a3838d2b", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "38ac41c67c5bdd94e184b1c35ee798e4dbb69b92eb46eb62241915e281092518", "prompt_sha256": "b4ea8931849926d81260a26cf226723efd0f3dee584095b8e6d1da147a45d85e", "flags": [], "error": null, "counted": true}
{"question_id": "a40e080f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f58848fdbfb3d9e0ebe8613545a987b414c8afe3b9715bf42f993aa9c102a6d5", "prompt_sha256": "c4e49d5623b376505be29a9fbc528f56b45826dd87015b099460f5a729c954de", "flags": [], "error": null, "counted": true}
{"question_id": "a4996e51", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b7295e091a7cbedbcd971c44c809c2044ab339833445b6da94626c28bf681c92", "prompt_sha256": "ac4cd6daabe5e4d0a3a9d83579cc2e197ddd090b2bde0553fdaa8860d4e43dd2", "flags": [], "error": null, "counted": true}
{"question_id": "a82c026e", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f9c0596ed7498771a69b0787cfb1f334a83a9453f0dbe47476ef0b8d68fd9e36", "prompt_sha256": "97b0bb1a1a906ad098af0d49ec21eb759036b15a96c1723296b3d97137e4ec49", "flags": [], "error": null, "counted": true}
{"question_id": "a89d7624", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "efba230c69a55d2280b937c21a03477cd5920da198d54a91bee7b9bcb4659d6c", "prompt_sha256": "bdba76d3994908fb17786a4c17c3ea799626f9207f65f7556003481ab740d8d8", "flags": [], "error": null, "counted": true}
{"question_id": "a96c20ee", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "dd4ed45e148c751c2237d8b9207237162dff74642989321a40af25e44532fda6", "prompt_sha256": "ece02095cf79b97b1fbf2d30ada0137e6e4221ee0687518151cb63cbd64486fb", "flags": [], "error": null, "counted": true}
{"question_id": "a96c20ee_abs", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "dd4ed45e148c751c2237d8b9207237162dff74642989321a40af25e44532fda6", "prompt_sha256": "ba833e9116beeb3588e6adce4421e51b542a80b114df6d12f2669a377bbb0e66", "flags": [], "error": null, "counted": true}
{"question_id": "a9f6b44c", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5116c80fd5721529070cc99d6d547cec1b67fb7b60fe7041a0ee9252bfe39c73", "prompt_sha256": "2dc9b519b54b144a4720ef4140a60a57ff9bf14f9de86f1f886d29ab87c15329", "flags": [], "error": null, "counted": true}
{"question_id": "aae3761f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "36b0d0a17db574071a004a303fcfc5cc338de176ccb1c0fe2d4ebefd9b08e067", "prompt_sha256": "7d5c1d8898526c56031cc468f66edb347b008090aee5599ef76f18aadf94323b", "flags": [], "error": null, "counted": true}
{"question_id": "ac031881", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2823c4cebec3b904098f73f74da2271f1b1311cfabdf58d12453719c41f527ce", "prompt_sha256": "bf132335041823855a90eda4e51e3bb39c7d3133761d6dc78c8e4b37d8afd0c2", "flags": [], "error": null, "counted": true}
{"question_id": "ad7109d1", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f648d1edd3d890f1df402138538670672ffbe7a8060753a0dce3eb8a4c902d6f", "prompt_sha256": "11f5d9edc254a575ddd43eb9189af009ccaa2e22ff04ea998d16bc84d9b38a7c", "flags": [], "error": null, "counted": true}
{"question_id": "af082822", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c9aa4ba228168960660b904ec30c2a4541b2aa46928ec8b445457162c6773b5b", "prompt_sha256": "e5ac782138e7fa0897155678e8922ca130d5cf57d12455d5819d8bbfa1e053e8", "flags": [], "error": null, "counted": true}
{"question_id": "af8d2e46", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8413c3fad72ef87b34a3f1ab54c8a9c49d0e4128bdc85758c8304e9e40d50ab6", "prompt_sha256": "27fb0cf44f9652f05ee9bd245f82f6e274f471adab62406d677a7399f1eecbc8", "flags": [], "error": null, "counted": true}
{"question_id": "affe2881", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "20ceed8a69a452cbca592609b77dc06b4701736e9631472396d0791604f7a1fd", "prompt_sha256": "326a5c2b36d618b7b8e3061b47254cfac82d885ff9178a7ec590c7199ab08b1e", "flags": [], "error": null, "counted": true}
{"question_id": "b01defab", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b934cbeae64b7a4ced6035a5072ec30db4b0f839a6de3fe7da4f5084a398be62", "prompt_sha256": "cf1aad0a9cf0d94e47bf349168da0c9edd9b2bbce6fcbafc4dba2bd05abd0bbc", "flags": [], "error": null, "counted": true}
{"question_id": "b0479f84", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ef426fcde47ad79c7a555006e2677800011a2d94577aa2521b7933d82a72e883", "prompt_sha256": "acc08b2de4c64fa1a9e499e3f41fef63f2c8f4ae77ae7c93f85037c41162403a", "flags": [], "error": null, "counted": true}
{"question_id": "b29f3365", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f61a57de00def51987c9b5166c466ccf3b3f0eb7e3ec107a6e3452114ab718f1", "prompt_sha256": "793b2ce0c1c25ed69bd1a27ab7b24011e281ea18b84988f4f40d8908f278e1d5", "flags": [], "error": null, "counted": true}
{"question_id": "b320f3f8", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4772feec13db381adb3736ade3a0634509e747f19a8160eafef8f115f65e2510", "prompt_sha256": "ea9a1a8af3d32e6ffae366f83a21f4aa116b0e57faecbd31313cd748de5b23ad", "flags": [], "error": null, "counted": true}
{"question_id": "b3c15d39", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9af0f06be75041a8f385bfb0df970019fdb71f5676473d83803bc4b28b9cb9ef", "prompt_sha256": "ecd231be33b83a6f38aa2fca0a2a8ba84b41352a9092e1263c6c3dd279051f1c", "flags": [], "error": null, "counted": true}
{"question_id": "b46e15ed", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6de38a1423b2914f0bd976db309e3c38cf4fd7a5567d4f035e3dca1dfb0d9db5", "prompt_sha256": "1e60272d742b6203af7674a3c791278e1a5d37fbac415d1de75dea9a678b3345", "flags": [], "error": null, "counted": true}
{"question_id": "b46e15ee", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c2857c970ed03e3673826e18bce57ae289aa77948fd722335868ad714bfdd1fa", "prompt_sha256": "8742b95fa1027825fb9c07fe4f3f83934743ed1b2d408c768101fd9c4ebff371", "flags": [], "error": null, "counted": true}
{"question_id": "b5ef892d", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2c55d598450463a2a0ee889cb02a58cb5c5c6a87ea0cb51ac7462f9081a76825", "prompt_sha256": "d69a4da3efde1331bdb03cf93d107278508aaceb7e8136b5151127839eeee671", "flags": [], "error": null, "counted": true}
{"question_id": "b6019101", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7f15a322435ffbaedf487f198aabf6b120c2cad36595100db59892b659e413f6", "prompt_sha256": "db78b46012149da1947497ca355cda7d1246f9f566a47f6d3a0c84e813b340cf", "flags": [], "error": null, "counted": true}
{"question_id": "b6025781", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2fedc4f48e90ca27d8c0e0dd05514c981c7cec1c58fbc9ce32218caeb026de08", "prompt_sha256": "3c6fb4a86ef272ede18e9b2474f186e7450538334bc086683447444e0e9b7ac2", "flags": [], "error": null, "counted": true}
{"question_id": "b759caee", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "fb01e22630b4490145900705583237e34e3496cbf7225cfd5765b754d373ea37", "prompt_sha256": "65576194df3aef71b5ed73eeef8b3d2be350a539af3ebac0a6385b7c55601ad2", "flags": [], "error": null, "counted": true}
{"question_id": "b86304ba", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0d34ff224be52c19b7e3e2cec73916004a5b638bfcfa02235b661e99a3ee1cab", "prompt_sha256": "6d3f6f64665034660e31ab3ddf9e1f2d0b58aab409a64f49f1c6d1566005e70d", "flags": [], "error": null, "counted": true}
{"question_id": "b9cfe692", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d7be4300da8b52e24e9f5cc3450f770b93de24e4ad4966bf8eff7e5507ce550e", "prompt_sha256": "bd621fd9b110e76a9ad577af008e3546e7f85f5ffbc2fb750b56cafbcb63b10c", "flags": [], "error": null, "counted": true}
{"question_id": "ba358f49", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a6bab25dd456cdec193acdca16c1ebb03fc6628a035ee432e5a829c12a3cd0f5", "prompt_sha256": "815687aae017c9fcdcfa961a7919bb3edf64dcdb5a6aecf65eb64c86ab3fd7be", "flags": [], "error": null, "counted": true}
{"question_id": "ba358f49_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "89fc0a69d37d9668542e1441185c3162b08f713df28419c0b638b2a3ce704ca8", "prompt_sha256": "7ae24466cf5268858bceb3b31478f68c2d80eafa7110ebdce0fa9fe4b06f245e", "flags": [], "error": null, "counted": true}
{"question_id": "ba61f0b9", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8fe9dc81b36f68aa15568cacfd8204f05998044f4ffcf4511d26e48fbbc77ee1", "prompt_sha256": "a6b86e480102fab0706d4e9cf31db3db04826704188914c5a0ea63edb04cc78d", "flags": [], "error": null, "counted": true}
{"question_id": "bb7c3b45", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d0659d98bdcab076ae0c6c167cdc99f05089748c09d876a7393986d360002d12", "prompt_sha256": "dd7d40ea04b64217981c009c36e74700a3905cebae36ba166df3f30ae0f7cfae", "flags": [], "error": null, "counted": true}
{"question_id": "bbf86515", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c661334fb6a9d0ce3fb65fee5a6f402511d166fbb9d0b8c710235e0835a4e796", "prompt_sha256": "9df0304c48beed0ab90a31bfcb9326757109b1aedc3474de333838f7160c95ff", "flags": [], "error": null, "counted": true}
{"question_id": "bc149d6b", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "19c5af0908a02d94772f8ccdbd9f440f63477813585bb983dde1a337c5374473", "prompt_sha256": "4e7175311eb94dfa1d706b448bea856d013d0339bf05a6565baee45e1f742d0b", "flags": [], "error": null, "counted": true}
{"question_id": "bc8a6e93", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "be7d72d715bcf7bae9709db2a55ec3c7edd2ae038d21033dcbfd8181971fb53f", "prompt_sha256": "ea226a29a8e468e4de34f252f0d949688c1de999302316f2162a2c6c178cbf43", "flags": [], "error": null, "counted": true}
{"question_id": "bc8a6e93_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9173a80248abebae1364e200566a000e1543bebe42a2373257e784aa44b0fe68", "prompt_sha256": "ef75f50f7dc2bf7b2b156012697daedc6b20b04b45e7059f8e5252d68c65696d", "flags": [], "error": null, "counted": true}
{"question_id": "bcbe585f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3f194cc2af1fc6355ad91a50dc653e09adf8c7338b15a758fce242c439c7831a", "prompt_sha256": "66b3d897b765534f59c8d5c2820bd30fc4dda1f6e07db87aa56e015de8e00f10", "flags": [], "error": null, "counted": true}
{"question_id": "bf659f65", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "57e1d62d6ae7f678a9d3a043c77d98eff55899e302fc7f4bbe51df44548602dd", "prompt_sha256": "80e30aebb823bc1d1803b38a35e8889baf2b6d333ca8581f46520693269f69d8", "flags": [], "error": null, "counted": true}
{"question_id": "c14c00dd", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f7fea0b00927e23f322511ce162c73427bfc5fcd3b100247e5b74600bd5f4bb5", "prompt_sha256": "28d1cc55434daec619d713f3e38ddb974bb74aa6f71b8d2fb5d79021730a8963", "flags": [], "error": null, "counted": true}
{"question_id": "c18a7dc8", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "906629e6605f652c5faeb6910decab9b71ae5e3f39b8324298459fa6756df860", "prompt_sha256": "7c3ed804ea03550b230ba7b8588ed1f62fb4042d1fe8015dc5724f07c6cdcd07", "flags": [], "error": null, "counted": true}
{"question_id": "c19f7a0b", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "eb3a4b58fd9dcb1be1c1a2c3023d20783d0fe6dc28571ddb9a6d56ac068d4ccb", "prompt_sha256": "709255c5611aabd3a564430148f8ae0c8cc02f5fbea3f40e933383a941cc20b1", "flags": [], "error": null, "counted": true}
{"question_id": "c2ac3c61", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4bbd2d3cd0f4d14eeabb024a517b43f4347da18531d6ebdbd723dcb5beec8f77", "prompt_sha256": "867c08d0db5841fb704d6a993c89fbf05eb79a6caf4dfe8e420b447a0fba8b6a", "flags": [], "error": null, "counted": true}
{"question_id": "c4a1ceb8", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8ab61e37ed0f0ff6f9647437b62fd048a0741792452f7f4593841955988c0d48", "prompt_sha256": "9045a44578b38e7152fd95873e0a50731ffedc5467778c0180fe8d6d436703cd", "flags": [], "error": null, "counted": true}
{"question_id": "c4ea545c", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "043490fcd5b2b1f580b2119179f86b43fc4238720e0b68c145c032b3863cc55e", "prompt_sha256": "99b41949208836592e1c89af3921e0af358d4f2ae4591a46e74fb634d83d99f9", "flags": [], "error": null, "counted": true}
{"question_id": "c4f10528", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5c01e35705831b488fc5eae7e98fbd0a28393bc111f162850d5a8ca065e19bd9", "prompt_sha256": "3bb967a2f57acd5c9a6843901f2730255711cf1f484717f727f53a219e18187d", "flags": [], "error": null, "counted": true}
{"question_id": "c5e8278d", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0b11b312acf2ee05b2615657f1e1b03f952ec12e60f4b82c8273301488c5ada2", "prompt_sha256": "9ab1f3805912c1788c5a36195e6f1d5b9cb88dc3ea778d738bbc76deb7999fad", "flags": [], "error": null, "counted": true}
{"question_id": "c7cf7dfd", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "77f6c01d1acd6e716d14f4d91d18d2e61a5026eaea291d554488a98ddb2b341f", "prompt_sha256": "269018ea70c1b9670b8d03fa5f1cab7bcd171ce0bb84059d62b5cc57c917e4b8", "flags": [], "error": null, "counted": true}
{"question_id": "c7dc5443", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d9457f614df1a51c8fd8e482d78906615778af864837b7ed1bcd727e5347de48", "prompt_sha256": "b6a7ba858c186f894296d1e16bb7e7c409b74d936e51954a8b5d94a7ddf95604", "flags": [], "error": null, "counted": true}
{"question_id": "c8090214", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d01a204a6805dd90312379b8b38656addebd1d5e99da4eb54dce8810abc55d4e", "prompt_sha256": "c1872c46482a4af80eef922380610d137d736b394cb25cff3b6a2047d917eafa", "flags": [], "error": null, "counted": true}
{"question_id": "c8090214_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "636b863d271acecd3e1435c978652708d1d0d7e14835981cbfd3fd61d884a2d9", "prompt_sha256": "843060cffa8c80e6a27fdc079c3be74092354004189f905e0cf12d66dd1a3f94", "flags": [], "error": null, "counted": true}
{"question_id": "c8c3f81d", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "58ea9731d867dfa392124228455c755f5689647db23e954dd1219d323220d815", "prompt_sha256": "1bcabffd94fd7de09ad9099efa8d479b1e584c8c12a574ec6acd62267d59c5cb", "flags": [], "error": null, "counted": true}
{"question_id": "c8f1aeed", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d85ca6a01f9fbe16d819df6a11f3499a02c0c4e7d88aa95c07fc064b8f50c0ef", "prompt_sha256": "101eefb17809ceed8ecada83dc167fe18d098eaa37719aba7936d11d0545bbc0", "flags": [], "error": null, "counted": true}
{"question_id": "c960da58", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9924cc33478c2a2df9adae18055f9d8d07663d53fd7d2226e7db8fafa35394eb", "prompt_sha256": "10c4cadf9052e86faac3e8aad2ac19b593624969200b370d4b2681ca29950dd2", "flags": [], "error": null, "counted": true}
{"question_id": "c9f37c46", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "dce67f49ac4eaa0116b6c4b491f5ad12909dca64ee0710c4b0a5d0890859ab44", "prompt_sha256": "70738ed34ac2c21c4f766e054d601a5365662008755177ea1e6ae4a28fd823c4", "flags": [], "error": null, "counted": true}
{"question_id": "caf03d32", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2ab245f59868f870ac292272faaa61e62d017b3a2c2e77b97d1804024c9cba30", "prompt_sha256": "1b703c16fc308d7884cf0470624f332c52afa4dc4cdc0bf28c6e576c6789e69a", "flags": [], "error": null, "counted": true}
{"question_id": "caf9ead2", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "bfaf756f690b16bf22cff30ffc1535f260f8d0fe5bdb9ef9281207c912d6aba7", "prompt_sha256": "e695c49681e6c4b41438f5c52e8a5c627529880f6a38edf8229cdf6328704846", "flags": [], "error": null, "counted": true}
{"question_id": "cc06de0d", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5383c8c0356c6956b9f8d437ab7d4d830499f823300337415df6d688ddaccf7e", "prompt_sha256": "ef64e871f4997976d401c5c022913e49d4f7e52a4be79d0e609d9ec734d9aecc", "flags": [], "error": null, "counted": true}
{"question_id": "cc539528", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "59bfac2d7e71c7b4425948de209ccddc94e691eb70ae8e1777b6d7ceeb7afaee", "prompt_sha256": "f2546e84b1507ae7e59f43603e529cad04d22d91bed8aa668c4ce1cdc9980f72", "flags": [], "error": null, "counted": true}
{"question_id": "cc5ded98", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3647decd0af47ccf0d4bbc7b97ec65672d42920b79f5ede38fdeeef10af30098", "prompt_sha256": "90f2f8eeb34f3b773c7b3ad66c6b549695c66f0e219f49869e288133aaea1e34", "flags": [], "error": null, "counted": true}
{"question_id": "cc6d1ec1", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6ccb87b30fd77abbfe7a134ae18222f1cbd5eebf5b70105442365ce26691af8e", "prompt_sha256": "eccef2f5159813087884e744b2ffb0f834935bdae46cd184cc4dec6f405978a9", "flags": [], "error": null, "counted": true}
{"question_id": "ccb36322", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1e3d9f18ea4dd0fe9f0e7cbf0aecab2fc63786aa1405a9b9a2bfa5cfe4b1869d", "prompt_sha256": "fe43051394d544b301913896ae8b4a4851c3dc04a691f28e3b254e43420cf510", "flags": [], "error": null, "counted": true}
{"question_id": "ce6d2d27", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "63c19e3d694be9244d08646363c17544fd0b1fc94ee8f89c68a1a2dba7797a57", "prompt_sha256": "0c850d2be8d8d1cd70689a034a8a21303bd074adc7412efc556177329e4426a4", "flags": [], "error": null, "counted": true}
{"question_id": "ceb54acb", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "96466a8d4e40e715c7da2686cfc670b1a96ab09b152a1880a2d88ce5718407b9", "prompt_sha256": "6f6d8d4c47cf6753ee462fdc348f4eb4a1965461e34b1c896bf7b4efcda8d7ad", "flags": [], "error": null, "counted": true}
{"question_id": "cf22b7bf", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9ada71ce6d2010ebaadbdc237bbd2023ec8b79584e380884cf1b1f570fe79e9b", "prompt_sha256": "9d075f7623799e651fa801a03d3c8e9581f40f8f17bc765cf891f0f07074799c", "flags": [], "error": null, "counted": true}
{"question_id": "d01c6aa8", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0f6833b53ada977a63a887704fba5005aeb2a25f26414c906f18486c88edc8ce", "prompt_sha256": "9bd6cf35486152f6db10830101f258f77bf4bc2e8b0cc0c98cce2db3c6f1a1d3", "flags": [], "error": null, "counted": true}
{"question_id": "d23cf73b", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "bbb9340b36ee5f1e8ee192aafcb64d0d31b4874151cfe67837ddae4936011f30", "prompt_sha256": "4e572958aee47a35c4d0d2ed312977e75315f73d7593ee6a722072dca9a4a9b8", "flags": [], "error": null, "counted": true}
{"question_id": "d24813b1", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7282386259383971b3f328a35dfdc8eed247ef6a8769ff709759a34333965c7b", "prompt_sha256": "dd8b7663335ee7908e75e2acd6e4bbedb7c0b719df1a00337043907715299f5b", "flags": [], "error": null, "counted": true}
{"question_id": "d3ab962e", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "277beab943b242cd35e413bf232622cef10ad484ef40275a834e9e7561a4a391", "prompt_sha256": "010e48df81439ebf8d0a01edf14da5bc59bd214647c5b47325bfde7a109900ac", "flags": [], "error": null, "counted": true}
{"question_id": "d52b4f67", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b2692a14fac2722c1aeef09ef79c4e6e08c2ce25bb9e6da3ef204fae30d86f96", "prompt_sha256": "3db7abda0dad6442525ff17926316d81416b276cb1d4ceae14b60f7c51b4177a", "flags": [], "error": null, "counted": true}
{"question_id": "d596882b", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "39b26395617c9c31c30dea789db30c9a7bf096b98df0430b5b5f0ef15df66858", "prompt_sha256": "a806fe555752b64064f593bdb90b391b38c718b00fcfb0103cd93d8c2dcbe21b", "flags": [], "error": null, "counted": true}
{"question_id": "d6062bb9", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "29e907715d510b9ff07866c4c7d221baaf7eafc30034c86ded3093f27bb36fdb", "prompt_sha256": "e2c48b298765148ad52aa1af3fed71d1b23102e6fbfea7d64c35e980dcd55e63", "flags": [], "error": null, "counted": true}
{"question_id": "d6233ab6", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "807055bdb7def5634591139a5b10418d086615294535bde81b1ef0a2d8591b0e", "prompt_sha256": "743fc392b1fb6673c07f2f98cf3661df393c002c373a1c9cdb4e20602ffcd085", "flags": [], "error": null, "counted": true}
{"question_id": "d682f1a2", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f01f9471c5c7cbf34e033f98a930ab175a0c8ad4454a3b6f6c0c6dbdf67cd0d2", "prompt_sha256": "486a5c0ba79a2f8eb425c278731b7157e516028b0f6aedaade5c327582c1d3ea", "flags": [], "error": null, "counted": true}
{"question_id": "d7c942c3", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "878c125b70aea4d496217c2d335d27232eb89b4d85b35c011c927ca86b2de07a", "prompt_sha256": "f0e7ed879ee38da4fe03785eaae37eb8537d9d82c802e89a3455ae9d85303df2", "flags": [], "error": null, "counted": true}
{"question_id": "d851d5ba", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c7299434b7842b3fe7d2e92d29a1c2d40c8272563dc2543d32c492a48546b72a", "prompt_sha256": "140cebb957a18cc58582a271ddb3ef1bb5d3870eb3eb374ac30a2329cf3154d9", "flags": [], "error": null, "counted": true}
{"question_id": "d905b33f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "212fe1674d5163451c9b2f6bc3ef6bed641ae8801ab614e5bc937ae064ed04da", "prompt_sha256": "9e8ef66cb3ebe86b4823dbbdce6df595040e1856e1ac8c7fb251b937bdf00b89", "flags": [], "error": null, "counted": true}
{"question_id": "dad224aa", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "acfda640c1c65c03ac1c2ed3be4b5af64e8a111ebe0aa03b8711f826aa71ea7b", "prompt_sha256": "50c2fdc2cf031afbb67e474140f1b92c54e92abf9cbba159a0f7ff690db00111", "flags": [], "error": null, "counted": true}
{"question_id": "db467c8c", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d2a60be0bf2eeadad50083bef95076e119cbd97b00ce9a35bbb39ce359087e88", "prompt_sha256": "8b6dff80133fb2c948f7679a182b90f0b9e266526025663dab68088caaf0e788", "flags": [], "error": null, "counted": true}
{"question_id": "dc439ea3", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "788bc97a7ecfedf59a6791d8366298c83d7b3126d0d0a9cf47383a10d6d22bf9", "prompt_sha256": "709e9397684d5e1d553f129caa77dcd68c3e4ef0241d9bc04795ad79892dca5d", "flags": [], "error": null, "counted": true}
{"question_id": "dccbc061", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "46218dc2c93befb4ca0fea2fe1770fc7f347cf50eed1b443da2418d57a628370", "prompt_sha256": "320c594ace6bb93ba83a56c74693b81d2a778271ed2886f18cf5037f9171cc37", "flags": [], "error": null, "counted": true}
{"question_id": "dcfa8644", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c509389503c14c83f2aad5f5e26648a3322c058b6eac5382a11480b85bc4f025", "prompt_sha256": "fcbfe3e69d124d805958172049cf8b028facc6cfc7ace1bcbfc26aa0ae5298f7", "flags": [], "error": null, "counted": true}
{"question_id": "dd2973ad", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "403c16f5181fa5ea0c3dba94606d51fad3f29df54c51a039819e1af1fe31a816", "prompt_sha256": "6d094f039f19e9b7d99e9031013be492520e977567a742c0dc970a6553708e1d", "flags": [], "error": null, "counted": true}
{"question_id": "dfde3500", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8e49f6f8b3a4a53c6d138e21f41ad8dbf7bed27db7f24162515b583277220fdc", "prompt_sha256": "b7447d07b4248092e09bb5cdbe3a7fe559626b565e8c890e9d1506032649b3f4", "flags": [], "error": null, "counted": true}
{"question_id": "e01b8e2f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "794a4196a2415f768600d02bc36dcf55865907de969fa115fb9275d83b92c746", "prompt_sha256": "50d45da314b220d7def527f961482f9ad3bc99aff16a54ea7ae5b1285c17d433", "flags": [], "error": null, "counted": true}
{"question_id": "e25c3b8d", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8ae010e99ffbe3560ef7108ad9b6df9afc45633e2b0fcbb2c4d88890542017b7", "prompt_sha256": "c97a370060d94c0985bae0d6c10be1d252098243dc533a05e606a05e000080f7", "flags": [], "error": null, "counted": true}
{"question_id": "e3038f8c", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "754ad5f5a3f3bac35672760c75b4d10111ca4aed3d37a4ede63d317c819dc2a2", "prompt_sha256": "c46c1050e4c9005d3b4ec90a95855a5d609161e5ee3bbb761380504d9f0d3b66", "flags": [], "error": null, "counted": true}
{"question_id": "e3fc4d6e", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b7b3559486b0f0ab3f632c5bf57cd9b1efe5d3df0684e2dddf2470f5c53792f7", "prompt_sha256": "e7e0a1b377162b90e5dde9590c967d4c3220d776deed0a14ed2a0aaaac5b26c2", "flags": [], "error": null, "counted": true}
{"question_id": "e47becba", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a96a137109f480e38c16daf753b46d7ecd0170f672c799feb552fe324357a755", "prompt_sha256": "c990593be7c9878b6fc0b5b642a26b354f7a7ea3f5ab6266443c7a561f06b8d0", "flags": [], "error": null, "counted": true}
{"question_id": "e48988bc", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "17cbb6c23f6d7edc37db98ee17ddc2942f04a2fb12a8c2df80da6bab0d9a493f", "prompt_sha256": "6cc0d6be338e9458e2c850074b0ef18c520cbfaaf7f9ad9e203c36d2fb0e5fc4", "flags": [], "error": null, "counted": true}
{"question_id": "e493bb7c", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "351d4e385fcacfda85b4499c50d9e6c67f387b82776ca76be324c16d5201da58", "prompt_sha256": "176995142ab049219b0b14a20afffec48cf47e799f9c266ccfadb1263956b74f", "flags": [], "error": null, "counted": true}
{"question_id": "e4e14d04", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a840951a6822ffdea7bc63b1fbc09cb2681261cd422802e5f62b9f43a045a568", "prompt_sha256": "ae07f23842695429cbe585e90fd0b60f6fe8c969bab89959a5c5b0459ba78883", "flags": [], "error": null, "counted": true}
{"question_id": "e56a43b9", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f1d8476f5b658cf1819b3656a72dda6fa52eb08daba638934ae3b7e1bbce9487", "prompt_sha256": "a26acf21d54cec1ed266191b8be791bdd90b25c078344d5034d1719bbcb12c97", "flags": [], "error": null, "counted": true}
{"question_id": "e5ba910e_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f2038e8141c91bfcef715d84b4bbecaa5796ceaa83c5fffe15d2dd1df0f4048c", "prompt_sha256": "d726ba306378cd240021da9b1f045392cf6ea99f6a65e1a209b6bda590546726", "flags": [], "error": null, "counted": true}
{"question_id": "e6041065", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "dd066d01e4edf4f8462de8c2191bafde204b0513506079b4a7aa5ac9a301f9ce", "prompt_sha256": "b3e4aa7494cf3884a7afb6fa747834badec844e2b1e1e033c9d215e53d72fecf", "flags": [], "error": null, "counted": true}
{"question_id": "e61a7584", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e3e3388395e00bc6cb88e8f7299228ebca2efee599b791def212ce54a40e3669", "prompt_sha256": "0b7ddcfc825987ffa2c64f513e7d7256d9c3294f816fabeb93f0f77c8da3d543", "flags": [], "error": null, "counted": true}
{"question_id": "e66b632c", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5006e738f04516c7b6399cc3e62e82d4bac6c2ee1da4b072d84e04f23878242f", "prompt_sha256": "5bcbf29d7dc12640ad9d15cf40ce8489a0d18d6e6de3cc8139e5249c944811e6", "flags": [], "error": null, "counted": true}
{"question_id": "e831120c", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3dc207794a5ba94bedef3ef751bacdf3a95c773e8c247135200234868721d905", "prompt_sha256": "a9efc0099c0dd7caadaac3940f2da332a37bac25ebf147faa3eb16597f641fb8", "flags": [], "error": null, "counted": true}
{"question_id": "e8a79c70", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "bbe4d54cd3de976f9fe25d0f35c11d9d83ba05bb2a6f9882d9032ca4aa786348", "prompt_sha256": "585b6db707337a2efd9a70bb351be6469d7a753b9c807ba2ed74965de54c6480", "flags": [], "error": null, "counted": true}
{"question_id": "e9327a54", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8091ada3b54155c39411a769e8be32715e62f7bb998fccb3a5e56fdeff68e263", "prompt_sha256": "2bc8557ee0563fa6641ca43c26621e9e439065c441a8c555901dded3110fb7f6", "flags": [], "error": null, "counted": true}
{"question_id": "e982271f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6e2443d06fe3bc812473f88d8ee72131c99bb570c4ef5385fda8a570b88d7780", "prompt_sha256": "f6bbcf6af85d7f5d6b08ed60fdd5eb28c350644eb824f9bcd8af5cd45b039dfb", "flags": [], "error": null, "counted": true}
{"question_id": "eac54adc", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1682b744b5b7ba7f4d63a16d44a5e263fc1c5b61200921d7c62be3f14c9bef3b", "prompt_sha256": "a361aa5cb0e8e8beb56c71595f822b290c2f7981832430314aaf6a0c1b06a047", "flags": [], "error": null, "counted": true}
{"question_id": "eac54add", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f572fb3df8cfccef8aacb74f95b2d48f938daeb4cdcd50a9183eaf260ff872af", "prompt_sha256": "ca90cf407a76bc9fd497d43c76bea7c1f617b5e4a914e839192eafb7faea7fd8", "flags": [], "error": null, "counted": true}
{"question_id": "eaca4986", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "78f3e7e42f2de582ab8a9d76187d2aa77842ed84f3029e68dec33594e187bb7c", "prompt_sha256": "b950666f0bf95784bd7a253741b2d93a15ffcefa9ddf7f0e01da7ebf8314fe70", "flags": [], "error": null, "counted": true}
{"question_id": "eace081b", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9f42ac23e37e346c6bb95ef51e9f8fc4acb448c4c3fa1325931cd5ed49a41edb", "prompt_sha256": "3921374cc979c543049c06b988783a6172a87ecd6e89566605a2a78bf8e60254", "flags": [], "error": null, "counted": true}
{"question_id": "ec81a493", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "86907fbdcdbfe3f68318d0832f17f0bd1cfa6608e274652a8afce9db29c70ecd", "prompt_sha256": "5b4dd97602b8a5a8b01164b58432124a7bcc220b301b7d0e41fd13673c225913", "flags": [], "error": null, "counted": true}
{"question_id": "ed4ddc30", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8cb1506ae78399418a381b48738a105088db9f25ecfecc1a1f315bbd72aaf676", "prompt_sha256": "1cf5bfd409714a39393a1d5c9ada474904b66ff54b60d5fc8e46a5a33fbf574d", "flags": [], "error": null, "counted": true}
{"question_id": "edced276", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3e0bcd8cc55621418e78a2f9e9f87ee7afd0d3404c7892bb9db334f7c0076e8c", "prompt_sha256": "0a46f65d5b6fb105ee6352f37c0631a95852e88d0c673bb24bce43d5a2e56b63", "flags": [], "error": null, "counted": true}
{"question_id": "edced276_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "91296a6a9c74b703f0e62d4679a20bea59eed83376f48955383263d568a8a0fe", "prompt_sha256": "e032bc8b2f0b725e4850e9b6d5d6861e7c84ed4d22b1cdd44a165ea7e75710df", "flags": [], "error": null, "counted": true}
{"question_id": "eeda8a6d", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0c0afadeeb0c0001f9a5c33d39507fb86cbe079110dc212106d164cb738b4f06", "prompt_sha256": "cf9661d7745eac3b04c9f2c3c4aa47fa96d61634a0af7b8a1cef8b95ddf2455c", "flags": [], "error": null, "counted": true}
{"question_id": "eeda8a6d_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "fda54bb531ee0672be7e9dc1ca7da48c983a529e6450a35630fd224ceb4408bf", "prompt_sha256": "e5297ad77445f8648267084b64e761b05676fa67a01be06a10925fd6f6fc2a1d", "flags": [], "error": null, "counted": true}
{"question_id": "ef66a6e5", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "42174f3e73ee5f622484bd0399188e6cc4509ab27a45f6cbc736929aee702381", "prompt_sha256": "a3c502521a40f87071e1d656daf583407fb90c32773b97634d55c936f232cb9a", "flags": [], "error": null, "counted": true}
{"question_id": "ef9cf60a", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "53c412770384385b8ea588e9cdd2b533f5d4c78845c3b7fc2c4ead17d5c56908", "prompt_sha256": "451faad3fc1850b8f6fd439cd173e0002c4950cc5a5e796f91922ea85f0ed807", "flags": [], "error": null, "counted": true}
{"question_id": "efc3f7c2", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "415d53f25994eb0236dd21abbad91158eecbbbc077ebb0c09034bdf70ab3167f", "prompt_sha256": "937410f75c9452005ff186d6ed88c7f832d0c67077dde51833ef788567e70b6f", "flags": [], "error": null, "counted": true}
{"question_id": "f0853d11", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "398d3cde39a1a068a60cdccd9acdc70dcba5611e0f4311992a724b9b68019295", "prompt_sha256": "080c45f621d846ae7ed98166ee4cdccdbe68a9583a6c0a77acd9034cd9479435", "flags": [], "error": null, "counted": true}
{"question_id": "f0e564bc", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "26190a370e4c432fc3a20db2f628c35d85cda8a2668d4625569a7c66aa01e012", "prompt_sha256": "734cf6b2c3cd76eab5d7095931b53fd7513bc557e3e452d4a06bb260a72bac3e", "flags": [], "error": null, "counted": true}
{"question_id": "f35224e0", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f71ea559c4f2e7ce0c2f6731228eb8af81094e1507196a4cb40bf91b22efa7ea", "prompt_sha256": "20f624dacb9d58dd49c680225eec0a9511ab773cbe5662861356d09f73736660", "flags": [], "error": null, "counted": true}
{"question_id": "f4f1d8a4", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "082e0a0af22bfee4999813cfdb871b255560a11a6e4c72abd631b72671f85d09", "prompt_sha256": "cbd94b673a600cb35e1c0e83e102414c69febfddbec70d5d190b1600eb9b68a8", "flags": [], "error": null, "counted": true}
{"question_id": "f523d9fe", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7cfc6c1dbf971375ce4977c5b31ea21327b542e89ed1498c35c7affc5569775a", "prompt_sha256": "b4efa4cde52f07cea99f26ef455c38f937f7d6c51c62c0ea8b8045c26c916475", "flags": [], "error": null, "counted": true}
{"question_id": "f685340e", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4fbdf04a7a25f83bcbefe0750c830b472ad4dcf596865efbff1e696a540920ba", "prompt_sha256": "7b639c28a84205bdaec522477131c630e1f214e48bb1a6fcbd0d41caece182cc", "flags": [], "error": null, "counted": true}
{"question_id": "f685340e_abs", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2cf6e0d7d8af85ec0e246d6a9ea5c97feff137e82e01b3ca32752e91d7f0bac9", "prompt_sha256": "54832fd280866f878ad8e30fd9f1cc507e765db5f1f53bb828b672c8e6d40296", "flags": [], "error": null, "counted": true}
{"question_id": "f8c5f88b", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "58bf9988bd5bc720fa2a677cf870b91f951e4c0c43048274849c7deb04bff6d6", "prompt_sha256": "d5f79163dfd30f2b19f0e1ea798f8577d0b95bbb3fee591dc05260d82fddb551", "flags": [], "error": null, "counted": true}
{"question_id": "f9e8c073", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "448c4c0d77a522caf261c5519c7ac36b712396c6ec02d2d5b160e197e5674454", "prompt_sha256": "c2b6fb69beced670727e493a3cf77635f714d08c392e082aec9eb164ce7d3061", "flags": [], "error": null, "counted": true}
{"question_id": "faba32e5", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "05733a8742e75e19398339c1a667db1ae93d410e3a89671030d3006c68e7bf42", "prompt_sha256": "6d16ecc1d1bc6aa8d51b7d7136662cdcdaeb0b9208d4126fac4bb8219427719f", "flags": [], "error": null, "counted": true}
{"question_id": "fca70973", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e558798ec6a844ab81b9e1c9ea7f12e2000cd3bfe26637b975897561146fa848", "prompt_sha256": "a61f17aea69b00cd5527017c9666bf19a0c093bc77aa802ba75872182c6ce50a", "flags": [], "error": null, "counted": true}
{"question_id": "fca762bc", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4b0eeab6896c15d4b372221651a0bc6133f3ed4be3e70045d760118365cdb291", "prompt_sha256": "2434cbbcda5e28609c50b89d1121d0c992ac83eac3772d848235211a3f40c6e8", "flags": [], "error": null, "counted": true}
{"question_id": "fea54f57", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c9b75b72c1a754f0fe45dd36450e3d97a2e935a74601ad8ab6ebcd1ef728e4db", "prompt_sha256": "e900f40e2da4d3ad836a9b0add67cc2fda040732d2437248e44bf9066b3197ba", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_0a05b494", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f8735281743428e29940d5246dffe65465b3653d6d9b93ffe36daadf57a4dd09", "prompt_sha256": "8d7e74705bae303ca1eb59eecd17a9ec18e6a96e70831e4bf329a2e9c1b7f8a5", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_0b2f1d21", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8a2038236efc2c3f50657c36446ecba8d4aac2f6b17618821e74be3c32cff835", "prompt_sha256": "6dbd1d16f8de84074bda820ead12e1ef3304369b099453c03ce251d80d466847", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_15e38248", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "21cf931eea14df9fd94d77f3f2c54144ed210747789cb5fc5e2251c8e52af3df", "prompt_sha256": "3bd11828b03fcdb876075ce4e107d8cec439bc78e9f6929f4978a937357e7764", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_18c2b244", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9699d328d8f602171bdcda0bd0371f54997868bd16a1a7b763b16eb68daf01f9", "prompt_sha256": "d7916c0d287cde1e2c35e8be51200f0f45058b160feb77e8e7e4be1d8817e872", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_1916e0ea", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "05dbacd822d4a7e493d4a55947454d44e1a6be49c90d1b2c11f2c040627d6f9f", "prompt_sha256": "61e8ed60bc686aadfcb188d32770077480c901165116003566ba1f484a0de493", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_194be4b3", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f5666e7473604386ceb2dcdbca10ce796fc49da26bc2d342c42bd2ba0b0d9407", "prompt_sha256": "12a785eb8c26fc30f84a0e215b70eac007e920b60d7ea7e913e36bd9fc1462e6", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_1a1dc16d", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4b95ecc4a6658bb7d2cc56a703327c32b557df020a18a20e0eaf7b2d572f7715", "prompt_sha256": "8b786236d28a252bdaa6b7b66def6d4177f509c8bc6b5d4c63073f63ae79cb33", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_1d4ab0c9", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b55cdaa18a484988df146d08ca756ce76c2d4ddaa9738e7bdcfa565462e91232", "prompt_sha256": "2913416f3e9d05023b4f4b737a88615db8f049fb41764b76cb092c3ec49c4849", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_1d80365e", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b9af721392c194842ce6da2ebf53af3a7238f0d95e06604dfc43e6be8120a3ce", "prompt_sha256": "a518ac5adccb27e81209a86c62aacb4f6ca87cc756f1eaed39de85151612eae6", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_1e4a8aeb", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "bf2f92cad4d3a838e8ac41c02e2cfc279a295a0582e821b0fbfa5759e78b541e", "prompt_sha256": "f6c2805896012f1e331f364740dd49e4cf5f890696f04d440bfb4dbca67986c4", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_1e4a8aec", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4be3224300ac85568668ec43f3aaf3078e9418d6e7e0cd4faf0bbd5be8618721", "prompt_sha256": "ae511f703d3a68349cbba55128dd981c3753c57d614efc1f15e6665f9ad76c9a", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_213fd887", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "54f982cdd3f922bd3e0b5398d1c7a3c85eac285ad2b902d65352683584410b85", "prompt_sha256": "926a0821e065cad68fd09ea9f6e9ed5be66191bf4a8dd9bae295debf8edf6533", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_21adecb5", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8f07cbca86b3e016ac11fbbc01979c903585a2d342e788d08494a9744bfa054d", "prompt_sha256": "8cc6763b5b5170ae4a4d8c21e996bb1be5f935c80ec7a5212d0f03deaf542d6a", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_2312f94c", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e8ba82c95e44961b441dee3076df780df05cd32d63f3e9345f281f6187ed4933", "prompt_sha256": "3ed077cf0ebd5c2daac7b8158310be808e337b0b567c08598c2a8128bc60d112", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_2487a7cb", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "55ae282bc0a70c9827e7f83c0cb1e2ac0de687ccac1486062b36094761d2b8f9", "prompt_sha256": "f6b48d9aeffb5306773e698c28973253d7fe1d3b108067a6e84da267398d7680", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_2655b836", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "04da9c60af1def0069643873147ff81850e712ae145f43bc31d12a00cfcb870b", "prompt_sha256": "53ec57fd25f25c1440cc62e3dd972034bc1eebf5aa1995afebab3a0910d5deae", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_2ba83207", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c6f3b3ba57b310cf3425d498e7481b5c3cdfc2d916ff99e47b626edfd4ea4cc8", "prompt_sha256": "e5542f444f393ce37aabe625880dd6344e14723ef32ef206434b351a41868fa8", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_2c50253f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1703c0b1f28d3219ef02a27ea2e15ae6de3b910ef1bcdfa266197407f15c8897", "prompt_sha256": "2da8e413cead13282d139394eeaaf0aec750d75f4ad520c7af86ba92b9e58fb8", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_2d58bcd6", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c2ffa2d60026f393ad70e833dbaf85d58539e2250c053b40eef074a57a4c2fe5", "prompt_sha256": "4adeb1c7788ab34ea455ca698734242db4c2ea4bdc1ee42891e066644cba72e3", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_2f56ae70", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "41b1ced931ab1b7b6de70dd16d2bd88372dd79dcd92dae2d978c78127659e397", "prompt_sha256": "14e1859eb0802ffce4a5f35a202d0523285001575657c0982e1e6155eda53a65", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_2f584639", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b73f5b572d1a399bcbb7af7b04076433f454ecefb69dd2098d891fbec4930e81", "prompt_sha256": "c012d666ffd218559bfa06ef8d22c8f4744e48e3e7c85790b9305538669172f8", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_2f8be40d", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "bce474dbe09ca20697fa24394736cf75a82fc79135b4635ec54fe600a4c064f7", "prompt_sha256": "ec6b6434d5adc3724401ed0d9445a451499be2b7082132eb1e38c54d865e7251", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_2f91af09", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9daab3e6d28dcdc2b56008dad350aea6934ca2e67a20b0f38704c994cc2a8713", "prompt_sha256": "338889be75028db48a8a39bd1f52776718006ea5e59d9ce0cc4e7dcbc6b47739", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_31ff4165", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8e9097d2a6af71d83220eca20b2430450b49e6916cb131f5a377533a620b3303", "prompt_sha256": "c027a86092d1639814550f452012a22264cd15c276bd4ef75e334e21d5059657", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_372c3eed", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "adf3bfa8702ffab70fce153d45d6840e444b0fd44cda75fec2788408368bb24e", "prompt_sha256": "4765cd3263b3eeb782a726d99ef557835765db1762457347f1994a039d8700bb", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_372c3eed_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "fd82b2923b5b895527d106b8b72d4e1d1db5e5ac240c652b152c898934c0c18a", "prompt_sha256": "8b268c0f073a1ae71f43a353ea4b3fdd047093f28355ab6c77295d827a0852bc", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_385a5000", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "85b4e2c744185c9fc962e67c0600d92c01b65956dbb671c950fc16dff9fa894a", "prompt_sha256": "67f54d412e1303f47b9feec75a3940f7e7a051605105119a183661a70eef631a", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_45189cb4", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c21bf7069953dbee727be5210f4133f1a7233cc5113703592de63b75f5690ea5", "prompt_sha256": "3719d0352b19b40a34c5e781161fc9f870edc429de5fa51f718d0610dd561b28", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_468eb063", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "01bf9be63f27d8b7f937f05245a40f6f638042d0d631728360223995dca05f45", "prompt_sha256": "6a7c4638fbdb73274455fc7c1e922f6fc2c4ce3d3915916db35468847d8964be", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_468eb064", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7c9743d8261f5951f7db96a6aa5dcedb01ca517912a0ce8a4e6f218e76bf0515", "prompt_sha256": "9f716eab09e6c8832e757160df6548d62a63f601e3b89ed28472af1394c64815", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_483dd43c", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2fe63c67b627a012b0d8d715c78af47252df25e67ede560270539850e234cc1a", "prompt_sha256": "83c37da68e1314c0774d8ac01b4dfa4cd0d967823841bca7a5061fd22fa5be3d", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_4929293a", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9f24e35bef69aab9e66b51bf44296c1e8e5168bfdf827fc52c1b07f376f08bbb", "prompt_sha256": "cd9eb25182b79f5625c32a26066b7efe30c50e7706f3d4f9cc7fb69e72704fa4", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_4929293b", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5a20f1c7ab5310353b05a5f2d75f337789162b35985064dd5e4468c54c0a43dc", "prompt_sha256": "861aa59ab7440ef2de19874aca0e9b92fca0e89b7aaf915f87fd80af6c09c416", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_4cd9eba1", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f571338e1390adc16146c979e203a85879c693bc625d8df045aee95e96c7388d", "prompt_sha256": "dca14b34e838502feb79b7bd2fc666c7ab3c7f4e866b3aa21051b83ffcd5f085", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_4edbafa2", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "377a09eacc452d3601b81aa8537dd2ae4c96074e542e19752e12aa02666267ea", "prompt_sha256": "0670427f7433d1d77b6f9429a6729eebf862c27a122584c03323ccd9def0c10f", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_4ef30696", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "62fb62d5cd88e12e50b4cc223b3c57fb20605b7c6a4714370f5dbbd8e59a8e99", "prompt_sha256": "9440e38b7bb0d8def13aa8ae87b0d8992171a4002b5675b6dc0c8a202e89970e", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_4fc4f797", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b47e1be726b1d33b938ce0e3be39523eda691810bc8230c0a614f1b6fd1400c2", "prompt_sha256": "c75e63206ee59fa94a1189db5e37030636c81e28d6ba6798676af5ee8d92bf75", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_5438fa52", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3f7a5c221b412b8238fef71e36c5c9da89337c19745e9bef2b9907168bdddf16", "prompt_sha256": "c460d34bcf87bea40a338fa5148eea46dd501dc256591d0a449abbc727503e98", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_5501fe77", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3edaf017b67217df01103ebfbdaf6b6eda1b55fcc530589860c00214eadc4d9a", "prompt_sha256": "ab63ac81d55cd50362f8fc60a5f4b0dd4ecb44404a1a24ce67072236a6685253", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_59149c77", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "102b889e3547948650bfdd0359a4aed587a0b6d6747f067f580092549984c3b4", "prompt_sha256": "82c7ecdd57f4c30d18d38ec96d6580e616c74b803a2cba19b4b76182589513b1", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_59149c78", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7b34b737c5878ae957578cc2ccb4a5345080e1b574f82a1f9a4333a62e679015", "prompt_sha256": "c4a1b800f6d9e38c009e44190c12618f4ace126a9df8fcd1926f0e7aac400fbe", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_59c863d7", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "01960262e8722d4810a2ed26ff39026e64b9f7709f2f0c86eed79ad51df9967b", "prompt_sha256": "289bbac12a390a1cdc0071e8ee134312e316fe55c5be309f404cbf9f50897be2", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_5dcc0aab", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e5d5deaaeabbb428a74507899da6ebe835a29eb877f449ad584ec85fb00dd533", "prompt_sha256": "0c388bedc70dce5a52bf8f0304f70c8e25fbc52d55376cc6d2a8166fa5d99b0f", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_61e13b3c", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c5a2e19dc592b38ce07e83c7acac1b4a10f4fe12874947f0873d5b0726843dbd", "prompt_sha256": "3c6d47f1f275b37d99f1ad0496de1011d585476e395b6e315961cee85b4480c5", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_65aabe59", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "05d80407369eb6a4c33a38eb17abd213eb2448331007a8c23f128c23e2c51e7c", "prompt_sha256": "1be4fcfdf454939c0de913ae92b774671a3fc464eef35fe6987d56f908a4739a", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_68e94287", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f0695acc10de447204f45e7e7f537acbd33e1f5a21626b772992870fdbb9e7a7", "prompt_sha256": "09edb19ab591566934261eb73d19018a03e89427c28e3ca801269b57e7468878", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_68e94288", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6712507366d3a376f133aad18d1d32840c73f31c702cafb3cacbb374d6fd81dd", "prompt_sha256": "56143140e0cdcfefd1644f9fd6e6634d317b4f53600cb2e5162ea71f48f8ffc0", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_6dc9b45b", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "eb46498df1fca105a622ef1f10558907030cbba1fa090f319cdfbd02b871c32f", "prompt_sha256": "f508fa447f66c452e4935c020b3d21623ebddae4e65e63c5726680490f232403", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_6ed717ea", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "de67c6c6689884410ab2fb2447de8035d19ffabea42c0311534db8cd49ae892b", "prompt_sha256": "ffa2a97b32e063273b4180be7e9d23b3677159953e823c28135efb844247f720", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_70e84552", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "264ae5d7b31c521af18ffb75416981e939f78ac401c66f36cffa93a24f9ba88e", "prompt_sha256": "762ba562dd7837117c437ed18cac1f803456bb794608d545c3dcc90ebc112e5b", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_70e84552_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ff01ad67041effa6a38b245a9377d39326da9440f3fe1fbd744bb5955d6a9873", "prompt_sha256": "d38a391e5d9baf3dd05af265b9c6e1ce76330af27fd4c2c7313b335d7b95dd03", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_731e37d7", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8290091a2ecbc88805c507d6f8d778feca72a0d82201d9c09621f8f746d7faf4", "prompt_sha256": "aba85027ce11c4be919cdb70f93b5fdcaa090f3d70780da5950a40d032dd7f21", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_74aed68e", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "bb3b4559c32c544efa10fa0feeeed28395d326c28128faa5b71057f6b26636c5", "prompt_sha256": "a8a78ac42d9deac9eb61e2d14284b4af412ba9fbe1ee0f1b8f968144542be5c2", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_76048e76", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8e3d3972d0d193b9979096efa2d1b8168f4c47aeab769f6ab5387b523b59a564", "prompt_sha256": "98fbeb56b559d7cbb2419d2de7e526e2089f7342bcb87e48ad138aab92574895", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_78cf46a3", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "89c0ef0d719982cbd412cbfbbaf2bfd968d71e872089b446f7311259d86a0aed", "prompt_sha256": "619b9699a1f1c7880acf5281ead6fb893e9c97d50c6f132cf2a4e1abbb50d5b7", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_7a0daae1", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "172c89fbca2f9ce9696e0a6efcc838a995cc4b81f3156cf5422d4857766e11ae", "prompt_sha256": "2d737edd719cbb47ca9a8118b2630555ceb4267d81072474c90162d56c9ff9a9", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_7abb270c", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "32ffb1460bce3ea04fe6b9f422e3ee40c3a5e6aced5be73faef9af266a60a8de", "prompt_sha256": "a944f43f301e130538f874f95222dc60d77941063f211cfcae81d0f82d0ada88", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_7bc6cf22", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1a999c318e138ec13995d414bb3108253667a599f3fb6bb3c165a8d9bed110c1", "prompt_sha256": "2a0cc1c7316132959d9e4b5b8035ad69d7457de84841c25273a4119a77a103ab", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_7ca326fa", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c05b0c20e34ad5978bcd026f1b1fcb08f40b2a79c4be19538a16173117fd2c85", "prompt_sha256": "f5d0d4e5e161db2662dc2ebbf40b6f2aa02af218d0e204dadbdcb7c95780ba2d", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_7ddcf75f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7eef0e903d9eba5cba20d36223981784bb10f05cb67d8e5adf81ad7d387b2b69", "prompt_sha256": "32b762d7e4672ae272def13565a5e3590521a09c6d54633cc832fa4a92a22225", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_7de946e7", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2874de83fee4b6a64d521c2a798775a933402fdd253f0bc39e569596d74326cd", "prompt_sha256": "2cd01a22ac34cd00794505203e58ae719fbd3d3a5f37f429be8008e0a4bdf8b6", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_7f6b06db", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e3692e8d92bcf10edfb536b3aa8c7c53cbce571f3fcea0a4ae7d8554f1fb479e", "prompt_sha256": "0699346c5441250957657c18927ca73a6840a34527071674d5836d20d23d9c1d", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_7fce9456", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5c49c455328c1db5e59f5b4c0353c4d2dade3e2e814c6c6b5c2ef45d385ece91", "prompt_sha256": "831645fb2d81c6e43252bc2d3fd5813c74b04264e458afb8e3431058bdcead3e", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_8279ba02", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "691e2db5c6ee63019e2824d7ce2eac530a97fc29d80a417dbd8e5e113f1a1d57", "prompt_sha256": "151cd695510903939d650b4bcccc5e28722e4e310fa48bc80127d56e2b62aad2", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_8279ba03", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "572ca9cf38cf3407e5ddb6eb5a9a0fd9c1c838c51bc830b0218d40f56e2041b6", "prompt_sha256": "76b5529ee8bb2398043dd78d85434d461eb5d2a812beba482d3b6d85a5ebc989", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_85da3956", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a2824f018772ed80629322a85bacd33d6737986a330b01f6e2573b1e566a2a53", "prompt_sha256": "74af4829e4f85358e749077975f401659a5ade42c17041c8c46f2d4975d0bd9a", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_88806d6e", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3e81471a9bbabc8d354069e6db4145eae34c21b26283543b081ce525b357ab7f", "prompt_sha256": "4150ee5cc92f1de178544bc7deb7203c4a9a786ecdc6b7d0ce8e27223c4abaad", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_8c8961ae", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6c4e8c45a205f174fbac6271bb58be6136720c44fd042b00f2d6481eddb62383", "prompt_sha256": "680784b2918d97f754a9c0738c259aa32c999c646f735cefbef7ec9de8bf09d6", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_8e165409", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "fecd8be5223b42b2c8739ef16830014a481419d3c8b967d2eaaed5a619f319d7", "prompt_sha256": "70b51eb30eace587e9dc20ae0218497c0e6abfe643b22198ec7e6daa99b8d884", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_93159ced", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b7614cecf9382945928ab1d22bafb2373851d4b9c1ce90cd955abde473939a53", "prompt_sha256": "db51db64d7cbc18eafe7e719abd6cdcd268086af2926132d67cb32b994da0f2d", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_93159ced_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "407ff0766a463f92156937da54117136027d5e3877f4bd9b018f125f8f27435a", "prompt_sha256": "b7e2cc257e8fc4f4a947927996916ef42340fb6b41c689dc6d5f4b521370173c", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_93f6379c", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "63578986fa7028ec1440aa48f2cd3d54bd7b0c6eb592d2e6335f4455689d3d93", "prompt_sha256": "dbbe89a5713366de58db5f351013290b7e90db5a1071688cf8853b7455107dfb", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_98f46fc6", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2052084a5fcbc72e63d216f10c13ffe6264f028acf6b7c505954f142e65ca94c", "prompt_sha256": "2a5ef1dfe015cd75641aaabdf0045ff0df1053c414eb9cf666b2b3b02c23c692", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_9a159967", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3248b369a8fea80ee41fb28d697e895797318f264ac16efac05982baee39d94b", "prompt_sha256": "288fa9ffb5f2b0f897a6de4680c669dc2dc45f8491979a0d89d77f091ee34119", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_a1b77f9c", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "bbd5d757e8da4eff0714d66182a718db6ddbd2701ceb9f2f2caccb2093344638", "prompt_sha256": "7fb4c2b289809d8e9a99b6490a9029b51c9558c8cf83fa25dab035315c03f9de", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_a2d1d1f6", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3463cadbe9ebdcf0c443e6ac5bc62586b2af4c3c45251473f513a567d3fe0e92", "prompt_sha256": "0d5de941b611b7f58c24c9a593806c50ea0ee397d6c366654220a9851b9b3a51", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_a56e767c", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8ef39b631037ac8998d886753d20c88407f2beecb9622fcdbab87dad1df3c7d2", "prompt_sha256": "63c606a88140dda36d0a3e12072b90e1e940e5daea6f2a2dc9b0ad448ccc70bd", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_ab202e7f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "21d6dce9fc7393ed6258f9866095595b67dac9b8af4d8a57bf41b2da1bfa224c", "prompt_sha256": "077d37d18ea6d9e41ccd11b881426ac527ba878813977bc4b764e8500e5e4a9a", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_af6db32f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a5b36aff760f07d507eb2fd2f943fe301963ca831f82e9de9a3d2088563e2449", "prompt_sha256": "15add43e47d9699fc3e48b5be9f6a503edcb96ffa30b099c222a6e4f341e9535", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_b0863698", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "bbc04166849fc94c6eba64e2c1866021e4686dc2bac42c91b11e39729ea7c85c", "prompt_sha256": "37c74ed39c730476142c47e5dfe26ff03da47a0691c8a5caf4fbcecfff8e3198", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_b4a80587", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5772d6fa8f387350f3f70c75bd1776e6b1e8746c253e04551a57e6cecc7df483", "prompt_sha256": "7492789c4417c99b72338b23ac98ba8ce051cebc6aac736a6efb9a3a9e2a2185", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_b5700ca0", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f8d2dd5cfe9e9e0e4d90d154bff31e8311645199df807c2e0043e64260e4888e", "prompt_sha256": "8f478cb837b9f2eede835abe316a30466c9e14464a0a2a8ee0ea2b2f8509ff3d", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_b5700ca9", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4d5c13ec496610858e65c955fd3a19e21526515e78b43856270bf3d17ea6203d", "prompt_sha256": "937ad86e4705d90390c3b60655c97d225c6dc9bcfc6f7a1f7435205105e5b906", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_c27434e8", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "45b361195b9580218d95da5448fb8d4d13904c86bcb7d59a2ef8bc6c331a44a3", "prompt_sha256": "6f38921a9e1e404aa050b2f352243be6c1ef07e9733a50f99697f716b1904898", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_c27434e8_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c8b9484b07ff998031ae963665a5576f0ce0ad72e91e8ea8e925200efbbee10e", "prompt_sha256": "62ad2ea9c56af1037d73e927259fa12fb843973f4f947c74a156c10087c41a69", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_cd90e484", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a70b3d374bfed0c5704e857d8376389e5c718b0cd413607e6c925f9843dc469d", "prompt_sha256": "6869897adc378c324855a00d5e18228eb49d7fd3b531cd8ee210c0de4360e7d8", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_d12ceb0e", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f0c1f781c02d9001d24a7f3b9ae8c8480ba1426226637aa42e7d4948180ab588", "prompt_sha256": "6acf2eeb2d3480f471f2fa56376e15511fac91640acf9bc9b64b27bbdd6e54cb", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_d31cdae3", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3a17811eb252658b53cccfb5faf70dc7361f66b65d350d51bdd226be433f7a33", "prompt_sha256": "923a1df050cc6646541db9350f0156a3eb7b95f0e562536994991ce776105590", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_d6585ce8", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7e1675dde3844654efe45c8cca4e07ce431ef5a7c03409fab440309ee8c3c77f", "prompt_sha256": "e80fb0ab3796e9719d4ede6efe20d0d73c04addc8044497e805f63afe82a4d63", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_d6585ce9", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8d139d39cfc35d3d3fa51552b8454a42188884173b42d6a887934c824821bd8d", "prompt_sha256": "5f3a434f4d2a1b8b1d683f1970ed483ab3d371c685487d7fae506c31aef2e427", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_d84a3211", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "123909cca335e0acc6dff4b8a583162f15d79b17cce175d9de2398a1eb199d90", "prompt_sha256": "484f2dd50bd4c4e83249791212ceb864339aad6561e04850dace07c118cf84bc", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_d9af6064", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ccbb9b06bec48f9d2c9e6db027c0afe87dab5d7a5337fdf033726b8876ae6bb9", "prompt_sha256": "1d3e5d175483f9d7a323fbab62dd1e0a02bd165063f60660a5b709b1f84b714a", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_e05b82a6", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "546a5f0ed4f622d3a2f05996b8cca0595a13da8608c0e7b86a142504358662d4", "prompt_sha256": "3e1c967f413d3bc341803cd7ec41fb14b3312bc0b883f89bd0a9bbca5cb025eb", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_e061b84f", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9512550139d9e37e4d0de85eea65c26064689aa3832117800ab68d1223ee635c", "prompt_sha256": "c2713766be763b05fd0b747cb081b21cbadc74dced973619e8c2e332645521c5", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_e061b84g", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e93f9acd562f4d02bf1a07fffd2d011421a2d798383cf921ddd698767994f39d", "prompt_sha256": "c78a7ed8e08cd40294eea39a1ce5778dd1032c32df07f3a9a5e941268950c019", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_e072b769", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "093aa5934159c1ad75019b690a1e5b0fe364a9618623d3d8858e9bc1c7ef320f", "prompt_sha256": "c31e1019a1babf13dfc14fd749b285c7be02d73a0681d429ad6809b0b874547b", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_e414231e", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "bd8f3a4f78f0db288b8d4f954463c948da2acdd196980df24032d54bce2309a0", "prompt_sha256": "acf7ab7d14daaa070565e98c51b4ef924522166ed5ddfeac18b3262fdc96d898", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_e414231f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6e178166aa22239cd746451d6f8b7deaf5d7e988672e902a575a39b25f74360a", "prompt_sha256": "cfe496be3568ab497484efc6839688f2a010e5c1ac6d13022d5ce47eecdf24fa", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_ec93e27f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b0a4de0254ab12da59565272d4879a03be0734a03ac0073448d6524568371750", "prompt_sha256": "52b6a51f0b8d562efa630d43fe3f8fe9e1c5708e1b84da639bfc878791b6ba70", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_f2262a51", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8c5ecef2353498f5aff5f7fdb144edf4139019649139782728c8a4705fa8729b", "prompt_sha256": "2cc05390e0c0adb994c842a3c2ba2d71d9b7a8f8d6ca219481a115235bc81b61", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_f420262c", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3aa90af6f685805a8d77e3793468d795eab85c60f3bdee695df9f99ac5fa11e1", "prompt_sha256": "906e74ede764feecf0e1f61269af334d6edb5a6d3432e376e7b358f1cee50083", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_f420262d", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "93fc87cb39aca519844dad6b03652c28c04fa804e105d92db142914f0f2c2d48", "prompt_sha256": "26f30c91e90ceb821f4e45aa8d7ca98ecb18fb5bc63f32501ce6286284b110df", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_f49edff3", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "97446bad69f414327aa3277f43a62c2693f24b99a8930f97acbf88175a17e34d", "prompt_sha256": "97f96069b3a60b58b176df2f5559bbccfd7b5e463640e3fe12ceef80501932ce", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_fa19884c", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3ed87f542b1ecfdb31b6da39d8988c9f33a051b54efa3ad03fd0ef808eb8c1bf", "prompt_sha256": "756591282ca733425e65f0d550b52a5c4c6e3894b3c7a200768671cb79033699", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_fa19884d", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "cca841c5f6f8c4d05df5874319dc65f5f55649c630eb9f56e927cfddcec85b07", "prompt_sha256": "e39f9902444550ceb00e867498249985f0d771b92f0576d065df0ccc41aa05a4", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_fe651585", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6f29bd66a0e218d61efa89d5772380262b7b25e8b2108a1d911db97da13a5683", "prompt_sha256": "7c5c20657b3a548a1d7ffc4f7598b26d518f0aae138e3799dbde5e2bf0cd3de2", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_fe651585_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "962f2903c26979b60e69de7e56223a7a26cd49cc16d2b53f06ab1355a1b3c699", "prompt_sha256": "d474bb5dc5e82d6dd2288227462aac5f3b40bc79070d3e015a15ac045d0f417a", "flags": [], "error": null, "counted": true}


==> anc/arm_A_baseline/unscored_first_attempts.jsonl <==
{"question_id": "8979f9ec", "file": "8979f9ec.audit-stop-attempt.answer.txt", "unscored_first_answer": "You got 3 meals from the chicken fajitas and 5 lunches from the lentil soup: 3 + 5 = 8 lunch meals total.\n\nAnswer: 8 lunch meals.", "scored_second_answer": "You got 3 meals from the chicken fajitas and 5 lunches from the lentil soup: 3 + 5 = 8 lunch meals total.\n\nAnswer: 8 lunch meals.", "identical_text": true}
{"question_id": "gpt4_fa19884d", "file": "gpt4_fa19884d.attempt1.answer.txt", "unscored_first_answer": "Answer: You started listening to a bluegrass band featuring a banjo player on Friday, March 31, but you didn’t mention its name.", "scored_second_answer": "Last Friday was March 31, 2023. That day, you said you started enjoying a bluegrass band featuring a banjo player, but you didn’t name the band.\n\nAnswer: An unnamed bluegrass band featuring a banjo player.", "identical_text": false}


==> anc/arm_D_full_scaffold/answers.jsonl <==
{"question_id": "001be529", "answer": "Answer: You waited over a year for your asylum application to be approved.", "usage": {"input_tokens": 30822, "cached_input_tokens": 0, "output_tokens": 19, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 30124, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.4, "item_types": ["agent_message"], "session_record_sha256": "05195723161c17c41196d4e5e5185929adbd9957b8c2d1a8ac7396aa9666d6ac", "events_sha256": "b2e84f429254aca65667c23d1e947cd1d33133f6ca821bb2cd801351187e99e6", "prompt_sha256": "c858d05af453f9594873e73fd994255e05ccf008ab940ab4da7a3775ea14a0e5", "prompt_chars": 146024}
{"question_id": "00ca467f", "answer": "You went to two doctor’s appointments in March:\n- **March 3:** Dr. Smith, your primary care physician, who diagnosed bronchitis.\n- **March 20:** Dr. Thompson, your orthopedic surgeon, for a knee follow-up.\n\nYour April 1 EMG and appointments you were only considering or planning aren’t included.\n\nAnswer: 2 doctor’s appointments.", "usage": {"input_tokens": 32736, "cached_input_tokens": 0, "output_tokens": 140, "reasoning_output_tokens": 58}, "prompt_tokens_o200k_base": 32038, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.4, "item_types": ["agent_message"], "session_record_sha256": "c1d757ed0e4608676dcd93c3bc70c13fcf286acd71a8f1e8a8822e7f9cdffebe", "events_sha256": "4b0eb5de0f38f65f1bb088532cdabcd5c45ac3749272eaedb36dbf0b50f0be94", "prompt_sha256": "28289c0c89417e3dcafcc06f326c2213356d390edd0d8d17f723711d7e23d0e7", "prompt_chars": 150839}
{"question_id": "0100672e", "answer": "You spent $60 on 5 coffee mugs, so each mug cost $60 ÷ 5 = $12.\n\nAnswer: $12 per coffee mug.", "usage": {"input_tokens": 37441, "cached_input_tokens": 0, "output_tokens": 36, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 36743, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.4, "item_types": ["agent_message"], "session_record_sha256": "34874cd7bb1edb92037a3da0646fd6c359f2df0d26670ca120456d686e713082", "events_sha256": "85f894803a852b221ad32951a52ca555d7f4f44dadffb677bf2b6affd5f1ce1f", "prompt_sha256": "15b555bcbb07e18ebd3e4ff152538ee70ef6e3b0c555c8a2f1bd6e2e3cfbd211", "prompt_chars": 168612}
{"question_id": "01493427", "answer": "Answer: You’ve added 25 new postcards to your collection since you started collecting again.", "usage": {"input_tokens": 37250, "cached_input_tokens": 0, "output_tokens": 22, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 36552, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.7, "item_types": ["agent_message"], "session_record_sha256": "a2e5d35962c0160652cda84b72f7691bd3349b26515ea743a184e122497a1f1b", "events_sha256": "08dcdc988cc9e0b970ddd64bf3ba7cef49ac7887b564afdd7570a5a7be21e061", "prompt_sha256": "d7a91e7cc20080fdc88a5b1ecaf83946ff92a4c85f32a896c9c653e7e6b247e3", "prompt_chars": 168090}
{"question_id": "031748ae", "answer": "When you first started your Senior Software Engineer role, you led **4 engineers**, as you stated on May 11, 2023. Your latest update on October 24, 2023, says you now lead **5 engineers**.\n\nAnswer: You initially led 4 engineers; you now lead 5 engineers.", "usage": {"input_tokens": 37172, "cached_input_tokens": 0, "output_tokens": 69, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 36474, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.7, "item_types": ["agent_message"], "session_record_sha256": "88b9058262bba8451d0e8c90fb64099c78f869bb47b01b0992c1192cd9e5b509", "events_sha256": "3f6ae6b271a2ae6df64088ec847419273861162bbdfbd20e2f1fd2776845dd4d", "prompt_sha256": "81c956def38569bf9ab9605c74d1f8e120c04c12b565a108c69d7bdf801febc7", "prompt_chars": 170286}
{"question_id": "031748ae_abs", "answer": "On May 25, you said you led a team of **4 engineers** in your new role.\n\nAnswer: 4 engineers", "usage": {"input_tokens": 33931, "cached_input_tokens": 0, "output_tokens": 128, "reasoning_output_tokens": 96}, "prompt_tokens_o200k_base": 33233, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.3, "item_types": ["agent_message"], "session_record_sha256": "b7e30f3427b510ab6f22a6416c26296ee584901bf522aa772bbfc4049c9e8390", "events_sha256": "feba0680a4167421609ef8b66df32d4f521c3cb36948bee7b2af19b081d13200", "prompt_sha256": "15ac0e6a17c2d8e490f5138c15cb9a0072f978fdd29b28945d4e0d1ed9b9983e", "prompt_chars": 160080}
{"question_id": "06878be2", "answer": "Based on your **Sony A7R IV and Sony 24–70mm f/2.8 lens**, your decision to go with the **Godox V1**, and your interest in the **Gitzo GT3543LS**, these accessories would complement your setup:\n\n| Accessory | Recommendation | Why it fits |\n|---|---|---|\n| **Flash protection** | **Think Tank Photo Flash Pouch** | A padded, compact option for protecting your V1 inside a camera bag. Check the pouch’s dimensions before buying. |\n| **Portable power** | **Anker PowerCore 20000 PD** | One of the battery packs previously discussed for charging your camera and other devices on the go—particularly relevant to your upcoming Grand Teton trip. Confirm the charging requirements and cable compatibility before purchasing. |\n| **Lens-cleaning kit** | **Blower bulb, lens-specific microfiber cloth, and lens-cleaning wipes** | Addresses your concern about scratching or streaking your 24–70mm lens. Remove loose debris before wiping, and use only lens-safe cleaning materials. |\n| **Comfortable camera bag** | **A Think Tank Photo bag** | Worth exploring given your interest in a more comfortable, durable bag. Choose the size and carrying style around your camera, lens, V1, and other accessories. |\n| **Tripod head** | **Gitzo GH3382QD**, if you purchase the GT3543LS | This was the ballhead discussed alongside that tripod. Confirm compatibility before ordering. |\n| **Product-photo backdrops** | **Reclaimed wood, kraft paper, and linen** | These suit the rustic, countryside styling you chose for your eco-friendly lavender and lemon candles. |\n\nI’d start with protection, cleaning, and portable power, then choose a bag once you know exactly how much gear you’ll carry.\n\nAnswer: Start with a padded V1 pouch, a lens-safe cleaning kit, and an Anker PowerCore 20000 PD to complement your Sony setup.", "usage": {"input_tokens": 35542, "cached_input_tokens": 0, "output_tokens": 578, "reasoning_output_tokens": 162}, "prompt_tokens_o200k_base": 34844, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 31.2, "item_types": ["agent_message"], "session_record_sha256": "2b5cc98fd61364e9343c8b68c62e5e9e57a6e68c3fa4c64075463415d66e6aa9", "events_sha256": "c3b62597778ee03a9b92b569eda6bc5b9f9d32bc7e98e8ea2bd5e16804e5a768", "prompt_sha256": "5aa67ff756258090700f5b8faebf90f345dab6c209bc78e4aaa98fc84b072908", "prompt_chars": 160472}
{"question_id": "06db6396", "answer": "Answer: You’ve completed 5 projects since starting painting classes.", "usage": {"input_tokens": 39134, "cached_input_tokens": 0, "output_tokens": 17, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 38436, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.0, "item_types": ["agent_message"], "session_record_sha256": "8a4d0221492f15650251a9d7e18bf518b50e945effac9ddc229e1ccdac76622e", "events_sha256": "24c4342115da965c1e7448490f7ea1ca3b0bf304ef37b88335efe43632fce42f", "prompt_sha256": "96b2c8f7c6665fdb6c7692d36df4c26861b4ed0fb5c6f4caa024e54ddb31e910", "prompt_chars": 178736}
{"question_id": "06f04340", "answer": "For this weekend, I’d build dinner around **your garden cherry tomatoes and the fresh basil and mint you’ve been using in your cooking**:\n\n- **Main: Basil pesto pasta with cherry tomatoes and grilled chicken.** This uses the pesto pasta idea from our earlier conversation and makes your tomatoes a highlight.\n- **Side: Mint, cucumber, and feta salad**, dressed with lemon juice and olive oil.\n- **Drink: Basil-and-mint lemonade** to tie the meal together.\n\nIf you’d rather skip pasta, your quinoa salad with roasted vegetables, mixed greens, and vinaigrette was already a hit—serve it alongside grilled chicken or fish.\n\nAnswer: Serve basil pesto pasta with your homegrown cherry tomatoes and grilled chicken, a mint–cucumber–feta salad, and basil-and-mint lemonade.", "usage": {"input_tokens": 32989, "cached_input_tokens": 0, "output_tokens": 372, "reasoning_output_tokens": 202}, "prompt_tokens_o200k_base": 32291, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 19.0, "item_types": ["agent_message"], "session_record_sha256": "4a6eb7c5faaf17fcc5618c7f0918a0e9aeada9c9814c86fc4ce1ca5a7ce130ad", "events_sha256": "95619891b07310b2ae564d5f1bbff1d1076c6ed3cbb6063ae78e571d9649f95c", "prompt_sha256": "e589ff9952ab9e594c5712c29616d1992d28c45d72b3953b4eff9287ff18a36d", "prompt_chars": 148642}
{"question_id": "07741c44", "answer": "Answer: Under your bed.", "usage": {"input_tokens": 32153, "cached_input_tokens": 0, "output_tokens": 37, "reasoning_output_tokens": 25}, "prompt_tokens_o200k_base": 31455, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.8, "item_types": ["agent_message"], "session_record_sha256": "5baf8c82f50dbab367548bfb74f26fd590498356e81d5a4a8f0de566e6d0fe2e", "events_sha256": "c8ad643b8484c03dd0d6f050131943a2bead7bd72eb577c03c4ffe2a0db67743", "prompt_sha256": "6c0ad74f498af42aaad21be9dcb76c9780f0024b39eb23f9e0f0cb43553a1d39", "prompt_chars": 152130}
{"question_id": "07741c45", "answer": "Answer: In a shoe rack in your closet.", "usage": {"input_tokens": 34154, "cached_input_tokens": 0, "output_tokens": 42, "reasoning_output_tokens": 26}, "prompt_tokens_o200k_base": 33456, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.1, "item_types": ["agent_message"], "session_record_sha256": "2508e5139360564bade3369e556d5448ecd817bb1fc62d8dd7be4028b75e4088", "events_sha256": "cb28999f6aa3f782727d4f39f689224f6d28a6fb7232b795e019abc87c1a1ed3", "prompt_sha256": "f29535d38289eccbdaeda9807fdb3cd76603ec74e7196576f54567e31a0ad617", "prompt_chars": 154832}
{"question_id": "078150f1", "answer": "You raised $250 against your initial goal of $200, so you exceeded your goal by $50.\n\nAnswer: $50 more.", "usage": {"input_tokens": 37954, "cached_input_tokens": 0, "output_tokens": 31, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 37256, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.0, "item_types": ["agent_message"], "session_record_sha256": "9bcefd9409985a75f58ae5fe893650b8e39d9995a1da92121037df65684ab346", "events_sha256": "dd23b88665cf7b71febdb803415fade72e56d8a2a4d4e4742445413f5f19d58e", "prompt_sha256": "c535504e39a3a109e35ce37bdd79ef3db743b0c3c95f09abdb554161554eb992", "prompt_chars": 173756}
{"question_id": "07b6f563", "answer": "For your **iPhone 13 Pro**, I’d focus on these useful accessories based on what you’ve mentioned:\n\n1. **Replacement screen protector** — Since your current one is cracked, this would be my first priority. Consider **Spigen, Zagg InvisibleShield, or Belkin**. Look for scratch resistance, clear visibility, easy installation, and compatibility with your phone and case.\n\n2. **Wallet case** — Handy for keeping cards and cash with your phone. **OtterBox** is worth considering if protection and durability matter most, though its wallet cases can be bulkier, heavier, and pricier. **Bellroy or Spigen** are alternatives to explore if you prefer a slimmer design. Check the card capacity and wireless-charging compatibility of the specific case.\n\n3. **Wireless charging power bank** — Since your existing power bank from Best Buy works well, this is an optional convenience upgrade rather than a necessity. Consider **Anker or Mophie**, and look for **Qi certification**, suitable capacity, a compact design, and safety features. Keep in mind that wireless charging generally costs more and is slower than wired charging.\n\n**My priority order:** replace the cracked protector, choose a wallet case, then decide whether cable-free charging justifies upgrading your power bank.\n\nAnswer: For your iPhone 13 Pro, prioritize a replacement screen protector and wallet case; a Qi-certified wireless power bank is a useful optional upgrade.", "usage": {"input_tokens": 33339, "cached_input_tokens": 0, "output_tokens": 355, "reasoning_output_tokens": 59}, "prompt_tokens_o200k_base": 32641, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 16.6, "item_types": ["agent_message"], "session_record_sha256": "9dd7e08c41aba1d8b64cf51c862a2dbadb5041db45e0bc6e3f32be3729a4d481", "events_sha256": "aebb1e74ca682a9f1de9e163625356b62397f637b4fa16b3956a90b1fed34392", "prompt_sha256": "880875e3e3817f7cae5a5bb6e9daba0917c98106743db6e02926c088c686d25e", "prompt_chars": 156558}
{"question_id": "0862e8bf", "answer": "Answer: Luna", "usage": {"input_tokens": 32929, "cached_input_tokens": 0, "output_tokens": 7, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 32231, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.5, "item_types": ["agent_message"], "session_record_sha256": "ca30b8c2978cf99845cafb8338d88b094af79168d09731d20c23a02aaf410a20", "events_sha256": "47b9817c9157a0581f991b683e640a7a18fe26bf68636b0b13e35b08c3ffdb66", "prompt_sha256": "0b278885c16ff1f20831806d4c32d78c6d064605d202286b12437836bd91768c", "prompt_chars": 150894}
{"question_id": "0862e8bf_abs", "answer": "Answer: Your hamster’s name is not mentioned in the supplied sessions.", "usage": {"input_tokens": 26336, "cached_input_tokens": 0, "output_tokens": 38, "reasoning_output_tokens": 18}, "prompt_tokens_o200k_base": 25638, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 12.3, "item_types": ["agent_message"], "session_record_sha256": "01e239b65f95eaf4ddddfa06d04862181108c510d28fc731ff9be75a975ac96e", "events_sha256": "00570b0029d1467db7c321bc36ff001554b00dec3b533a3c1d6407fb0d31278a", "prompt_sha256": "aebbd95c482d0a71656ca5761eaa62367a26d54081ba6f633dcc4cf7673c96df", "prompt_chars": 123321}
{"question_id": "08e075c7", "answer": "Answer: About 9 months—you mentioned on September 2, 2023, that you’d been using your Fitbit Charge 3 for 9 months.", "usage": {"input_tokens": 33163, "cached_input_tokens": 0, "output_tokens": 95, "reasoning_output_tokens": 57}, "prompt_tokens_o200k_base": 32465, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.6, "item_types": ["agent_message"], "session_record_sha256": "ad361593b490ec447a8acb33b5b0f68f2729282e835284f9c8e0e2431d0b53e3", "events_sha256": "4edccf4ae308875bec721632eedcacbd1ec2be23f12e9126f17ba6e8cedba06a", "prompt_sha256": "9564bee05d523ca9faee0b5746d4cea1ff13de8c1d391643fe7c3e9f9e6704e2", "prompt_chars": 158071}
{"question_id": "08f4fc43", "answer": "The Sunday mass at St. Mary’s Church was on January 2nd, and the Ash Wednesday service at the cathedral was on February 1st—a gap of 30 days.\n\nAnswer: 30 days.", "usage": {"input_tokens": 28098, "cached_input_tokens": 0, "output_tokens": 78, "reasoning_output_tokens": 29}, "prompt_tokens_o200k_base": 27400, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.0, "item_types": ["agent_message"], "session_record_sha256": "71289b3a8b3faea57e9247f2f09a7d9fc7314297a5273d2086f5d23798bb1ba7", "events_sha256": "f15e588df069b0151d66ffe1f69d52a4e043c98bf88aa162ff5709b52e3aaaa7", "prompt_sha256": "57762c82cffee334be3f6df9048dd4f479299d323cf42bd1d7ed191256f4eada", "prompt_chars": 128295}
{"question_id": "0977f2af", "answer": "Answer: An Instant Pot.", "usage": {"input_tokens": 33394, "cached_input_tokens": 0, "output_tokens": 45, "reasoning_output_tokens": 33}, "prompt_tokens_o200k_base": 32696, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.0, "item_types": ["agent_message"], "session_record_sha256": "347076d37bc70b1ffe8a0540857dede5a7c33ac51864829fbad8fd845cfb0aa8", "events_sha256": "f11e70e42923c08b118f9bf8aa08b4ad58fc1446f0359616317611f282e5fd38", "prompt_sha256": "2ffe0d59e8b5131853636357e5848196a8f7eee5139a5d8794e7fbc8d49e4723", "prompt_chars": 152812}
{"question_id": "099778bb", "answer": "You mentioned that women hold **20 leadership positions** and that your company has **100 leadership positions** in total.\n\n\\(20 \\div 100 \\times 100 = 20\\%\\)\n\nAnswer: Women hold 20% of leadership positions in your company.", "usage": {"input_tokens": 33083, "cached_input_tokens": 0, "output_tokens": 57, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 32385, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.0, "item_types": ["agent_message"], "session_record_sha256": "7f38d1ccfcc37be5eca0394d8002c802dc22f1421faccbde955123e458d66879", "events_sha256": "996f96c85fc04d8a87a8b4d441d52519cd5b2053365402f34ccbf7d8626d0e39", "prompt_sha256": "dd582d7c1986abcf9f66c789eb348c0e6204caac18b477685ab4073c692e3a1f", "prompt_chars": 159232}
{"question_id": "09ba9854", "answer": "You said the taxi would cost around $60 and the train around $10. Taking the train would save you $60 − $10 = **$50**.\n\nAnswer: About $50.", "usage": {"input_tokens": 34136, "cached_input_tokens": 0, "output_tokens": 122, "reasoning_output_tokens": 77}, "prompt_tokens_o200k_base": 33438, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 12.0, "item_types": ["agent_message"], "session_record_sha256": "50ce92492d10df1ecdc55f22013831b977e8f06c7f9ee55e9abc315b181c4096", "events_sha256": "1943cc4ca65db62b60715513a7b95a64feb2c61f5ecd3c897b82bb915122d785", "prompt_sha256": "a4141d18705d37d83828e43e0f6e26206f9b3c1721c09971cd46553795f7fa2f", "prompt_chars": 152924}
{"question_id": "09ba9854_abs", "answer": "You mentioned a taxi fare of **$60**, and the most recent estimate for the Airport Limousine Bus from Narita to Shinjuku was **$29**.\n\n$60 − $29 = **$31** in savings, excluding any additional transport from Shinjuku Station to your hotel.\n\nAnswer: $31.", "usage": {"input_tokens": 28454, "cached_input_tokens": 0, "output_tokens": 115, "reasoning_output_tokens": 44}, "prompt_tokens_o200k_base": 27756, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.8, "item_types": ["agent_message"], "session_record_sha256": "b5147d10cf2412a5d7888e42053e754885819c661faef9e13d212fc034c4edec", "events_sha256": "d09abcc8fbb3061ff3ddb562f362d17614b6a35430db457b6e77c4d49c2e6c65", "prompt_sha256": "ee60ce1015d55d2a9927e1f91c3f4ffd52eceb0ef2d9939b6c2af4d5602633bb", "prompt_chars": 123631}
{"question_id": "09d032c9", "answer": "You mentioned recently getting a **portable power bank and wireless charging pad**, so you already have a couple of ways to keep your phone charged:\n\n- **Keep your power bank easily accessible** during your commute or while traveling, rather than buried in your bag.\n- **Use your wireless charging pad for convenient charging** when you’re back at your desk or home.\n- **Keep your charging cable organized with your power bank**, so everything is ready when you need it.\n\nThese help manage a low battery, but don’t establish why it’s running down faster. You haven’t shared your phone model or battery-health information—what phone do you use, and is the problem shorter battery life, trouble charging, or both?\n\nAnswer: Use your existing power bank and wireless charging pad for convenient recharging; share your phone model and symptoms to help narrow down the battery issue.", "usage": {"input_tokens": 34847, "cached_input_tokens": 0, "output_tokens": 320, "reasoning_output_tokens": 141}, "prompt_tokens_o200k_base": 34149, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 16.7, "item_types": ["agent_message"], "session_record_sha256": "39f6612fbcaac68bf610a5310ecbac3bfa1946ec9f3db60ac3bf1829d22eeafa", "events_sha256": "ef2c56092a9870c4f2744a9865908205dc7b5d0ecfcaf1f3d19328f1604bf023", "prompt_sha256": "cb1a71ecb44cc6c2df391fa6cb579d000939a8c8a0a1e84dc7c3e76ef15ba2d0", "prompt_chars": 159849}
{"question_id": "0a34ad58", "answer": "It’s understandable to feel nervous—you’ve already made a good start by getting a **Suica card** and downloading **TripIt**. Here are a few ways to make getting around feel more manageable:\n\n- **Plan each journey before leaving.** Use Google Maps or a transit app to check the route, transfers, and train or bus schedule.\n- **Use your Suica for local transport.** Tap it on the reader when entering and exiting station gates. If you’re unsure about a fare or how to use it, ask station staff.\n- **Keep your details together in TripIt.** Have your hotel information, tour confirmation, and exact meeting-point address handy—especially for your Nikko tour.\n- **Ask the Park Hyatt Tokyo concierge for help.** They can assist with sightseeing arrangements and guidance before you set out.\n- **Check rather than rely on the earlier detailed directions.** Confirm your Tsukiji route and the ticket/payment arrangements for airport trains and your Nikko journey with station staff or your tour operator.\n- **Carry a little yen and wear comfortable shoes.** Cash can be useful for purchases or emergencies, and comfortable footwear will help with walking.\n\nYou don’t need to figure out the whole city at once—just focus on your next journey, and ask for help whenever you need it.\n\nAnswer: Plan routes with Google Maps, use your Suica at station gates, organize details in TripIt, and ask station staff or the Park Hyatt concierge to confirm anything uncertain.", "usage": {"input_tokens": 34699, "cached_input_tokens": 0, "output_tokens": 393, "reasoning_output_tokens": 85}, "prompt_tokens_o200k_base": 34001, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 19.7, "item_types": ["agent_message"], "session_record_sha256": "91580e998d36c449e19b49c2ab0563c50adbc1376437a698a4bc0179930f957c", "events_sha256": "0c3f31e9ace6325fb85cff6c25330d53faf6298d21802be5ad927b1c8f5891af", "prompt_sha256": "5374ebab678f6182c4cc1e4db577054b79942e3cfa01da978868105f7a83fc9a", "prompt_chars": 158784}
{"question_id": "0a995998", "answer": "You have **2 items to pick up**:\n- Your exchanged pair of boots from **Zara**.\n- Your **navy blue blazer** from the dry cleaner.\n\nAnswer: 2 items.", "usage": {"input_tokens": 39285, "cached_input_tokens": 0, "output_tokens": 70, "reasoning_output_tokens": 23}, "prompt_tokens_o200k_base": 38587, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.0, "item_types": ["agent_message"], "session_record_sha256": "0b56c390d03e3054af561016534cd2a2e8265369432cc29a43f514db2691620c", "events_sha256": "e5377d4b838adaf4c1719ab3f28d25d19a5d598dc2cc291c03eb3cc11f2636ce", "prompt_sha256": "4518b357054e9a6f85dd18ee10492bb4679583335d964ec7433549353f4461f7", "prompt_chars": 174991}
{"question_id": "0bb5a684", "answer": "You attended the workshop on January 10th, and your team meeting was scheduled for January 17th—a difference of 7 days.\n\nAnswer: 7 days before the team meeting.", "usage": {"input_tokens": 38308, "cached_input_tokens": 0, "output_tokens": 42, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 37610, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.0, "item_types": ["agent_message"], "session_record_sha256": "77c8107666c67180cc29dd52e8c325d2b70b3db700da25084a2583464c673c93", "events_sha256": "f45bd8a33baed5efde9fc1135cc22740923ebb61c2e56d7db2e3f1779bd16d43", "prompt_sha256": "007d875acdc184551683eb0e90472673a95d61e91797b9a95c4dd51da7adc9ee", "prompt_chars": 180509}
{"question_id": "0bc8ad92", "answer": "You last mentioned visiting the Science Museum with your chemistry professor friend on October 22, 2022—about five months before March 25, 2023.\n\nAnswer: 5 months.", "usage": {"input_tokens": 31186, "cached_input_tokens": 0, "output_tokens": 126, "reasoning_output_tokens": 81}, "prompt_tokens_o200k_base": 30488, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.6, "item_types": ["agent_message"], "session_record_sha256": "7744920f82b370cefa89f87ab9574681182f0192c3ccf11724840ad91e04f3ff", "events_sha256": "18094e19e5708f0785fd6fba3b661f82f61030fc7993881cbc73acf73fa88b93", "prompt_sha256": "9c52112d9883901ce1445d44d73d7cd22689b90c974afe0828f26c1d4a8db586", "prompt_chars": 138177}
{"question_id": "0bc8ad93", "answer": "On January 11, 2023, you mentioned attending a lecture about ancient civilizations at the History Museum, but you didn’t say whether anyone accompanied you.\n\nAnswer: You didn’t specify whether you visited with a friend.", "usage": {"input_tokens": 34336, "cached_input_tokens": 0, "output_tokens": 86, "reasoning_output_tokens": 35}, "prompt_tokens_o200k_base": 33638, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.8, "item_types": ["agent_message"], "session_record_sha256": "d18e1b1f3e4a99825ca3813950220964847f174a2023a23e498602fce1fc6dff", "events_sha256": "c41f5cace30e6c6797aeaeac2c6476e2d7b9283d81deea933f7ebf487ed63496", "prompt_sha256": "13ee613119b27f524dee463f929753c04f68a2d73aba2bf11f562ee6bb02c899", "prompt_chars": 159562}
{"question_id": "0db4c65d", "answer": "You finished reading *The Seven Husbands of Evelyn Hugo* on December 28, 2022, and attended the library book reading event on January 15, 2023. The interval was 18 days.\n\nAnswer: 18 days.", "usage": {"input_tokens": 36971, "cached_input_tokens": 0, "output_tokens": 83, "reasoning_output_tokens": 27}, "prompt_tokens_o200k_base": 36273, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.3, "item_types": ["agent_message"], "session_record_sha256": "45e73d95ea2ddbf5afb48855b31611c3db4475b35e97b46096d77bf470ee30b5", "events_sha256": "a4826dd3a19914cf11174e33a7de64087366a3b7cc6501dcce1657be42ac2bf2", "prompt_sha256": "e874985c1ee394def17ddf482154847eb3556bb20f3f5f8f39a0b065ec4c1e5d", "prompt_chars": 165439}
{"question_id": "0ddfec37", "answer": "On July 11, 2023, you said you had collected 15 autographed baseballs since starting three months earlier, including your signed Mike Trout baseball.\n\nAnswer: 15 autographed baseballs.", "usage": {"input_tokens": 33799, "cached_input_tokens": 0, "output_tokens": 63, "reasoning_output_tokens": 15}, "prompt_tokens_o200k_base": 33101, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.8, "item_types": ["agent_message"], "session_record_sha256": "719da91f432b34adf7c7b3550e602b384f9109c8d3dfde592a0c0cb54764e40e", "events_sha256": "600d7035297c8b421e4539699f471975bff0adaae757fe2c7d5510eec9050387", "prompt_sha256": "980cd14f60fc994c98e4a9d64e3aa7690c7b94af968ddfc8b36fb6641f2d1999", "prompt_chars": 157190}
{"question_id": "0ddfec37_abs", "answer": "The retrieved conversations give counts for autographed **baseballs**, not footballs. No count of autographed footballs is provided.\n\nAnswer: The number of autographed footballs is not available in the supplied conversations.", "usage": {"input_tokens": 36397, "cached_input_tokens": 0, "output_tokens": 185, "reasoning_output_tokens": 136}, "prompt_tokens_o200k_base": 35699, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 15.7, "item_types": ["agent_message"], "session_record_sha256": "7be7b18c1cccb8fe21f804e3d9b65f5421e84ceab187451cfcd449d4a261db5f", "events_sha256": "7c11f7d0d0cded179b4643c3ecd8642d4c18592436e1761e962ef689ce8487f5", "prompt_sha256": "92f6c0b2b377366e4202d39d2acf0710b5adf32bb295ced2acc7428a8d0de71a", "prompt_chars": 166885}
{"question_id": "0e4e4c46", "answer": "Answer: Your current highest score in Ticket to Ride is 132 points.", "usage": {"input_tokens": 34329, "cached_input_tokens": 0, "output_tokens": 19, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 33631, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 13.0, "item_types": ["agent_message"], "session_record_sha256": "b7de01ff9748513a6cf3303da422fc5e2c330bc47c96348130f5822dbf3abe83", "events_sha256": "826c97473240a27d799e7329e5782de190025c1e442e5ac0929c910b0776cfb7", "prompt_sha256": "b51ed7cc9ac43c25604add699a73cb99475c899767f3499dd0f19e5e0c258176", "prompt_chars": 160930}
{"question_id": "0e5e2d1a", "answer": "In our previous conversation, the *Music and Medicine* study was described as involving **38 subjects**, who listened to binaural beats for 30 minutes daily for three weeks.\n\nAnswer: 38 subjects.", "usage": {"input_tokens": 37400, "cached_input_tokens": 0, "output_tokens": 45, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 36702, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.2, "item_types": ["agent_message"], "session_record_sha256": "7dc55a8e5cf94d9d6b0340d98f0ee15de5c1bc3bc2dd407e485147bae3f1f4cf", "events_sha256": "cf6aef0cb21488b41b3d4f66c9821244750696fa76d2c7eb6acaf2d683b2de85", "prompt_sha256": "04ef5e8cc948fbc2055719ecc2fd6c53c08cf9701e5239cc0c00d79ab76ba6e8", "prompt_chars": 169392}
{"question_id": "0ea62687", "answer": "Your car was getting 30 mpg in the city a few months ago, compared with 28 mpg now—a difference of 2 mpg.\n\nAnswer: 2 miles per gallon more.", "usage": {"input_tokens": 41227, "cached_input_tokens": 0, "output_tokens": 41, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 40529, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.8, "item_types": ["agent_message"], "session_record_sha256": "9c43f9e47d6edd3aae78c44e603777cc8f484641922a584e0028fea1a5466c4a", "events_sha256": "6f812dcf339121bc113c332ca2e35cec9491adc9e2bd97d38beac9a042c7cfc7", "prompt_sha256": "4f4c88fb26a6d5fc3a4c21d0d5108fbbbf90f4873b6ff5e6d2406ae013826e32", "prompt_chars": 183023}
{"question_id": "0edc2aef", "answer": "Based on your Seattle hotel preferences, I’d look for a Miami hotel offering:\n\n- **A private balcony with a hot tub and skyline views**—your standout preference.\n- A **rooftop pool** as an alternative.\n- **Room-service breakfast**, ideally included in a package.\n- A **couples’ massage credit** or similar spa perk.\n\nThe supplied conversations don’t identify any Miami hotels, so I can’t name a confirmed match. What are your travel dates and nightly budget, and is the private balcony hot tub a must-have?\n\nAnswer: Look for a Miami hotel with skyline views, a private balcony hot tub, and breakfast/spa perks; no specific Miami hotel is established in the supplied conversations.", "usage": {"input_tokens": 33518, "cached_input_tokens": 0, "output_tokens": 332, "reasoning_output_tokens": 181}, "prompt_tokens_o200k_base": 32820, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 27.2, "item_types": ["agent_message"], "session_record_sha256": "9eb3045de59924e78d8b9fb053ce6cb4053ea5858d4f91e0786b9a2b15f1530a", "events_sha256": "b9752d9ec07e507ebae92fb9603146cd7023b61761769b294c3c95607c199ca4", "prompt_sha256": "727c86854c5ea3d86fe8908611113370692001b0bc22d38c916d5225b1ce883e", "prompt_chars": 158507}
{"question_id": "0f05491a", "answer": "Answer: You need 120 stars to reach the Gold level on your Starbucks Rewards app.", "usage": {"input_tokens": 38283, "cached_input_tokens": 0, "output_tokens": 22, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 37585, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.6, "item_types": ["agent_message"], "session_record_sha256": "49869318c592817d7ff08d353d0636baea93a6b9f59c1c50aea6f4589886e42a", "events_sha256": "e705fd23650331e4f9357d5a8d7dec7869b2648a8847581273e4855c852d3400", "prompt_sha256": "958542105933af6d4d28e41ad4fde87d8e1a8bd3a30d60aa3835a9fc0baef784", "prompt_chars": 174539}
{"question_id": "10d9b85a", "answer": "You attended a sustainable development lecture on **April 10** (1 day) and a machine learning workshop on **April 17–18** (2 days).\n\nAnswer: 3 days.", "usage": {"input_tokens": 36185, "cached_input_tokens": 0, "output_tokens": 88, "reasoning_output_tokens": 43}, "prompt_tokens_o200k_base": 35487, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.6, "item_types": ["agent_message"], "session_record_sha256": "03453938de03a1a54c24852231e11a9577421fd2fc5ff27c6b6a274e3b74a4e1", "events_sha256": "4936b63594631e9ff4ef5bf07940ca1b980147d460a37d97ad6656fe0eff0e86", "prompt_sha256": "7156b93ae9afa37d5ca53e5176cf4c5160516a65df4b4c87ba8046a5fe718f28", "prompt_chars": 165823}
{"question_id": "10e09553", "answer": "Answer: You caught 7 largemouth bass with Alex on the July 10 trip to Lake Michigan.", "usage": {"input_tokens": 37558, "cached_input_tokens": 0, "output_tokens": 25, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 36860, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.6, "item_types": ["agent_message"], "session_record_sha256": "27d97a7d98d0a0294c760d6683ec3210c4a6862543f34039711a119dd79daea2", "events_sha256": "e953ad606eda1489093aa8038b69d51c5ab4700896880f3bcd768db60a6c437b", "prompt_sha256": "e1dc58bbd0ab6bb4c7fb30becbbcb66e834e814cbeedd9430de2e1095c64fbf8", "prompt_chars": 165915}
{"question_id": "118b2229", "answer": "Answer: Your commute takes 45 minutes each way, totaling 90 minutes per day.", "usage": {"input_tokens": 32230, "cached_input_tokens": 0, "output_tokens": 22, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 31532, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.7, "item_types": ["agent_message"], "session_record_sha256": "d599b73450305f54410516c372b8f62d5cd87d34916dcee2fc2b5c064da83148", "events_sha256": "22ef0f21b15ec6bea5267df6ddc61ce6b22cdbd3fb42b978adc035d950aee125", "prompt_sha256": "87396e62d70407631966b3f7abd029d1e6b3dab01f5a7d92b70eaacaa53f241b", "prompt_chars": 153923}
{"question_id": "1192316e", "answer": "You take about 60 minutes to get ready and 30 minutes to commute to work, totaling 90 minutes.\n\nAnswer: About 1 hour and 30 minutes.", "usage": {"input_tokens": 32653, "cached_input_tokens": 0, "output_tokens": 61, "reasoning_output_tokens": 21}, "prompt_tokens_o200k_base": 31955, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.0, "item_types": ["agent_message"], "session_record_sha256": "106041aad15abf7616ed23c5b1b0303db3ac74a1dc8b25233adb26cc05452b0f", "events_sha256": "389eb32f1f3ff347b683259fedce24110b26dccde4ea15bbf3a60db81350f1bc", "prompt_sha256": "7f1c00346adf3e0a605138fdfcb1fae6b5ba185bcca970864f55d2454d89fa62", "prompt_chars": 146791}
{"question_id": "129d1232", "answer": "Answer: $5,850 in total.", "usage": {"input_tokens": 29177, "cached_input_tokens": 0, "output_tokens": 57, "reasoning_output_tokens": 42}, "prompt_tokens_o200k_base": 28479, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 13.2, "item_types": ["agent_message"], "session_record_sha256": "9a27aa54850481f2cfd157bdb3b3dbf061992955f795beeec9b17de10b158922", "events_sha256": "4d606660331578097fe8af93109488bb73c2767dc3b76b9129e12000fce47774", "prompt_sha256": "1619405f63a2f4f6126bb2ff2d6cf77ecddb910e19eb8e4c756827b86b42da99", "prompt_chars": 131976}
{"question_id": "1568498a", "answer": "After **27. Kg2 Bd5+**, I played **28. Kg3**, moving White’s king from g2 to g3.\n\nAnswer: 28. Kg3", "usage": {"input_tokens": 33669, "cached_input_tokens": 0, "output_tokens": 40, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 32971, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.9, "item_types": ["agent_message"], "session_record_sha256": "0044cf135f7974469d87ed0f0e98ba9db1bbbf1f20ad8cde48c6db33cdc15a31", "events_sha256": "b790fc5f401685226ada52c166975b5b035ef7ee63e30d98d4b6c12dd91c03a9", "prompt_sha256": "bf4a0a32d7d5d78263826a616d6fdd704625b2171a9c56b848e9635ba8d0c5e7", "prompt_chars": 152735}
{"question_id": "15745da0", "answer": "Answer: About three months and nine days as of May 30, 2023. On May 21, you said you’d been collecting vintage cameras for three months.", "usage": {"input_tokens": 28651, "cached_input_tokens": 0, "output_tokens": 141, "reasoning_output_tokens": 100}, "prompt_tokens_o200k_base": 27953, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 17.8, "item_types": ["agent_message"], "session_record_sha256": "88984ef380703d3abd2302e0e51fa3648976bceffebdefb72abc93c08bc3a351", "events_sha256": "80d3113aca8707c6cae0e8dcf2b0af56062bacd7519b11e421f5f5daa9f001d6", "prompt_sha256": "4799fc850e820138a56a224211f01adc9a89c23e68099a1188a79195acb1b96e", "prompt_chars": 138323}
{"question_id": "15745da0_abs", "answer": "On May 28, 2023, you said you’d been collecting **vintage cameras for three months**. The sessions don’t mention collecting vintage films.\n\nAnswer: About three months, if you mean vintage cameras.", "usage": {"input_tokens": 34120, "cached_input_tokens": 0, "output_tokens": 187, "reasoning_output_tokens": 136}, "prompt_tokens_o200k_base": 33422, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 27.7, "item_types": ["agent_message"], "session_record_sha256": "5276eeb7f0c452793b570087ef94ae40a13f5803860984bece9b681236cf2d86", "events_sha256": "34ce2bba19ddce2522710ef5b193f4b4cec43386103c135722dd7bea8781e7fa", "prompt_sha256": "7c16768d13326eb55fb43e96b6ae4324f862b3c4b4a814ee0d001473650c7748", "prompt_chars": 159724}
{"question_id": "157a136e", "answer": "Your grandma is 75 and you’re 32, so 75 − 32 = 43.\n\nAnswer: Your grandma is 43 years older than you.", "usage": {"input_tokens": 21661, "cached_input_tokens": 0, "output_tokens": 37, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 20963, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.0, "item_types": ["agent_message"], "session_record_sha256": "916e6e925b31743b2670daf79144f0384df12324afb8409940dd88e774b69721", "events_sha256": "235709f9675ca3b4f7f4206b48db8aad2fa2cca6e1533ee4c0b552744e3971e6", "prompt_sha256": "b19723a87dcfebc5cfe77f88a40909066648ef3f5cc5c1c108ada985492a2c01", "prompt_chars": 99072}
{"question_id": "16c90bf4", "answer": "I recommended a **pilsner or lager**, since a light or medium-bodied beer would avoid overpowering the lamb and spices. You then said you’d try the recipe with a Pilsner.\n\nAnswer: A pilsner or lager; you chose to try a Pilsner.", "usage": {"input_tokens": 34260, "cached_input_tokens": 0, "output_tokens": 61, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 33562, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 13.1, "item_types": ["agent_message"], "session_record_sha256": "f236312c8a4809d9246da13cf5bb788b0a55837a74c89288b3334c2028935274", "events_sha256": "436b59d4cfa977343582f3b6c47100f919422fa48c0948e82cddbf57dd665ab6", "prompt_sha256": "7b45c41fef370e3df3db95bcfd0cd77ee18ee971cc1731c638ce7ed0d647c50d", "prompt_chars": 160361}
{"question_id": "184da446", "answer": "Answer: 220 pages.", "usage": {"input_tokens": 36009, "cached_input_tokens": 0, "output_tokens": 10, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 35311, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.9, "item_types": ["agent_message"], "session_record_sha256": "f50933aa48449ab53204fec19410e2a13b7f646b533ed5419629b191ab9dff94", "events_sha256": "f88477916484ae71f9ca7c75d06577ff56a343c27567ad7ff030864748df2283", "prompt_sha256": "2e0b2ad4f0220457f6e5220c190915e9cf3c4d77f08127987daf12588ab3d7ec", "prompt_chars": 166820}
{"question_id": "18bc8abd", "answer": "Answer: Kansas City Masterpiece BBQ sauce.", "usage": {"input_tokens": 37536, "cached_input_tokens": 0, "output_tokens": 13, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 36838, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.7, "item_types": ["agent_message"], "session_record_sha256": "dc6901e41570b7a81361d4b06a074e52ad7120af1a92b8002d2a724cc2945371", "events_sha256": "a0b846fefe1ff62c2f869d0e317d7de99d03145df0bed4ccadb3ae77a1017801", "prompt_sha256": "591349da1d4f6f67bc7f26b26f559a33b992894e1491272e594ea3474d7a200e", "prompt_chars": 165350}
{"question_id": "18dcd5a5", "answer": "Answer: The party will face 4 mummies in the temple.", "usage": {"input_tokens": 38458, "cached_input_tokens": 0, "output_tokens": 18, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 37760, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.3, "item_types": ["agent_message"], "session_record_sha256": "1e97f2695d051604c62608b0681dcefe2590d0bfd670fab513fa0ac7927a29ed", "events_sha256": "4cd161a4357659ae1768da99d13c08cfaea50cd66302e5f82dd3abba8249c885", "prompt_sha256": "0f7c7b48a405a255a027aad0cbcc22fae28baf0a5c96087b9ee834c2d9ce3c97", "prompt_chars": 174930}
{"question_id": "1903aded", "answer": "Answer: The 7th job in the list was Transcriptionist.", "usage": {"input_tokens": 33876, "cached_input_tokens": 0, "output_tokens": 19, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 33178, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.3, "item_types": ["agent_message"], "session_record_sha256": "936f7112f67c16e6e1284514aa4db3dd131b8261a6c5dce6ecafbc2e467b07b5", "events_sha256": "f8be98658a594f91ad96fb5e349db564f9c1ec462de4bdff05d173144e54b9d2", "prompt_sha256": "f526672f65947055a851f5d1c10ef61a19fe1d7be80519c1a00a65fd850ec5d8", "prompt_chars": 157190}
{"question_id": "195a1a1b", "answer": "Since you prefer a structured evening and want to wind down by **9:30 pm**, here are some activities that fit your interests:\n\n- **Take a leisurely walk or do gentle yoga.** These suit your preference for joint-friendly movement and build on your regular yoga practice.\n- **Enjoy an indie film earlier in the evening.** You could revisit your movie-night shortlist or spend a little time preparing your introduction to *The Farewell*.\n- **Read or listen to soothing music.** Keep this relaxed rather than turning it into another task.\n- **Journal briefly.** Reflect on your day or your emotions, without pressuring yourself to resolve anything.\n- **Finish with guided meditation.** Try the Insight Timer body scan you were interested in, or return to Headspace’s sleep meditation—you found its imagery especially calming.\n\nKeep work and social media out of the final part of your evening, and put screens away as you settle down.\n\nAnswer: Try an early-evening walk, gentle yoga, an indie film, reading, or journaling, then finish with a calming body scan or guided-imagery meditation before your 9:30 pm wind-down.", "usage": {"input_tokens": 33862, "cached_input_tokens": 0, "output_tokens": 403, "reasoning_output_tokens": 163}, "prompt_tokens_o200k_base": 33164, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 21.9, "item_types": ["agent_message"], "session_record_sha256": "031aa3a9317f917364e92cbc479fbc06fae3d0884b7683f6851e11116f6718c8", "events_sha256": "64b362d6195b40438b227f7bc3beaa9f3df2dde0e71965c027af52b04e72bef2", "prompt_sha256": "92fb576f866241d9df58c148849c41c3ed68e39dc430e0000bbc3459499652e8", "prompt_chars": 160385}
{"question_id": "19b5f2b3", "answer": "You said you spent two weeks traveling solo around Japan.\n\nAnswer: Two weeks.", "usage": {"input_tokens": 34168, "cached_input_tokens": 0, "output_tokens": 20, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 33470, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.0, "item_types": ["agent_message"], "session_record_sha256": "323add06a188fb5428a80534436dcd06a63092598a7ee48f4d15c0cd7fd4cb97", "events_sha256": "79d18a0cfd4c46b28892ba9d12b066a3b0cb7c9fcfdf3fc08ae495b769837000", "prompt_sha256": "b0554b6aa378dc13f52cf5260e0763035d6e5b0e4bb1acf7b3a68f9612db7268", "prompt_chars": 156488}
{"question_id": "19b5f2b3_abs", "answer": "Answer: The sessions don’t state how long you were in Korea; you only mentioned planning a trip to Seoul in July.", "usage": {"input_tokens": 32845, "cached_input_tokens": 0, "output_tokens": 110, "reasoning_output_tokens": 79}, "prompt_tokens_o200k_base": 32147, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.2, "item_types": ["agent_message"], "session_record_sha256": "b15bd6afb801ebb36b67819edc7834b611efae2598e31bcabb4aea3f205ba2b1", "events_sha256": "a59228feb046de004cb603ee6daefe22e29f1343ce7795d871265f6268a1bab8", "prompt_sha256": "7d469c853900898f86e3d3e8a2165d05c9907ec66f49fe6c100d1a06b198f4e2", "prompt_chars": 152235}
{"question_id": "1a1907b4", "answer": "Answer: I’d go with the **Pimm’s Cup with a Twist** you were excited to try: Hendrick’s gin, muddled cucumber, and Ruby Red grapefruit simple syrup. It builds on the classic Pimm’s Cup you’ve already made while adding the citrus balance you liked. Serve it in Collins glasses with cucumber, grapefruit slices, and mint; a garnish tray would let guests customize their drinks.", "usage": {"input_tokens": 32831, "cached_input_tokens": 0, "output_tokens": 169, "reasoning_output_tokens": 80}, "prompt_tokens_o200k_base": 32133, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.5, "item_types": ["agent_message"], "session_record_sha256": "5fc68b6c4058487ea0b02fddc47b49151d42820584f87de870c9a1458035c99f", "events_sha256": "81ae1077ca738c710147632b1c4653a02d0bf1ff8713fbc9646830ce73fefa7c", "prompt_sha256": "36bd06562ce25fc8672f203e16c772f49383adc4c9ef6cd8a86e26ddb4b62f4e", "prompt_chars": 152949}
{"question_id": "1a8a66a6", "answer": "Answer: 2 magazine subscriptions—The New Yorker and Architectural Digest.", "usage": {"input_tokens": 25099, "cached_input_tokens": 0, "output_tokens": 47, "reasoning_output_tokens": 27}, "prompt_tokens_o200k_base": 24401, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.3, "item_types": ["agent_message"], "session_record_sha256": "d921b3edd6ddfe8641d058bfccc98904a77ed0a2824f37f0ad89ce25de10823c", "events_sha256": "983d736e3fbda2e3fb881360b51738971263fa2ca5170f510c4628df61913ad1", "prompt_sha256": "f6be06fdba7b8bd249438e17138376015940ce821c078232c2038f4e3ac0090d", "prompt_chars": 116650}
{"question_id": "1b9b7252", "answer": "The website was **Mindful.org**, which I mentioned in our May 25 conversation as offering free guided imagery exercises such as “The Mountain Meditation” and “The Body Scan Meditation.”\n\nAnswer: Mindful.org", "usage": {"input_tokens": 34204, "cached_input_tokens": 0, "output_tokens": 46, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 33506, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.9, "item_types": ["agent_message"], "session_record_sha256": "7838ab2ccb74c6a9013a2cbcc9e3d2a8d74d2e8658cc536f825c998f6db4bd18", "events_sha256": "05e9022de2497c4a0dc2fad3311eead3da9c99ca5bb7510e20d6a7815ab01aec", "prompt_sha256": "81603558f5102d6691c47c7bc6b558a69814c8dda9fa83645ac66f12a549bcce", "prompt_chars": 160920}
{"question_id": "1c0ddc50", "answer": "Since your commute is about **40 minutes each way**, and you’ve enjoyed podcasts while wanting to cut back on email and social media, here are some options tailored to you:\n\n- **Explore history podcasts.** Try *Hardcore History* for an in-depth listen, *Lore* for darker historical stories, or *The Dollop* for a more humorous approach. Split longer episodes across your morning and evening journeys.\n- **Mix in science or inspiring stories.** Alternate history with *Radiolab*, *StarTalk Radio*, or *Stuff You Should Know*. You can also keep *How I Built This* in rotation, since you’ve found its entrepreneurship stories inspiring.\n- **Read or listen to a book.** On the bus, you could continue exploring *Guns, Germs, and Steel*, which caught your interest, or books about winter festivals and cultural traditions.\n- **Briefly prepare for your workday.** Identify your top priorities and decide what to tackle during your productive 9 am–noon window. Keep this short so your whole commute doesn’t become extra work.\n- **Make room to unwind.** While seated on the bus, try a short Headspace meditation, mindful breathing, or a gratitude practice. Music or a comedy podcast can provide a lighter alternative.\n\n**If you switch to cycling:** prioritize the road and your surroundings. Avoid reading, checking your phone, or following screen-based exercises while riding. If you listen to audio, keep it low enough to hear traffic and avoid earbuds that block your hearing.\n\nAnswer: Try history or science podcasts, books on the bus, brief daily planning, music, or seated mindfulness—with road awareness taking priority when cycling.", "usage": {"input_tokens": 34909, "cached_input_tokens": 0, "output_tokens": 466, "reasoning_output_tokens": 119}, "prompt_tokens_o200k_base": 34211, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 32.2, "item_types": ["agent_message"], "session_record_sha256": "e526616f05bc61b919b684380fa5f3694f9ac796371267e41be2f39454a80d6c", "events_sha256": "b5cefa55d151888b291853816f74c09ffd5aef4b5cf07275044881dbbe78eb1e", "prompt_sha256": "7906c8e27be35bbffb1f62c0aca5c0f47a3ef83280eb0e31a83ac2bd14552b12", "prompt_chars": 159335}
{"question_id": "1c549ce4", "answer": "The waterproof car cover cost $120, and the detailing spray from Amazon cost $20. Together, they cost $120 + $20 = $140.\n\nAnswer: $140 total.", "usage": {"input_tokens": 31742, "cached_input_tokens": 0, "output_tokens": 41, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 31044, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.3, "item_types": ["agent_message"], "session_record_sha256": "c10aa16be183961959a0162ef98eafc8c308835938ce02423981d87b86749725", "events_sha256": "bf165afcba899eb37d63c570d2955722677bbbdd119ba87c662eeb2c0b92c97e", "prompt_sha256": "3194e1c955776d57f6062311ef57a7dcf585e21b28a6cb8f1fff5d108bdf200c", "prompt_chars": 148694}
{"question_id": "1cea1afa", "answer": "Answer: 600 Instagram followers.", "usage": {"input_tokens": 34395, "cached_input_tokens": 0, "output_tokens": 11, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 33697, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.7, "item_types": ["agent_message"], "session_record_sha256": "90433bbae1ca76be3cfc4ae2a26803587c472ed229079259c85638ebcb970370", "events_sha256": "c232102c6000ebe2aa6e03e405534869f099ff5325d0139a85de165099762326", "prompt_sha256": "2be3f3a27be3041cc8d3316a0c21cc4c26923e214b07cd3ce9682d979a0d0956", "prompt_chars": 156257}
{"question_id": "1d4da289", "answer": "Answer: I was referring to **biometric authentication**, such as fingerprint or facial recognition, and **one-time passwords (OTPs)**, such as a code sent to your mobile device, as a second verification step in addition to your password.", "usage": {"input_tokens": 28437, "cached_input_tokens": 0, "output_tokens": 136, "reasoning_output_tokens": 81}, "prompt_tokens_o200k_base": 27739, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.8, "item_types": ["agent_message"], "session_record_sha256": "fa7f2badd725f3210114a913c431a9daf43c1b00acc314f50d5a6e8af216da9e", "events_sha256": "b9bed52c10c941995886649468c3ab2c998f79a66c8b532771a417d162844ff9", "prompt_sha256": "94cb4f8e9437badc090e00ed8bd27f42f18473effc5128535f876b78f769629a", "prompt_chars": 137938}
{"question_id": "1d4e3b97", "answer": "Answer: Yes—your chain and cassette replacement on February 1st is a likely reason. You previously noted that it improved your bike’s performance, which could explain why it feels better during your Sunday group rides.", "usage": {"input_tokens": 33220, "cached_input_tokens": 0, "output_tokens": 133, "reasoning_output_tokens": 84}, "prompt_tokens_o200k_base": 32522, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 12.6, "item_types": ["agent_message"], "session_record_sha256": "b7beb7a5b1b5338aeeaeaaf20cc3de92d795c71fc6dc93cacead952f268ce01f", "events_sha256": "170eb5cf5311b5ee6314815346770ef83c7bec9ec6a7e368b2f0ae2948db08f6", "prompt_sha256": "0c9eed216bb08c0df10d5a7e65175993a2d800226a398c9350d62a3458da6ffd", "prompt_chars": 154864}
{"question_id": "1da05512", "answer": "**I’d buy a NAS now**, because you’ve already identified a practical need: your home network is short on storage, and you want a more convenient central backup location for your laptop and phone.\n\nYour existing external-drive backups give you time to choose carefully, but a NAS would address both the capacity issue and the inconvenience you described. Our conversation doesn’t establish an upcoming NAS sale or release that would justify waiting.\n\nBefore purchasing, I’d make sure you’ve settled three things:\n- **Capacity and expansion:** Work out how much storage your devices need today and how much you expect that to grow.\n- **Security:** Confirm the exact model supports the encryption, access permissions, two-factor authentication, and regular security updates you want.\n- **Total budget and compatibility:** Include the hard drives in the cost, and check support for your laptop and Samsung Galaxy S22 Ultra. Since you’re also considering a laptop and amp, make sure the NAS fits alongside those purchases.\n\nThe model recommendations we discussed are a starting point—not a substitute for checking their exact features, support, and current prices.\n\nAnswer: Buy a NAS now, after verifying its security, compatibility, capacity, and total cost.", "usage": {"input_tokens": 39061, "cached_input_tokens": 0, "output_tokens": 392, "reasoning_output_tokens": 149}, "prompt_tokens_o200k_base": 38363, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 29.0, "item_types": ["agent_message"], "session_record_sha256": "295968dee7a8d661123f8ecbdb49e8c95aa156187cae445100be7362f5a7ac0a", "events_sha256": "963c633514e0a5a5dc29cb6f40e57e3b5229da1f07644745ac16609f5a3babb1", "prompt_sha256": "15d250fceb16372d00b0a9cdec53d74e25d5c0ac682c6b0f9df9eb47d74bbb66", "prompt_chars": 173147}
{"question_id": "1de5cff2", "answer": "The brand was **Veja**, the French brand we discussed that makes eco-friendly sneakers using organic cotton, recycled plastic bottles, and wild rubber sourced from the Amazon rainforest.\n\nAnswer: Veja.", "usage": {"input_tokens": 33258, "cached_input_tokens": 0, "output_tokens": 41, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 32560, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 18.2, "item_types": ["agent_message"], "session_record_sha256": "54904dc606b50253df6b3f92f41fc8447429bad3d758a942fe2ec570e7289698", "events_sha256": "c7abe969f5ec199c72edca73dc8080e6ca946517074fbdfc7dfe8f6a460410ce", "prompt_sha256": "d79d493145b700870e4dea099585278b9716b68e2e55f0eae53fc3cafe9cd297", "prompt_chars": 154892}
{"question_id": "1e043500", "answer": "Answer: Summer Vibes", "usage": {"input_tokens": 32050, "cached_input_tokens": 0, "output_tokens": 9, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 31352, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.8, "item_types": ["agent_message"], "session_record_sha256": "a5b1ad200a44bd050f44af5d42ba83fa4998086439da8c019a30a163612866bc", "events_sha256": "635f525ef3462a13eee5b9bf3f55d67cb4cb146bcb1e0cc75e10d9fb7e9d208c", "prompt_sha256": "451be3cc6ec1ca0cabefd05225928f74dffc98e976edc218050f1091f18f4d2c", "prompt_chars": 155126}
{"question_id": "1f2b8d4f", "answer": "Your luxury boots cost $800, and the similar pair at the budget store cost $50. The difference is $800 − $50 = $750.\n\nAnswer: $750.", "usage": {"input_tokens": 32517, "cached_input_tokens": 0, "output_tokens": 40, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 31819, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 16.6, "item_types": ["agent_message"], "session_record_sha256": "824c710b8a17c5dd18120819ab4af8582b4d053335af6d101b2bf6aff3e1fe62", "events_sha256": "8312f6386e041ea241a9bd8d206be3861b551df8ce726299d90e6dca81a83fe4", "prompt_sha256": "b6334bd518ea852fc854243ada7bb42b7ce7914586ab3c8d5a10fc6ad72bed9a", "prompt_chars": 148922}
{"question_id": "1faac195", "answer": "Answer: Your sister Emily lives in Denver, Colorado.", "usage": {"input_tokens": 34251, "cached_input_tokens": 0, "output_tokens": 15, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 33553, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.1, "item_types": ["agent_message"], "session_record_sha256": "0021731a41b0b8c6ea7c9da64d276df04e51b63b281cd61f9d7bfb5be49406ee", "events_sha256": "6564b49e5c6fdcfd9de067b38d464994a177cac57578519e2e7b1f577903b3b8", "prompt_sha256": "2c0265bbec8798310b24382e33206be1ef0b20336c5870ac132e1c87161f7f98", "prompt_chars": 160254}
{"question_id": "2133c1b5", "answer": "Answer: 3 months.", "usage": {"input_tokens": 31338, "cached_input_tokens": 0, "output_tokens": 34, "reasoning_output_tokens": 22}, "prompt_tokens_o200k_base": 30640, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.4, "item_types": ["agent_message"], "session_record_sha256": "8351153510c91289182175c04014f03229c42a80f8eadbb9b7b5c7206abcd1e9", "events_sha256": "044594d6c013ac99acccbb4ff4cf45145520abc427586f37bc96411e46fac821", "prompt_sha256": "2b19ce5a7a7e2e327fccc9eee8837b04cc48c12c2d0fe66feb2068fa5144ed36", "prompt_chars": 145022}
{"question_id": "2133c1b5_abs", "answer": "Answer: The supplied sessions do not say how long you’ve lived in a Shinjuku apartment; your apartment is described as being in Harajuku.", "usage": {"input_tokens": 35190, "cached_input_tokens": 0, "output_tokens": 146, "reasoning_output_tokens": 109}, "prompt_tokens_o200k_base": 34492, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.1, "item_types": ["agent_message"], "session_record_sha256": "1b4b0d36fe063067b50d49e05d1fb0de1ff36e9e62cc67e8a2f128bc76eb3dfd", "events_sha256": "c46f83411ecf7f86910ace595c523d0553399299d63ca71f590ea7b0013c1843", "prompt_sha256": "791d9aad1e4b26fda81f287bbb2207b5871222e852cd4885c66289e22fa9a3b5", "prompt_chars": 164290}
{"question_id": "21436231", "answer": "Answer: You caught 12 largemouth bass on your fishing trip to Lake Michigan.", "usage": {"input_tokens": 38091, "cached_input_tokens": 0, "output_tokens": 21, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 37393, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.8, "item_types": ["agent_message"], "session_record_sha256": "87b65e3a1d56fcfa5d5999a41a4591a6b7d344d2ea1c7770405536f64a34b315", "events_sha256": "a26dd6b30fc52d22c0d7c916f910c1f911ac6c530f757c7a2bfa9e394b99569c", "prompt_sha256": "9d05b25414486a78f03527798b2371b8b20cbf1c0da03b1fd31d16517a3087ab", "prompt_chars": 170059}
{"question_id": "21d02d0d", "answer": "Answer: 2 fun runs—on March 5th and March 26th.", "usage": {"input_tokens": 30216, "cached_input_tokens": 0, "output_tokens": 56, "reasoning_output_tokens": 32}, "prompt_tokens_o200k_base": 29518, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.6, "item_types": ["agent_message"], "session_record_sha256": "9273402fa5ecc12d52211a7665826453b25825b5777194d04d43b41b0573cdcc", "events_sha256": "7e22414ccba43821ed27a26deb7ea880626f2dc3e283ab13e489f59cbc0dfde6", "prompt_sha256": "0c947dab5cebe2c7c55db97bba102e6f65e58461a354a8385a691fcfa91a22c6", "prompt_chars": 137710}
{"question_id": "22d2cb42", "answer": "Answer: You got your guitar serviced at Rhythm Central, the music shop on Main St.", "usage": {"input_tokens": 31978, "cached_input_tokens": 0, "output_tokens": 22, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 31280, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.9, "item_types": ["agent_message"], "session_record_sha256": "5d17f1f982ee9099ccc7b6dcf151ddf5e17ffc0bec4cebe510a036880b088a2c", "events_sha256": "dd47e023117c80a2f8b0d862720a7d45f09dda678550785707979b481bae522b", "prompt_sha256": "2ed7ddd499ce7d6af84b049b3c590512da69bf2845b118efaf4601bd9f1228b4", "prompt_chars": 147760}
{"question_id": "2311e44b", "answer": "You said *The Nightingale* has 440 pages, and your latest update put you on page 250. That leaves 440 − 250 = **190 pages**.\n\nAnswer: 190 pages.", "usage": {"input_tokens": 27009, "cached_input_tokens": 0, "output_tokens": 46, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 26311, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.2, "item_types": ["agent_message"], "session_record_sha256": "b1e1543ff7599a3c793cbcf3634a15e1e35d65282a9a59efb5c42056e0bd001b", "events_sha256": "6a1f2e7394ab40fc495399b63c7f44dbf3db3457e818e106002ebcd1bc8ff402", "prompt_sha256": "74762aaa1875cd342552e8f7813f2278a05a711d5fc0be71261f6871f5105ce5", "prompt_chars": 121491}
{"question_id": "2311e44b_abs", "answer": "You mentioned reading *Sapiens* at 10–20 pages per week, but you haven’t stated your current page or your edition’s total page count.\n\nAnswer: The number of pages you have left in *Sapiens* is not available from the supplied conversations.", "usage": {"input_tokens": 34906, "cached_input_tokens": 0, "output_tokens": 130, "reasoning_output_tokens": 68}, "prompt_tokens_o200k_base": 34208, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.7, "item_types": ["agent_message"], "session_record_sha256": "e9aa1f52cc08aea0874d286b2848309616bef5e42ede62b078c5f95a7b5734ae", "events_sha256": "5fdf0facbfb04c820ea166f2ef6ff87af849352c3a6bf5039f73528426907150", "prompt_sha256": "f6483191e8ad5d7edd04cbb936e9d98378a13946eb9f5f0e247b80d5bab67fea", "prompt_chars": 156841}
{"question_id": "2318644b", "answer": "Answer: Over $270 more per night.", "usage": {"input_tokens": 38708, "cached_input_tokens": 0, "output_tokens": 59, "reasoning_output_tokens": 44}, "prompt_tokens_o200k_base": 38010, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.5, "item_types": ["agent_message"], "session_record_sha256": "351cf64cf813538dd5d92aad0855ef453550824f7bbed21cf70980bb0d1564f2", "events_sha256": "dcd3e45e57cb37edc56c83cb8a17c40dbae181711547b52d0e3ed615c0e327c2", "prompt_sha256": "89bf34ebea22c512c2e51a48141fc9106c32876685a05b6c8b6ed224e0a0857a", "prompt_chars": 170599}
{"question_id": "25e5aa4f", "answer": "Answer: You completed your Bachelor's degree in Computer Science at UCLA (University of California, Los Angeles).", "usage": {"input_tokens": 33439, "cached_input_tokens": 0, "output_tokens": 24, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 32741, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.1, "item_types": ["agent_message"], "session_record_sha256": "d261ab008c17c6117c234a6057ac1d433ca08fea6d074825d5b1dd07c5f8e896", "events_sha256": "42f5364587e76ce4db3fef928853762408cfb1b1f4f3efadc2bd203fdac23fc2", "prompt_sha256": "73457c6d19d74387d04027ffe214bad2fac0e878c6ff87bb8c37c77b51019e37", "prompt_chars": 160631}
{"question_id": "2698e78f", "answer": "In your November 3, 2023 conversation, you said, “I see Dr. Smith every week.” This is the most recent update, superseding your April mention of sessions every two weeks.\n\nAnswer: You see Dr. Smith once a week.", "usage": {"input_tokens": 31155, "cached_input_tokens": 0, "output_tokens": 56, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 30457, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.7, "item_types": ["agent_message"], "session_record_sha256": "6690629a3791db246cdd9f83169dfb8a7a34453560e6afc6a565bbb86c971007", "events_sha256": "b37c003beb38504530fa7902af0780d2619e094b152cfe5713a08973f43e18fc", "prompt_sha256": "9062536f6ea70482eec062ff7e2e02811dcdeb8042827ee7471423b862df2c11", "prompt_chars": 145556}
{"question_id": "2698e78f_abs", "answer": "Answer: The sessions don’t say how often you see Dr. Johnson. You said on May 24 that you see Dr. Smith every week.", "usage": {"input_tokens": 31348, "cached_input_tokens": 0, "output_tokens": 64, "reasoning_output_tokens": 28}, "prompt_tokens_o200k_base": 30650, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.3, "item_types": ["agent_message"], "session_record_sha256": "3e09e99098e80878b0ef735d5e405ad6084856b2c2e6c3e4b871cf1b4d3c8f10", "events_sha256": "18af5c526bda1fff78a7f46d4310b894bbd6aa6e8fd11ca72f120c0df6718442", "prompt_sha256": "467b36f62bbc93e387e633f0a08ca1dbdf32ffc9a5000a2c45cb217063bf5245", "prompt_chars": 146447}
{"question_id": "26bdc477", "answer": "As of May 30, 2023, you said your Canon EOS 80D had accompanied you on five trips.\n\nAnswer: 5 trips.", "usage": {"input_tokens": 36504, "cached_input_tokens": 0, "output_tokens": 35, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 35806, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.3, "item_types": ["agent_message"], "session_record_sha256": "b137dde993efcc08966a898ce63af01f8640d64655c7ab3c6404fc36a6d46bb5", "events_sha256": "3f17deb3006ef126c98e94cd8b211d3fe4e08a0c20caab087c96ea593b52c7e3", "prompt_sha256": "7bcf659a069f4dfb0426cd71b9a18b3604b6c4426503889854ea7a9ac809d437", "prompt_chars": 170972}
{"question_id": "27016adc", "answer": "Your planned renovations cost around $20,000, and the countryside property is listed at $200,000.\n\n\\[\n\\frac{\\$20,000}{\\$200,000} \\times 100 = 10\\%\n\\]\n\nAnswer: 10%", "usage": {"input_tokens": 30531, "cached_input_tokens": 0, "output_tokens": 57, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 29833, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.2, "item_types": ["agent_message"], "session_record_sha256": "35098e83791993bdbcd037942d3ea5051b510b7d392ea51cf6e9c1597271df0b", "events_sha256": "16fcaec71a6b82caeca42a658ccfa6635bb43d1cbd318d2a6f50dab889a355d1", "prompt_sha256": "909e63d14c4eca30b687f6f3659fefad820762622849f5a0bca746825ccd0eea", "prompt_chars": 142146}
{"question_id": "2788b940", "answer": "Your typical weekly schedule is:\n- **Monday:** BodyPump at 6:30 PM\n- **Tuesday and Thursday:** Zumba at 7:00 PM — two classes\n- **Saturday:** Hip Hop Abs at 10:00 AM\n- **Sunday:** Yoga at 6:00 PM\n\nAnswer: 5 fitness classes per week.", "usage": {"input_tokens": 38436, "cached_input_tokens": 0, "output_tokens": 122, "reasoning_output_tokens": 44}, "prompt_tokens_o200k_base": 37738, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.6, "item_types": ["agent_message"], "session_record_sha256": "3c8a99274ca50d63ffd6f3271d34153838464edfb7e8e2fdbdcfa1b070337c13", "events_sha256": "297fcff647aafef284b5ded22eca86abba0e033ab1324316f07a2826d49e6778", "prompt_sha256": "098549b1684a967e16836e780123949377ca635dd845a4d789cac5fe6eda5f3e", "prompt_chars": 170497}
{"question_id": "28bcfaac", "answer": "The website I recommended was **MusicTheory.net**, which offers free music theory lessons and exercises covering topics such as rhythm, chords, and scales.\n\nAnswer: MusicTheory.net.", "usage": {"input_tokens": 31475, "cached_input_tokens": 0, "output_tokens": 39, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 30777, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.0, "item_types": ["agent_message"], "session_record_sha256": "4b37267739ffaa0ec24aac983cc1487725b4b369ff7b1497b5ba5e2e38757ff4", "events_sha256": "f777a5294eb92d9f5155c73f5a80b154ea82c8aac7cd91e086887fb8d94d69e3", "prompt_sha256": "e1b50adbd1be1fea0adeef387e8064151b8d25c0bad933213e3ef3f41018cf14", "prompt_chars": 151772}
{"question_id": "28dc39ac", "answer": "Answer: 140 hours.", "usage": {"input_tokens": 40958, "cached_input_tokens": 0, "output_tokens": 52, "reasoning_output_tokens": 40}, "prompt_tokens_o200k_base": 40260, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.6, "item_types": ["agent_message"], "session_record_sha256": "6ddfeb381c05ed4f448f308c657d9f355d31f78f788841ad08386ab151265634", "events_sha256": "19e41bfb92c190ebcdfb735688614a23b0994f2bda6b3ee781bd386296d7ae94", "prompt_sha256": "901825cab00cddfff95e06bb659f9d3078a1ae52ccf989ff3c17f2d0f3b5318d", "prompt_chars": 183157}
{"question_id": "29f2956b", "answer": "Answer: You dedicate 30 minutes daily to practicing guitar.", "usage": {"input_tokens": 35887, "cached_input_tokens": 0, "output_tokens": 16, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 35189, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.3, "item_types": ["agent_message"], "session_record_sha256": "0a688d212cdd5bdb238de3f24c854ef1c6585815196216cfa14d78fd19f8789f", "events_sha256": "a0cdb73be96bfb5dcb8f0a548ec4375eb504c6bbba9fd47a018d79fbf46c5e0a", "prompt_sha256": "9fa3425fc76acd0cc32124069a91bf008cdd06a85588ffe787154adb35a76fa9", "prompt_chars": 165895}
{"question_id": "29f2956b_abs", "answer": "Answer: Your daily violin practice time is not stated in the retrieved sessions.", "usage": {"input_tokens": 34367, "cached_input_tokens": 0, "output_tokens": 69, "reasoning_output_tokens": 48}, "prompt_tokens_o200k_base": 33669, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.3, "item_types": ["agent_message"], "session_record_sha256": "3ee08d0761a2d9304c58813cfd6958bba1063ff3f5d507c39dd2e694fb384eb0", "events_sha256": "bcb379293ec69941edd63db082e77358d7a89755b90e74888d0a8eee0a339abe", "prompt_sha256": "39e34ce10774ede836e2bdddfe3020d0fe61f3e42fa64c237058f200d3ca80c9", "prompt_chars": 160787}
{"question_id": "2a1811e2", "answer": "The Holi celebration was on February 26th, and Sunday mass at St. Mary's Church was on March 19th—a gap of 21 days.\n\nAnswer: 21 days", "usage": {"input_tokens": 27178, "cached_input_tokens": 0, "output_tokens": 67, "reasoning_output_tokens": 24}, "prompt_tokens_o200k_base": 26480, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.0, "item_types": ["agent_message"], "session_record_sha256": "658463b99745278edca96661dce0736c1df57a7be3b439d81248d515a5a1f0d7", "events_sha256": "5ede4e7a66c785f5c4e0b368053335ec2febf7b9676ef877603a1374fe70fec2", "prompt_sha256": "cf32d4958de39a9871c348adc92536b47c352a6c2f8ce994abd90e98516f5faf", "prompt_chars": 119929}
{"question_id": "2b8f3739", "answer": "Your market earnings were:\n\n- **Farmers’ market (May 15):** $120 from 12 bunches of fresh organic herbs.\n- **Summer Solstice Market:** 20 potted herb plants × $7.50 = $150.\n- **Homemade and Handmade Market (May 29):** $225 from 15 jars of homemade jam.\n\n**Total: $120 + $150 + $225 = $495.**\n\nAnswer: $495.", "usage": {"input_tokens": 33207, "cached_input_tokens": 0, "output_tokens": 125, "reasoning_output_tokens": 23}, "prompt_tokens_o200k_base": 32509, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.5, "item_types": ["agent_message"], "session_record_sha256": "6f31fd2e7a523f1eda82f19ac38a69149036fa35fac9296f4aa930bd4d6c8b64", "events_sha256": "c34a01001ae016dc8d59a828798785937f5515565af02f433ab7b00405cf557b", "prompt_sha256": "fcc5b94c7025bb33d76efab8816cff997aef957bb744e055aff0065027ef272c", "prompt_chars": 157694}
{"question_id": "2bf43736", "answer": "In our previous chat, we identified **Chapter 4 of Book 1 in the second part**, titled **“Vocal Prayer and Meditation,”** as the chapter discussing the prayer of beginners.\n\nAnswer: Chapter 4 of Book 1, Part Two: “Vocal Prayer and Meditation.”", "usage": {"input_tokens": 33601, "cached_input_tokens": 0, "output_tokens": 63, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 32903, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.5, "item_types": ["agent_message"], "session_record_sha256": "62973230474f5a9cc3cebe7b929565327c4d0d82ca5b473918288740868b8f69", "events_sha256": "a7c0790a15371408ad23b8c659bbce62952f8b664b2d76964cb557bd6bf252cd", "prompt_sha256": "3d9138e10e61ef863e57dd99900616419a9b02e00a9409df2aed6ca8f90b8fbb", "prompt_chars": 158025}
{"question_id": "2c63a862", "answer": "You started working with Rachel on February 15 and found the house you loved on March 1—a span of 14 days.\n\nAnswer: 14 days.", "usage": {"input_tokens": 39243, "cached_input_tokens": 0, "output_tokens": 66, "reasoning_output_tokens": 28}, "prompt_tokens_o200k_base": 38545, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.3, "item_types": ["agent_message"], "session_record_sha256": "22dbcd4b3111fa2a7ac76944f7713260cd7b728c02551d09ea91872563a3ca3a", "events_sha256": "d4b617b5cfa76aca996c6d54a1dbac0a83e7b80d0eb07456e8c48b5854623689", "prompt_sha256": "7ce67efafc8a166a6f13012ccfc9bf1ad3371eaf0757ee3a0b64d1ed399d329f", "prompt_chars": 174148}
{"question_id": "2ce6a0f2", "answer": "You attended four different art-related events in the past month:\n\n1. **“Women in Art” exhibition** — February 10.\n2. **“Art Afternoon” at the Children’s Museum** — February 17, where you volunteered.\n3. **Guided tour at the History Museum** — February 24, including ancient pottery.\n4. **“The Evolution of Street Art” lecture at the Art Gallery** — March 3.\n\nAnswer: 4 art-related events.", "usage": {"input_tokens": 34779, "cached_input_tokens": 0, "output_tokens": 147, "reasoning_output_tokens": 43}, "prompt_tokens_o200k_base": 34081, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.6, "item_types": ["agent_message"], "session_record_sha256": "a793b7da03fb326004b48f32c1c62cdfa44f030be0274d407b1526887c18cb6b", "events_sha256": "6087ea0caf97ef584188600e6027eaed15cf5ccef49b2677b67e8d79776a9fe5", "prompt_sha256": "bfc4686d08e04236e051b5d38bb697e48854b5753bbdb42d019d47e0443798a9", "prompt_chars": 158631}
{"question_id": "2e6d26dc", "answer": "The babies were Max (Rachel’s son), Charlotte (Mike and Emma’s daughter), Jasper (David’s son), and your aunt’s twins, Ava and Lily. Aaliyah was recently adopted, so she isn’t included in the birth count.\n\nAnswer: 5 babies.", "usage": {"input_tokens": 35585, "cached_input_tokens": 0, "output_tokens": 105, "reasoning_output_tokens": 43}, "prompt_tokens_o200k_base": 34887, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.9, "item_types": ["agent_message"], "session_record_sha256": "1d8d3de37da86073461f8c982924dea4493e8d93d38e73de4ba09aa0a58d853a", "events_sha256": "847cc3bd08a82dfa3ea96e3428c367fc8d02ba24927ca30cc0b98f72db065858", "prompt_sha256": "db3dbe5e5474e4e89a0e89145330f1c1996cdd2c004e6b1ce19def83a05c8525", "prompt_chars": 163424}
{"question_id": "2ebe6c90", "answer": "You started *The Nightingale* on January 10, 2023, and finished it on January 31, 2023—a span of 21 days.\n\nAnswer: 21 days.", "usage": {"input_tokens": 33558, "cached_input_tokens": 0, "output_tokens": 44, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 32860, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.1, "item_types": ["agent_message"], "session_record_sha256": "0efdde837595bfce2bb9a10823d994c37f22f3dfd80ddc4d70e83f1f77973a4b", "events_sha256": "2b41217ab52a483fe15313cb336d52ad965e6371b898e6cdecffe3441d1e75c6", "prompt_sha256": "2c15503254a8f6f550bba21c0c5a5d8c561fce406d4b0f7c4c12c04d5255545f", "prompt_chars": 153568}
{"question_id": "2ebe6c92", "answer": "Answer: “The Nightingale” by Kristin Hannah.", "usage": {"input_tokens": 38093, "cached_input_tokens": 0, "output_tokens": 36, "reasoning_output_tokens": 19}, "prompt_tokens_o200k_base": 37395, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.5, "item_types": ["agent_message"], "session_record_sha256": "40c8ac0787e22fa89c8a490a850813451a977e10e17c12e9fe6094b9b81d4775", "events_sha256": "e490600315e9e6621d03fadf175a188bed69aeab0b9bf6fb7697cc14ff05a500", "prompt_sha256": "7fc8d4842d2e95c88b84612511d9aefd6ff8f2f3e270d909481c7473e80fff59", "prompt_chars": 170697}
{"question_id": "311778f1", "answer": "Answer: Around 10 hours.", "usage": {"input_tokens": 36238, "cached_input_tokens": 0, "output_tokens": 11, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 35540, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.1, "item_types": ["agent_message"], "session_record_sha256": "b244fedad7432832efd74ce37d0ebdb3d81e7cf4e6ccba4481de3465e0a12b11", "events_sha256": "3ed3ee91beb61f78a89539fdf8636e3bf98c4d0cd7444fb0669be3c697056c34", "prompt_sha256": "e4af77fe906c2dcba3a3597a87608bbafa39ed2fcd18e2ebaf72039cb019dad2", "prompt_chars": 168207}
{"question_id": "32260d93", "answer": "I’d recommend **Hasan Minhaj: Homecoming King** tonight. Since you’re an aspiring stand-up comedian looking for strong storytelling like John Mulaney’s *Kid Gorgeous*, it’s a good match: it weaves personal anecdotes, cultural commentary, and clever observations. You could enjoy it while also watching how Minhaj structures his stories and builds toward a payoff.\n\nIf you’ve already seen it, **Mike Birbiglia: My Girlfriend’s Boyfriend** is another strong choice for storytelling that’s both funny and poignant.\n\nAnswer: Watch *Hasan Minhaj: Homecoming King*—a strong fit for your interest in storytelling-driven stand-up.", "usage": {"input_tokens": 34524, "cached_input_tokens": 0, "output_tokens": 215, "reasoning_output_tokens": 75}, "prompt_tokens_o200k_base": 33826, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 12.3, "item_types": ["agent_message"], "session_record_sha256": "0a930c3f83d1b9b8fd86ff05dacddbda2d63124a961085b462c5c3f145a22076", "events_sha256": "011e17efbc38246fc111065b4fcefb0f35a1c9977a72d53e9c1f5ec64aafc2e7", "prompt_sha256": "2b6bc41e56c94206d430822c269f0c66c054427e84b03a164334dbae0ada2dbd", "prompt_chars": 158840}
{"question_id": "3249768e", "answer": "The fifth bottle was **Absinthe**, which I described as adding a complex, herbal, anise-flavored element to cocktails such as the Corpse Reviver #2.\n\nAnswer: Absinthe.", "usage": {"input_tokens": 32608, "cached_input_tokens": 0, "output_tokens": 44, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 31910, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.8, "item_types": ["agent_message"], "session_record_sha256": "0a05d3152a85058f3538657f8f54482c2b81047abc651658ab5dc0510de593db", "events_sha256": "9eaf28b183cbd7b1a5cfcd812986768cd55a551636a088af3ebb0e53e0eeab3d", "prompt_sha256": "2f555e3ed0cc140b71f0adbf46e89588b3d133fc9de2efe5cc4d481895958f22", "prompt_chars": 152086}
{"question_id": "352ab8bd", "answer": "The HAMT agent provided an average framerate improvement of **approximately 20%**, according to the experimental results discussed in the May 22 session.\n\nAnswer: Approximately 20%.", "usage": {"input_tokens": 33519, "cached_input_tokens": 0, "output_tokens": 40, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 32821, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.7, "item_types": ["agent_message"], "session_record_sha256": "5bc7271b24b0054e6b5892bb96617e3d03b1c7923f7fadcd68968cc676f7950d", "events_sha256": "8c135e4e931dbd93e48fb4ab7f1d6ff357a6f13e7368129abce29dbe6b00e5ae", "prompt_sha256": "5186d024474551e5ec60ced7a1bf47d57fba9193780c6da6c242086f98537ccb", "prompt_chars": 153955}
{"question_id": "35a27287", "answer": "Given your interest in language diversity, cultural exchange, and food, I’d prioritize these options for **this weekend, June 3–4**:\n\n- **French or Spanish conversation meetups**—a good fit for your conversational practice. Look for local listings on Meetup or ask Juan and your language school about weekend events.\n- **International food or cultural festivals**—especially events with cooking demonstrations, music, and opportunities to meet people from different backgrounds. Eventbrite and local cultural-center calendars are places we’ve discussed for finding these.\n- **If you’ll be in Belo Horizonte:** the **Feira de Arte e Artesanato de Belo Horizonte**, previously described as a Sunday market on Afonso Pena, could suit your interest in local crafts. We also discussed **Boteco do Marreta** for live music. Confirm their June 3–4 schedules before going.\n\nYour current location and confirmed listings for this weekend aren’t in our conversation.\n\nAnswer: What city or neighborhood will you be in this weekend? I can then narrow the suggestions to events near you.", "usage": {"input_tokens": 33930, "cached_input_tokens": 0, "output_tokens": 427, "reasoning_output_tokens": 208}, "prompt_tokens_o200k_base": 33232, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 23.1, "item_types": ["agent_message"], "session_record_sha256": "73c354bb4bd3277288759d187dc821100ec6d17615546422fa4fc578ab0dfcf0", "events_sha256": "e9758f4aa9ee8b7f824bd522e2e9f0857c640d23f5060172db5581a6b007b8ee", "prompt_sha256": "d0305fc7de6ed40df7119c659e9315cb412aa6167626bccc1e1c95eeab966c48", "prompt_chars": 159726}
{"question_id": "36580ce8", "answer": "Answer: A bad case of bronchitis.", "usage": {"input_tokens": 27000, "cached_input_tokens": 0, "output_tokens": 13, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 26302, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.6, "item_types": ["agent_message"], "session_record_sha256": "31c6dbb431ba78033f9964f9a8615e45ade3529159419b9363c2c8b352d9ca86", "events_sha256": "25ab2074c2f17ea5bf84334b77cb5c3f7e6257aca1b3fd13e4f41a337a0580fb", "prompt_sha256": "0c98d05af56c9a18b74b141bbc5c6dcb3ac3af41e06ce65f1b8cf2040c15f5e4", "prompt_chars": 126505}
{"question_id": "36b9f61e", "answer": "Answer: $2,500.", "usage": {"input_tokens": 38007, "cached_input_tokens": 0, "output_tokens": 54, "reasoning_output_tokens": 41}, "prompt_tokens_o200k_base": 37309, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.5, "item_types": ["agent_message"], "session_record_sha256": "d5b6c998674b3fe6f81c4663f9bcb4f4b73f46020132cdb0c390afdac99deffd", "events_sha256": "ba00bf2480aff45924035d06c5de93cbd55931bc7887a38339d9de12facb4c25", "prompt_sha256": "246ecd5e371d5b41ac7dca4b85aa7c3c59a77890790c2108256248ccd92f3ff4", "prompt_chars": 170698}
{"question_id": "370a8ff4", "answer": "You recovered from the flu on **January 19, 2023**, and went on your 10th outdoor jog on **April 10, 2023**. The interval was 81 days—11 weeks and 4 days.\n\nAnswer: Approximately 11.6 weeks.", "usage": {"input_tokens": 37895, "cached_input_tokens": 0, "output_tokens": 159, "reasoning_output_tokens": 95}, "prompt_tokens_o200k_base": 37197, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.3, "item_types": ["agent_message"], "session_record_sha256": "5a3369a5997e833b7d46e9a6e0def83a85e104f00e5843354241cb2115d05781", "events_sha256": "50922c7c5db13b8edbea50edb6e7d2ee41b5744b8307577765b40a62bbd3b4a9", "prompt_sha256": "53c5e1831893425af81fbe40a2f144eba676c8542a5c2bd6b97281aa090eb9f6", "prompt_chars": 166485}
{"question_id": "37d43f65", "answer": "Answer: 16GB of RAM.", "usage": {"input_tokens": 33493, "cached_input_tokens": 0, "output_tokens": 12, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 32795, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.2, "item_types": ["agent_message"], "session_record_sha256": "2074ab76f4a792d74be4bcbc3807e5a8e84e37cd3caecaaedc18f99e126513ec", "events_sha256": "7a10e1d70ac75215c333eb6712ab71891808df4dedbfb97300713fe061287f15", "prompt_sha256": "c6db9592259c30901f0665d898843bb5e34888eb24fc4a6184530824bcf494e8", "prompt_chars": 157794}
{"question_id": "37f165cf", "answer": "Answer: The two novels mentioned had 440 pages and 416 pages, but the supplied sessions don’t specify which you finished in January or March.", "usage": {"input_tokens": 32664, "cached_input_tokens": 0, "output_tokens": 157, "reasoning_output_tokens": 121}, "prompt_tokens_o200k_base": 31966, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.1, "item_types": ["agent_message"], "session_record_sha256": "ae8df881f008113d7efa5627e6f4a49d9140ab67cc7a601dc0ae568d885a3a24", "events_sha256": "74e52c9a7909f40ced12fe3309ae3eec6768878c060175dbd51d2c03eca3592c", "prompt_sha256": "ee0a23aeffe02a8e89d618a0bc11efbad01f38a902f7852b0569d37d07b36f14", "prompt_chars": 148703}
{"question_id": "38146c39", "answer": "Since you’ve found that **turbinado sugar adds a richer flavor**, I’d build on that with one or two of the pairings we discussed:\n\n- **A pinch of flaky sea salt:** Previously suggested for cookies to enhance the sugar’s flavor.\n- **Chopped pecans, almonds, or hazelnuts:** These pair well with turbinado sugar and add a nutty crunch—especially appealing given your interest in adding almonds to your clafoutis.\n- **Espresso or coffee:** Their deep, bold flavor pairs beautifully with turbinado sugar for a mocha-inspired twist.\n- **Dark chocolate:** Another pairing we discussed for a richer, more indulgent flavor.\n- **Cinnamon or cardamom:** Warm spices are an option if you want something a little different.\n\nI’d start with just one or two changes so you can see which combination you enjoy most.\n\nAnswer: Try a pinch of flaky sea salt and chopped pecans or almonds; for a bolder twist, experiment with espresso and dark chocolate alongside your preferred turbinado sugar.", "usage": {"input_tokens": 33000, "cached_input_tokens": 0, "output_tokens": 329, "reasoning_output_tokens": 108}, "prompt_tokens_o200k_base": 32302, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 17.4, "item_types": ["agent_message"], "session_record_sha256": "4379ff776f5affbb5ac0d729518c1639e066a1078c8ac6515dccc57b32ad7a65", "events_sha256": "1ab1cd867cfdf8a55550cd03311ecd6aed20b44bffdc643aff91928beb453ccb", "prompt_sha256": "7082d1af63aac4900bc45a36987e1a50a49f913bccc96bebb1c23533e197954f", "prompt_chars": 151964}
{"question_id": "3a704032", "answer": "You acquired a peace lily and a succulent from the nursery, plus a snake plant from your sister.\n\nAnswer: 3 plants.", "usage": {"input_tokens": 33939, "cached_input_tokens": 0, "output_tokens": 94, "reasoning_output_tokens": 62}, "prompt_tokens_o200k_base": 33241, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.8, "item_types": ["agent_message"], "session_record_sha256": "315403c5f4c347fba34267e874cf70e0e74f182565b897d7b4439e24367c054d", "events_sha256": "6826543b9a4e342e05fd633be8854a8050a27752bcd54a66175ec50ecb99e92b", "prompt_sha256": "d299fc84efe37f7c3554fdbf3f59dcbefe6a1734fbe2b0b3af9ed095c5143c73", "prompt_chars": 151784}
{"question_id": "3b6f954b", "answer": "Answer: You attended the University of Melbourne for your study abroad program.", "usage": {"input_tokens": 30729, "cached_input_tokens": 0, "output_tokens": 18, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 30031, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.0, "item_types": ["agent_message"], "session_record_sha256": "4778c3f03950291139a4c582749e4369768b76a5af8a15ab742d9620cf6bf099", "events_sha256": "2e763de0ea32bf4e56b3c2428d8e97e785f31eb0747357b4578b9414c82fe0f9", "prompt_sha256": "1cb41c635043e974523c9e4bb873121b4a412e3abcc3951a5032a720ad11b37a", "prompt_chars": 150191}
{"question_id": "3ba21379", "answer": "Answer: A Ford F-150 pickup truck model.", "usage": {"input_tokens": 34525, "cached_input_tokens": 0, "output_tokens": 15, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 33827, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.9, "item_types": ["agent_message"], "session_record_sha256": "72b733cef60bb794201145cdaee1b0430577533e516213361d3d6b2802c1dd46", "events_sha256": "30f814f8cdb9397f617ead6cc6456504a27f8bbccaa2e84399323724022ced77", "prompt_sha256": "68e4a5584ae5e99ba3f1e944ad42eeec73b218646708049fc1361e8024b32190", "prompt_chars": 157351}
{"question_id": "3c1045c8", "answer": "You’re 32 years old, and your department’s average age is 29.5. The difference is 32 − 29.5 = 2.5 years.\n\nAnswer: You are 2.5 years older.", "usage": {"input_tokens": 29967, "cached_input_tokens": 0, "output_tokens": 51, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 29269, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.0, "item_types": ["agent_message"], "session_record_sha256": "3b3043f565ebf605b7046b468dfeca78a7ccac5270f1b9f61c1236c6dd0122e6", "events_sha256": "f55b12a8213c46b64e60769b6a5324e656dcb0966caae7513befe0b5076978d0", "prompt_sha256": "127a84a88933f07a7679cc121aa7c35b7cc76deeaeb3e46b6c144918a1fa89bf", "prompt_chars": 141906}
{"question_id": "3d86fd0a", "answer": "Answer: You met Sophia at a coffee shop in the city.", "usage": {"input_tokens": 32986, "cached_input_tokens": 0, "output_tokens": 17, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 32288, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.7, "item_types": ["agent_message"], "session_record_sha256": "5370153bb6a9e02b81e7205e1af9c27efebd252de6f3c40e4314cfbba28ec741", "events_sha256": "02754271bc1e85bd3c13e4ae1dc5503c46f4a73d4fceb73e3aedfe26a53d03ab", "prompt_sha256": "764c749bbcc4d3159c5b8445c80d74a1d51d96608a81bd7afd5c3a2936121aea", "prompt_chars": 150608}
{"question_id": "3e321797", "answer": "Answer: I said to leave it on for 10 minutes, then wash it off with cold water.", "usage": {"input_tokens": 34158, "cached_input_tokens": 0, "output_tokens": 25, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 33460, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.6, "item_types": ["agent_message"], "session_record_sha256": "ff9d42795c43bbfd52a66973bdbc9c9e22294a23504af490170be6d690a36542", "events_sha256": "3c6b9652f098e3cac00f94a21d1febf50f9870312c623b793b8e6dddce0caed3", "prompt_sha256": "7190ebe942e7288a3f783e0d05acc2676663ca98a74d04a398a8100d4de5b96e", "prompt_chars": 157659}
{"question_id": "3f1e9474", "answer": "You had a conversation with your friend Sarah, who said that “everything happens for a reason” and that our experiences shape who we are meant to be.\n\nAnswer: Your friend Sarah.", "usage": {"input_tokens": 31340, "cached_input_tokens": 0, "output_tokens": 41, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 30642, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.3, "item_types": ["agent_message"], "session_record_sha256": "f1d2743f9c85dcb8fb501adcae1af77ff6125083c5dbf3ca0456b373a37a05cc", "events_sha256": "33ad55689422cdf2f809d27f11ded29d16164dbd5d34c47bb8fc84af099eefe4", "prompt_sha256": "93bf94e8ce7830721b0c65bebf33b7ea8fe83a93dad37b3f992fae3aa6921319", "prompt_chars": 151633}
{"question_id": "3fdac837", "answer": "Your Japan trip from April 15 to April 22 lasted 7 days, and your Chicago trip lasted 4 days. Together, that’s 7 + 4 = 11 days.\n\nAnswer: 11 days.", "usage": {"input_tokens": 30105, "cached_input_tokens": 0, "output_tokens": 166, "reasoning_output_tokens": 115}, "prompt_tokens_o200k_base": 29407, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 12.7, "item_types": ["agent_message"], "session_record_sha256": "0c3ca48e490026194f4ec5c983d9b2ace27061cd71cc4eb9eac80cf749827e38", "events_sha256": "7a6df48041a3e10746118ba833ea5c02a1a39aa104bb5292458b7fde6a848dc5", "prompt_sha256": "32dda0b65139cfd7238c4da28803ed4c2a10a2517efb9db629022cb2b17cc073", "prompt_chars": 131752}
{"question_id": "3fe836c9", "answer": "The pre-approval amount was $350,000, and the final sale price was $325,000. The difference was $350,000 − $325,000 = $25,000.\n\nAnswer: $25,000 more.", "usage": {"input_tokens": 36211, "cached_input_tokens": 0, "output_tokens": 52, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 35513, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.0, "item_types": ["agent_message"], "session_record_sha256": "96e1bbfc3ff75edf15be08b68b15c4c5e578eb27f9f52f98eb8b0fd7c5d7fee4", "events_sha256": "353ff90cef88373497ae6c29456ce94c5708e4454756f964f60a81415bca5a5d", "prompt_sha256": "e4830f5a479e9594c291d8668af834ec7f6d724bd4529bc9e29a650410cc6886", "prompt_chars": 160115}
{"question_id": "4100d0a0", "answer": "Answer: Your ethnicity is mixed Irish and Italian.", "usage": {"input_tokens": 19293, "cached_input_tokens": 0, "output_tokens": 14, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 18595, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 4.9, "item_types": ["agent_message"], "session_record_sha256": "cf873acff21132ec666d40d303ee86ea3747c29b0c73b5f17f952fdeb97ebbed", "events_sha256": "44203246b15d913babf1d03027ae67116dc9b08c6513d1fdaef03e2e423a4833", "prompt_sha256": "25acb2e1bbfb384b92329198adc06159c63541ea3f0f2b0fa41e664ba2ddda1f", "prompt_chars": 96071}
{"question_id": "41275add", "answer": "Answer: The Mayo Clinic video I recommended was “How to Sit Properly at a Desk to Avoid Back Pain”: https://www.youtube.com/watch?v=UfOvNlX9Hh0", "usage": {"input_tokens": 32952, "cached_input_tokens": 0, "output_tokens": 43, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 32254, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.3, "item_types": ["agent_message"], "session_record_sha256": "a9df7e2f25911152050982a57a59f03a5040b2420472a54720841ad7f0817e27", "events_sha256": "c64aa836c66964bb3a22b3db84250ef3bd8a2ef6ed6ddc96dd6a0d28e8c90e7a", "prompt_sha256": "2c36aaf98e9d615b6dd96861eb2ccc9a4c1f0577d60614eb1f47c73837ecf7d5", "prompt_chars": 153054}
{"question_id": "41698283", "answer": "Answer: A 70–200mm zoom lens.", "usage": {"input_tokens": 36245, "cached_input_tokens": 0, "output_tokens": 15, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 35547, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.7, "item_types": ["agent_message"], "session_record_sha256": "6398cb1a8a326cca9c0e3a6b14778b3cd41a18ebc8be9ea6e3af754f9fae4593", "events_sha256": "05a26c73caa5c5910ce684d9cdb3fb8073489aa1f9e353122615207e1ab62466", "prompt_sha256": "70ccabda4b8812d369b8eb42b3d073648189594eef0da91c5641509c4b363a4f", "prompt_chars": 163813}
{"question_id": "42ec0761", "answer": "Yes. On August 15, you confirmed that you had a spare screwdriver you picked up when organizing your computer desk, so you were all set to open your laptop and clean the fans.\n\nAnswer: Yes, you have a spare screwdriver for opening your laptop.", "usage": {"input_tokens": 32492, "cached_input_tokens": 0, "output_tokens": 56, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 31794, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.0, "item_types": ["agent_message"], "session_record_sha256": "7fc24fd56a523829ebfb30cd93c5422abb6af56262b2737ed7f91d2010154fdf", "events_sha256": "71b30145cfecc1f771ded3e233d968e9a3931b8d27077762b8f4851c9d314d17", "prompt_sha256": "313ba43f9ae089ffc2decacc5d9627527af2da762ae92bc81ffe690ef09915cb", "prompt_chars": 156484}
{"question_id": "4388e9dd", "answer": "Answer: Andy was wearing an untidy, stained white shirt.", "usage": {"input_tokens": 34590, "cached_input_tokens": 0, "output_tokens": 17, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 33892, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.1, "item_types": ["agent_message"], "session_record_sha256": "1dddb55c2a697bca8593b4369895604f184e88cbefcd505a718b9b1612661f9e", "events_sha256": "cebf830b785c5c3d2735c6d3f2ac9dae56cecb4335906a668e9dc72a400f3153", "prompt_sha256": "ec3d0f19e3e501c34f06a86ac143a2749525ec5c399b8b82255daec6bfcb761a", "prompt_chars": 157557}
{"question_id": "45dc21b6", "answer": "Answer: You’ve tried 3 of Emma’s recipes.", "usage": {"input_tokens": 37596, "cached_input_tokens": 0, "output_tokens": 16, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 36898, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.1, "item_types": ["agent_message"], "session_record_sha256": "6942b3ea324b3b088854ec77f579478041b0d1337f3581e45b833590a047f590", "events_sha256": "8b4024b0a6e45f0f4ef99876066699f354a0724ac8e4039da0cb20e6344c1c50", "prompt_sha256": "088f1b7deb3722df372c85d0effd33a765227c4062b4403121f60084dff07f6d", "prompt_chars": 164851}
{"question_id": "46a3abf7", "answer": "You have three tanks: your 5-gallon betta tank with Finley, your 20-gallon community tank “Amazonia,” and the 1-gallon guppy tank you set up for your friend’s kid. The quarantine tank was only being considered, so it isn’t included.\n\nAnswer: 3 tanks.", "usage": {"input_tokens": 37734, "cached_input_tokens": 0, "output_tokens": 103, "reasoning_output_tokens": 31}, "prompt_tokens_o200k_base": 37036, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.2, "item_types": ["agent_message"], "session_record_sha256": "3224e8fc5e27225c67d66466625187495dc60d19ccf4112c7b6ddd485932d2d0", "events_sha256": "f698b11d26aab7bbbdb4e3aec52f39e6852a6cd6f8556223d8b826b1f4757dba", "prompt_sha256": "ec10b88935a0ce48ee47b164e52219992d4402d2a5394d4cde3e6f6033f67a5d", "prompt_chars": 169918}
{"question_id": "488d3006", "answer": "The trail I recommended was the **GR-90**, described as taking you through Moncayo Natural Park’s stunning landscapes with panoramic views of the surrounding mountainside.\n\nAnswer: GR-90.", "usage": {"input_tokens": 33655, "cached_input_tokens": 0, "output_tokens": 43, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 32957, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.0, "item_types": ["agent_message"], "session_record_sha256": "6dd16e591c5a6882c463155ab52d5179e529a422467a5a7a9f01f73caa2ef4a6", "events_sha256": "f33796b29ec0d623efbf5ff8cf63dba41646f97fe93d17473b96cb4f97c6b72b", "prompt_sha256": "6757b9cad7e116917a49a626279b333e68cc8fde6dbcfd43bd9b415d22280007", "prompt_chars": 152600}
{"question_id": "4adc0475", "answer": "Answer: You have 3 goals and 2 assists, for a total of 5 goal contributions in the recreational indoor soccer league.", "usage": {"input_tokens": 27309, "cached_input_tokens": 0, "output_tokens": 31, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 26611, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.4, "item_types": ["agent_message"], "session_record_sha256": "92507f40129875c3d658e94a4d3eadc6fcdefe49e79838a1cf26894b9cd1e0f7", "events_sha256": "be40608326768fbbf900f48fceef5d3e05577a8cdd5934dd62f74729df5e091a", "prompt_sha256": "c1faed9128622dd30ec2ae132b3ecb4b03bfc59bf0a856818f26299b69342d89", "prompt_chars": 126817}
{"question_id": "4b24c848", "answer": "Answer: You’ve bought five tops from H&M so far.", "usage": {"input_tokens": 35729, "cached_input_tokens": 0, "output_tokens": 17, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 35031, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.5, "item_types": ["agent_message"], "session_record_sha256": "fda04a961cefc33d723ac948909dfd0f48a4dfca9145811836cf3ab29755347c", "events_sha256": "eb1000d09a6a7146456fe0853d8ac8b6069085f15ca3370b04fb87b8d0b85802", "prompt_sha256": "e61500f5352d52f7e71b53ddfa99eb3936304df804be89be11974b7fe35796f7", "prompt_chars": 160343}
{"question_id": "4baee567", "answer": "In our May 28 chat, I said the Chiefs played the Jaguars **12 times at Arrowhead Stadium**, counting regular-season games only, based on statistics through 2021.\n\nAnswer: 12 times.", "usage": {"input_tokens": 36174, "cached_input_tokens": 0, "output_tokens": 46, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 35476, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.9, "item_types": ["agent_message"], "session_record_sha256": "fe4b352dcbb7afaca95468aff6e56ce148b7170e642e89a2955c7fb66515217b", "events_sha256": "6ff87f1743cb2aebc0da356aefb6038d1799ae04c71dfbefcad2ace3ce8d9e09", "prompt_sha256": "08acbc61b3cafa6762eadc767bc7e9d6b6aa2f92057d8019748ee76b9da54a5d", "prompt_chars": 164438}
{"question_id": "4bc144e2", "answer": "Answer: You spent $65 total on the car wash and parking ticket.", "usage": {"input_tokens": 30558, "cached_input_tokens": 0, "output_tokens": 19, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 29860, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.5, "item_types": ["agent_message"], "session_record_sha256": "3115320012e92d22da5b2c24f4d4dc5d1ca8e4e9362f30d7cbbac628c9ab2527", "events_sha256": "23a3c183f2a6b604e6ec0a53c68d17f73a67b9c0ca3cd2c985a82284193b6fc8", "prompt_sha256": "88c2b20d1b46a13abb21d8612ea63738e91839ea7883df5bb18c4a630039ffa3", "prompt_chars": 135724}
{"question_id": "4c36ccef", "answer": "The restaurant was **Roscioli**, which I recommended for its cozy, intimate atmosphere, soft lighting, and excellent wine list.\n\nAnswer: Roscioli.", "usage": {"input_tokens": 34931, "cached_input_tokens": 0, "output_tokens": 36, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 34233, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.6, "item_types": ["agent_message"], "session_record_sha256": "4a533193e93d289be2e408b772dc4b46ab8c3d86c5e6bdccbd82fca210ea4c56", "events_sha256": "829352924a8f3a64255a36fa43af03a7a745d0b82458211cbb856cda843da492", "prompt_sha256": "af17d38a917e8918bf8672bd2254dd208e6e716958a349d106a80440614b7d8c", "prompt_chars": 158587}
{"question_id": "4d6b87c8", "answer": "Answer: 25 titles.", "usage": {"input_tokens": 33347, "cached_input_tokens": 0, "output_tokens": 34, "reasoning_output_tokens": 22}, "prompt_tokens_o200k_base": 32649, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.1, "item_types": ["agent_message"], "session_record_sha256": "375ac7be81b1f116bf469791501a7763636b55551c32aa3c058fe7932954a174", "events_sha256": "65ddc7ca8773c22160e7ceaa8636b77b9a9597e67cd13b363ee1649220c2094d", "prompt_sha256": "688641ebc05316ceed8daaabfe4273432d93f20aaa00fd8695ee119db78718d4", "prompt_chars": 153003}
{"question_id": "4dfccbf7", "answer": "You started ukulele lessons on February 1, 2023, and took your Taylor GS Mini to the guitar tech on February 25, 2023. The interval was 24 days.\n\nAnswer: 24 days.", "usage": {"input_tokens": 35847, "cached_input_tokens": 0, "output_tokens": 94, "reasoning_output_tokens": 42}, "prompt_tokens_o200k_base": 35149, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.6, "item_types": ["agent_message"], "session_record_sha256": "5439a8e6c0f055a5fb29f9f4ba0ee60b0b9caa82dfb0e5bb758fa2609dc184f3", "events_sha256": "3008a19ed4a39c362700e55fa027709cfd6e1a86abb500f400d1a54390fb1241", "prompt_sha256": "af724efbf69df82e360eee9bff66b70c35065ff1a2cb2fb251b3d966b6ad9e5e", "prompt_chars": 159730}
{"question_id": "4dfccbf8", "answer": "Answer: You started taking ukulele lessons with your friend Rachel on Wednesday, February 1, 2023.", "usage": {"input_tokens": 35121, "cached_input_tokens": 0, "output_tokens": 27, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 34423, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.1, "item_types": ["agent_message"], "session_record_sha256": "9df6b90e670207f7db330283ae3adcfc11c89781c8cb128ebb07a4b7575d0650", "events_sha256": "b227f106a56803128564e353d66b8690b40b9a2f0ab2169f27c475ed1b5e5b8e", "prompt_sha256": "e50289afe194c4e7d792283db16e12f97b8d217c099e1883711a4771ba3e45ca", "prompt_chars": 163071}
{"question_id": "4f54b7c9", "answer": "You mentioned five distinct family heirlooms:\n\n1. Antique tea set from your cousin Rachel.\n2. Vintage typewriter that belonged to your dad.\n3. Vintage diamond necklace inherited from your grandmother.\n4. Antique music box from your great-aunt.\n5. Set of Depression-era glassware from your mom.\n\nAnswer: 5 items.", "usage": {"input_tokens": 33534, "cached_input_tokens": 0, "output_tokens": 73, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 32836, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.0, "item_types": ["agent_message"], "session_record_sha256": "8fabc949d6c7d006db332855a1b447351ca323295da22c22e1c1421b1f815ae1", "events_sha256": "670e3fd1d6eb9bddbd927e99146b09fcdac4e5851e119253b5801d76786bd721", "prompt_sha256": "e3bb35466f2f9b22862cbf3864a513bde48ffe8f5f1ac251901a258cb84493a2", "prompt_chars": 141762}
{"question_id": "4fd1909e", "answer": "Answer: You attended the Imagine Dragons concert at the Xfinity Center.", "usage": {"input_tokens": 30161, "cached_input_tokens": 0, "output_tokens": 18, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 29463, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.4, "item_types": ["agent_message"], "session_record_sha256": "741d8c4912f7fef2692ff4c1382d4591c504989a5134ce1bef0aecc67d329374", "events_sha256": "ea1e7d986a352cf0d04725045888cfd14896031bf9c364508132f06034976bd6", "prompt_sha256": "72f1b36b4809d0bbd8e41559dfc08911fc7d76c7692144de44225692f79c5965", "prompt_chars": 143024}
{"question_id": "5025383b", "answer": "Answer: Cooking and photography.", "usage": {"input_tokens": 29697, "cached_input_tokens": 0, "output_tokens": 10, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 28999, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.6, "item_types": ["agent_message"], "session_record_sha256": "14b8ffe020919e9d33a77bb1a695327fb0ccec11aade0feab7941180b5ada3a7", "events_sha256": "a756b874c24d3616a4b1836bf34a42b7b536989825d79609ae2367b7d562f323", "prompt_sha256": "da75a2a6d802ed17f3baf672846f2bf687f953b8566c4fff6036810cb3246950", "prompt_chars": 134054}
{"question_id": "505af2f5", "answer": "I’d recommend **cinnamon–vanilla almond-milk creamer**—a simple variation on the almond milk, vanilla extract, and honey creamer you’ve already been making, while keeping your lower-sugar and money-saving goals in mind.\n\n- Use **unsweetened, unflavored almond milk** as the base.\n- Add **vanilla extract and a little cinnamon**, adjusting to taste.\n- Start with **less honey than usual**, or leave it out and taste before adding any.\n- Try a **tiny pinch of salt** to balance the flavors.\n\nFor another variation, pair vanilla with **hazelnut or coconut extract**. If you want a creamier texture, try **cashew milk or oat milk** instead of almond milk.\n\nAnswer: Try cinnamon–vanilla creamer with unsweetened almond milk and less honey; use cashew or oat milk for a creamier variation.", "usage": {"input_tokens": 33199, "cached_input_tokens": 0, "output_tokens": 313, "reasoning_output_tokens": 123}, "prompt_tokens_o200k_base": 32501, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 17.3, "item_types": ["agent_message"], "session_record_sha256": "34240d2f8824b0502db52b8315d87130576ab65a23e538150bfd79edce47d7a8", "events_sha256": "a5141a76d58bea83dd30ed741de9ded538b94550b4d84ce969db26f89ff7cc03", "prompt_sha256": "6a8304f691e459125f8e1b8de068ffc9c90a3d69b029a7a13ef4d6f506e3f24f", "prompt_chars": 145515}
{"question_id": "50635ada", "answer": "Answer: Premier Silver status.", "usage": {"input_tokens": 35632, "cached_input_tokens": 0, "output_tokens": 10, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 34934, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.1, "item_types": ["agent_message"], "session_record_sha256": "c8fe4b20ddd63dda8025b3a1d18c46adee6db266a6a970ec07dbcb6fb2e8ebf4", "events_sha256": "990c67f28cd7d62c877c4bd2ae912cdc311df46c387f6396bdf3f58c14bca2eb", "prompt_sha256": "792cba7bafd74c179b19d743b85dd50bece8a938a013b99386887293aacec7f6", "prompt_chars": 161547}
{"question_id": "51a45a95", "answer": "Answer: Target.", "usage": {"input_tokens": 34673, "cached_input_tokens": 0, "output_tokens": 36, "reasoning_output_tokens": 26}, "prompt_tokens_o200k_base": 33975, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.0, "item_types": ["agent_message"], "session_record_sha256": "eda8a13e9b99ab58df169666168db287c92d15de4a981bbb4a67c50bdc5b8a1f", "events_sha256": "ebfc47025e949d3483e4c950a40e66b54ec2d2e3a6d67c48ca2f4cd27279ba8f", "prompt_sha256": "c8e454d7a9033a3b7733735341d690152e974b692985e561314d32d27de220ff", "prompt_chars": 160466}
{"question_id": "51b23612", "answer": "Answer: The Soviet cartoon I mentioned was **“Nu, pogodi!”**, which I described in our previous conversation as mocking Western culture.", "usage": {"input_tokens": 30445, "cached_input_tokens": 0, "output_tokens": 86, "reasoning_output_tokens": 52}, "prompt_tokens_o200k_base": 29747, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.3, "item_types": ["agent_message"], "session_record_sha256": "e846ca1d276c2cf1f0703192e60b41360f1223c1f63f34309408f333f4453cad", "events_sha256": "d64954713c327d75050d15f4fcb2f24cc6702ebbbfc9bd359ad819840f962580", "prompt_sha256": "c6e5ce29e12689eab283fe7b5a1bbc8921905d86ca825cbd54552f6aca301c62", "prompt_chars": 142499}
{"question_id": "51c32626", "answer": "Answer: February 1st.", "usage": {"input_tokens": 30020, "cached_input_tokens": 0, "output_tokens": 122, "reasoning_output_tokens": 109}, "prompt_tokens_o200k_base": 29322, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.3, "item_types": ["agent_message"], "session_record_sha256": "02a4e6a5e18fa7403be471a526ded8ad405c143f5360adb85e47f4d77c9a5b8f", "events_sha256": "002016dccc8fabcb08c161b01b74d9047fd1a6eee35c47204c12d23af071c26c", "prompt_sha256": "f8997fcc6f2b29f81619dcb2e1445a774fcc7e3b93d2209dc7b52e9ea03d7812", "prompt_chars": 140454}
{"question_id": "54026fce", "answer": "Since you liked the idea of **virtual coffee breaks**, that seems like a good place to start—you can keep the flexibility of working from home while bringing back some casual watercooler conversation.\n\n- **Invite the team’s input first.** In your next meeting, ask: “I’ve been missing our informal chats. Would anyone be interested in a weekly virtual coffee break? What would make it enjoyable for you?”\n- **Keep it optional and relaxed.** Agree on a convenient time and an easy-to-use platform, and let people join or leave as their schedules allow.\n- **Set light ground rules together.** Your ideas of keeping conversation casual and avoiding work talk could help distinguish it from another meeting. Respect everyone’s time and encourage active listening.\n- **Make room for everyone.** Rotate conversation starters, pause for others to respond, avoid interrupting, and gather feedback so you can adjust the format.\n- **Offer other ways to connect.** An informal Slack or Teams channel, virtual trivia, shared-interest groups, and birthday or milestone celebrations were other options we discussed.\n\nAnswer: Start with an optional weekly virtual coffee break shaped by your team’s feedback, and complement it with informal chat channels or shared-interest activities.", "usage": {"input_tokens": 31609, "cached_input_tokens": 0, "output_tokens": 335, "reasoning_output_tokens": 83}, "prompt_tokens_o200k_base": 30911, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 18.4, "item_types": ["agent_message"], "session_record_sha256": "2ab128a2c9126c72302792ab8bc97601876d9f6b4c1930e8afad7abc22781014", "events_sha256": "925759837ca1aec48711f7df221b0e599d4b9d81bcea397f7819b6cb250c29f4", "prompt_sha256": "f851bb7bc7806b3c67798549595bdfc588460b0fa6834e62cf81e37b8858b322", "prompt_chars": 147236}
{"question_id": "545bd2b5", "answer": "Answer: Around 2 hours per day.", "usage": {"input_tokens": 36601, "cached_input_tokens": 0, "output_tokens": 13, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 35903, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.4, "item_types": ["agent_message"], "session_record_sha256": "54a5627ab769e622b39a31fb70d1702aa1377af4821afef820032f3b934c14a7", "events_sha256": "e040e5ef58b7f9387e7d42a9bfb064b3cae3d3f932539a850af7703f26e28513", "prompt_sha256": "05762d577e40ac719b8f5925e241db91416ebef0734910146ed79baa4e204ad4", "prompt_chars": 166885}
{"question_id": "55241a1f", "answer": "Your recent Facebook Live session received 12 comments, and your most popular YouTube video received 21 comments.\n\n12 + 21 = 33 comments.\n\nAnswer: 33 comments.", "usage": {"input_tokens": 33512, "cached_input_tokens": 0, "output_tokens": 41, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 32814, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.2, "item_types": ["agent_message"], "session_record_sha256": "8edf777400c138fe75df5673549154aeb26d6a5a4519be40d8febb228bfcf98a", "events_sha256": "6519ba5efda3456e3d4b196e7d7bc7e055787e385fdb92cb1a655676523b1d2c", "prompt_sha256": "7e5e4e2032f0bacd6a02143fe7a8497c951df3a94239bc86e8dedd3b7659d0d7", "prompt_chars": 159204}
{"question_id": "561fabcd", "answer": "We settled on **Fissionator**! You liked its clunky, machine-like sound, which fit the idea of an infected worker whose protective radiation suit had melted into the host’s flesh, trapping the slime-parasite inside.\n\nAnswer: Fissionator.", "usage": {"input_tokens": 30140, "cached_input_tokens": 0, "output_tokens": 57, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 29442, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.3, "item_types": ["agent_message"], "session_record_sha256": "dfcd6a6fffa2f5249f81423e402ee7f11cd064390b1633758364a107157896ce", "events_sha256": "4b724d51a5c5fa1385a2a0903e5f100a0bbddf7416a2ed042fc4687827533b20", "prompt_sha256": "2a35dbd3578ae9834167263397b41e0826cb91392e528a83f5f0747fc4d89cb9", "prompt_chars": 138186}
{"question_id": "577d4d32", "answer": "Answer: You stop checking work emails and messages by 7 pm.", "usage": {"input_tokens": 30802, "cached_input_tokens": 0, "output_tokens": 18, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 30104, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.6, "item_types": ["agent_message"], "session_record_sha256": "a9f47ee3c255bc8cc4f2f5d45932c03c9ebc7701e13aeb415b25562a05810936", "events_sha256": "71ffa5fbca9c221a2f76350bfc78dcc0befc1abb73b53f605a5cfc9834135100", "prompt_sha256": "026402caf30190671ac0d2cd850f3f6fa030b60245a83d51cbc5a561c734c3b9", "prompt_chars": 151026}
{"question_id": "57f827a0", "answer": "Absolutely—given your interest in mid-century modern design, I’d aim for a layout that feels **simple, balanced, and functional**.\n\n- **Declutter first.** Clear away unused items and group what you’re keeping by purpose. That will make it easier to see how your furniture and storage can work together.\n- **Think in zones.** You liked that approach for your bathroom cabinets; you could apply it here to sleeping, getting dressed, and reading, keeping frequently used items accessible.\n- **Plan around your dresser design.** Since you’re planning a walnut dresser with a satin finish, brass accents, and simple knobs, consider how its proportions will balance with the other furniture. Keep the surrounding decor understated so the walnut remains a highlight.\n- **Support your bedtime routine.** You’ve been reading for 20–30 minutes before sleep, so keep your book conveniently placed and use your smart bulbs to dim the room as you wind down.\n- **Keep Wi-Fi and cables in mind.** Since your bedroom signal has been weak, avoid putting large furniture in the signal path where possible. Cable clips, organizers, or Velcro strips can help tidy any wiring after the move.\n\nIf you share your current furniture placement, I can help you think through a more specific arrangement.\n\nAnswer: Declutter, organize the room into practical zones, balance the layout around your planned walnut dresser, and keep bedtime comfort, Wi-Fi, and cable organization in mind.", "usage": {"input_tokens": 33567, "cached_input_tokens": 0, "output_tokens": 402, "reasoning_output_tokens": 102}, "prompt_tokens_o200k_base": 32869, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 23.4, "item_types": ["agent_message"], "session_record_sha256": "645c994fa8709dcc74d1c5b24b875858aaf7e0348e8f98a2edd469fcebafd80d", "events_sha256": "1ece6ba9c064820454718b61d4304922528b5f2b9a1fc2443aba43f0e33b4a52", "prompt_sha256": "35f279ff012beba433342d6462a6717fc098f4a4147bcb9ac7269516036072dc", "prompt_chars": 157967}
{"question_id": "5809eb10", "answer": "Answer: The construction of the house began in 2014.", "usage": {"input_tokens": 30118, "cached_input_tokens": 0, "output_tokens": 17, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 29420, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.5, "item_types": ["agent_message"], "session_record_sha256": "1ba9df8451fd35efdb510d7d4a01e8a8168ca054e795d8e610493e6f5a81d266", "events_sha256": "51edcbc6a11e3ab227bec8dc2fb40abc53b28850fa7f4ab1eea461e065540c5a", "prompt_sha256": "9411b4dc0f9d7af5e8257fedc31d9f0c084b3929574539d5008957aa502f11d2", "prompt_chars": 146990}
{"question_id": "5831f84d", "answer": "Answer: 15 Crash Course videos.", "usage": {"input_tokens": 35018, "cached_input_tokens": 0, "output_tokens": 12, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 34320, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.8, "item_types": ["agent_message"], "session_record_sha256": "8b71c854d16a3f7d361adcd4322d38adaf6eff6007b321065a9964f7964832fd", "events_sha256": "c2f19be1e6306b9da3875b36bc8e702afcc4354c119abab7cc0e841b671a1651", "prompt_sha256": "c025c37a0c21ef9725b87ac6a37e9fabeebf428a38cf32af4c72c4e3763e3f9b", "prompt_chars": 162290}
{"question_id": "58470ed2", "answer": "In our previous conversation, Borges was quoted as saying: “The Library is a sphere whose exact center is any one of its hexagons and whose circumference is inaccessible.”\n\nAnswer: The Library’s exact center is any one of its hexagons, and its circumference is inaccessible.", "usage": {"input_tokens": 25739, "cached_input_tokens": 0, "output_tokens": 60, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 25041, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.3, "item_types": ["agent_message"], "session_record_sha256": "ea6f0ae9f71b630d716d1606ce3ee7cf45650cfbb05986721cca817b23c32830", "events_sha256": "d3c6866eaedc31020a24c96cad5aee55170093719fa36fc412f99602e216f9e4", "prompt_sha256": "4750547f2054a986087631126177aeebc8b17741a84e95e5e776e14959c3d02e", "prompt_chars": 125207}
{"question_id": "58bf7951", "answer": "Answer: You attended a production of *The Glass Menagerie*.", "usage": {"input_tokens": 26517, "cached_input_tokens": 0, "output_tokens": 17, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 25819, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.0, "item_types": ["agent_message"], "session_record_sha256": "2527e60103626cc982b22c5463b737344c5ad94a9ae862845874093da55283ea", "events_sha256": "328164e0d5d1d583c58927c1219b607dda53ca5b36c93f0a819404cd785a901e", "prompt_sha256": "1eaa027cd73d8576bbe688e2bfa39381b74bf46421008c07dd0287ee89bbb235", "prompt_chars": 118903}
{"question_id": "58ef2f1c", "answer": "Answer: You volunteered at the “Love is in the Air” fundraising dinner on Valentine’s Day, February 14, 2023.", "usage": {"input_tokens": 35007, "cached_input_tokens": 0, "output_tokens": 76, "reasoning_output_tokens": 42}, "prompt_tokens_o200k_base": 34309, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.8, "item_types": ["agent_message"], "session_record_sha256": "a665f20d3e1b3453916f6c2cb673004640607b693bce3a5715953f16589ad178", "events_sha256": "c92ed08708cae97f63ce29f16b394b4b544799bdca5916b6bc4df0991f14c40d", "prompt_sha256": "1115f4643aee886afb372b90e0c0bced1ab122a327d19271e2caf1d646180327", "prompt_chars": 164730}
{"question_id": "59524333", "answer": "Answer: You usually go to the gym at 6:00 pm.", "usage": {"input_tokens": 29901, "cached_input_tokens": 0, "output_tokens": 19, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 29203, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 4.9, "item_types": ["agent_message"], "session_record_sha256": "c5b5595edddb7ab48f91690803ea9a15c20dc4abf14cf5e31dc4a304d29ba817", "events_sha256": "1af8ffa05cc2e6c7428cd4a9f285f73b00bf313a3516d680b03bdb02b1645946", "prompt_sha256": "ba1ee34994d78b9c4e2a692a456c229b04e7324e5b89966fdd456a7f0eaded96", "prompt_chars": 138825}
{"question_id": "5a4f22c0", "answer": "Answer: TechCorp.", "usage": {"input_tokens": 34782, "cached_input_tokens": 0, "output_tokens": 9, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 34084, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.6, "item_types": ["agent_message"], "session_record_sha256": "4473e05cefbed18063f5f30dd637a8d24c982d2babe401030c668d8d4120ca0c", "events_sha256": "fbc3a0c19fa946e0294c68d917a5f8a2c6a4ae62843117170347fa4d3a9e05c2", "prompt_sha256": "4f98f04002e81b60ca9d66919eceb0652705645ab1f08060b51c00104531568e", "prompt_chars": 163043}
{"question_id": "5a7937c8", "answer": "You participated in faith-related activities on **3 days** in December:\n\n- **December 10:** Volunteered at your church’s holiday food drive.\n- **December 17:** Participated in a Bible study at your church.\n- **December 24:** Attended Christmas Eve midnight mass at St. Mary’s Church with your family.\n\nAnswer: 3 days.", "usage": {"input_tokens": 35446, "cached_input_tokens": 0, "output_tokens": 79, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 34748, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.3, "item_types": ["agent_message"], "session_record_sha256": "96193a3843994653cecc9e5be6848679a6b63f08f12d81a2c67d2effd5686b81", "events_sha256": "99bed4742ac93af062ff1c858c91e0358aa7880df51778640c5605dcc632d605", "prompt_sha256": "222df3847b080aedfc012f308c4b261a6a43d4073c05e206f896584122021bb5", "prompt_chars": 161430}
{"question_id": "5c40ec5b", "answer": "Answer: You’ve met up with Alex from Germany twice.", "usage": {"input_tokens": 36170, "cached_input_tokens": 0, "output_tokens": 16, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 35472, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.0, "item_types": ["agent_message"], "session_record_sha256": "efcbc63efd88f0784bb5aa519906446512607a4e0b788ffa976cc4ba79e473ec", "events_sha256": "1e56f0453102ea7f501fd8c7a624dd19be52e315009bcf5069ea5cc9abbc9857", "prompt_sha256": "1b93a56c2add50221eb32fa8f15e8e5bed73ecd8127b899aa724b39244d2272f", "prompt_chars": 167220}
{"question_id": "5d3d2817", "answer": "Answer: Your previous occupation was a marketing specialist at a small startup.", "usage": {"input_tokens": 25120, "cached_input_tokens": 0, "output_tokens": 18, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 24422, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 4.7, "item_types": ["agent_message"], "session_record_sha256": "16ed8d70781bab8c33287a7b3850067230621e3036e148c2021f5fb6b9dfc007", "events_sha256": "62ce993e47080a090fcf62e997306ecf13de77139ee596c67736c47bc1ecc20b", "prompt_sha256": "7dd2524238a8c0ac7d786c42985335b6766105a0514a82fd74a9684bba116bd9", "prompt_chars": 116597}
{"question_id": "5e1b23de", "answer": "Answer: 3 months ago.", "usage": {"input_tokens": 31786, "cached_input_tokens": 0, "output_tokens": 33, "reasoning_output_tokens": 20}, "prompt_tokens_o200k_base": 31088, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.2, "item_types": ["agent_message"], "session_record_sha256": "b76b1b64be4c83a2b31f501641b7f5c2ebc5519254df88bcddfabbf4eec77e32", "events_sha256": "5ac55dd6facbb4310829ac45c9844f97f1a76c229e445ce897748cbf419c0f4a", "prompt_sha256": "b080ea43c428f68deaf43b73387351389383f2ecdbc9e2d6e1d176aa0e7c90a4", "prompt_chars": 147412}
{"question_id": "60036106", "answer": "Your Facebook ad campaign reached around **2,000 people**, and your Instagram influencer collaboration promoted your product to **10,000 followers**.\n\nAnswer: Approximately 12,000 people in total.", "usage": {"input_tokens": 29915, "cached_input_tokens": 0, "output_tokens": 84, "reasoning_output_tokens": 39}, "prompt_tokens_o200k_base": 29217, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.3, "item_types": ["agent_message"], "session_record_sha256": "94604a0da4dec6b1d002c8913e15f856cfde4c9d3d00484f9cebed13a98139e3", "events_sha256": "fa8b3f82bc473e354c033c2f2063135c3e44f1d2764569a90c48650fb89a969b", "prompt_sha256": "b4ae8407e838693dd08c61a336dcf8fd8b9fdf4c22f286093d72fafea36758cc", "prompt_chars": 142336}
{"question_id": "60159905", "answer": "You mentioned three dinner parties in the past month:\n\n1. **Mike’s BBQ** — two weeks before May 21, where you watched a football game.\n2. **Sarah’s Italian feast** — the week before May 22, followed by board games.\n3. **Alex’s international potluck** — May 20.\n\nRepeated mentions of these parties count only once, and your planned dinner party isn’t included.\n\nAnswer: 3 dinner parties.", "usage": {"input_tokens": 36052, "cached_input_tokens": 0, "output_tokens": 165, "reasoning_output_tokens": 67}, "prompt_tokens_o200k_base": 35354, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.2, "item_types": ["agent_message"], "session_record_sha256": "2f44ce2564ace65b0be3003ec3566ca4990c295c980b1bc11b7f404e26c2c2b2", "events_sha256": "6403c0bb1e6d90920c8980a601a0146e4a238e8d2c56a6cea15a237134ac6fdb", "prompt_sha256": "3e7e3edcffe0b66f3ec7dee577b9722ed94a470ec847656b0ee6a519455b9c0b", "prompt_chars": 159853}
{"question_id": "603deb26", "answer": "Answer: 10 times.", "usage": {"input_tokens": 39678, "cached_input_tokens": 0, "output_tokens": 10, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 38980, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.6, "item_types": ["agent_message"], "session_record_sha256": "e7585926e2b43d89cb537703adba7e88705de89fc24544337c116cf865b9bff5", "events_sha256": "9d747dc196cc4ecff652781e39e7809651a6a0a75c4a8f0b98238443b95824f0", "prompt_sha256": "4ead8c68d820dbb3e72b25b3160e3b8f59728f03848845421237e6976aace1c8", "prompt_chars": 175392}
{"question_id": "60472f9c", "answer": "You’ve been working on two projects simultaneously besides your thesis: your **Data Mining group project** and your **Database Systems group project**.\n\nAnswer: 2 projects.", "usage": {"input_tokens": 33738, "cached_input_tokens": 0, "output_tokens": 38, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 33040, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 12.7, "item_types": ["agent_message"], "session_record_sha256": "da43c8bd0d74374fb2bfac6614c7f95d4533f637607cf5cc285080d995e1e4a2", "events_sha256": "9c3876033f2fe8c4730e688de114aef6e674facd35f0dae6331a9343786ad8a4", "prompt_sha256": "f9b98e9ca3f349a47d1afa7faa25923427d5ba9dc964fee02810c82da7f9af10", "prompt_chars": 155607}
{"question_id": "6071bd76", "answer": "Answer: You switched to less water per tablespoon of coffee—from 6 ounces on February 11 to 5 ounces on June 30, 2023.", "usage": {"input_tokens": 34522, "cached_input_tokens": 0, "output_tokens": 86, "reasoning_output_tokens": 48}, "prompt_tokens_o200k_base": 33824, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.0, "item_types": ["agent_message"], "session_record_sha256": "a86c78cc89a7044238a50cb20cc93e76153e5689d48f7fd69310c39d8d4e9dfe", "events_sha256": "2771be17336cbea3bd2526afa969cf06701d3422a9ab78ec359c9acae7adb57d", "prompt_sha256": "edb7b9df60eb1aa2ea02d9523cdbce3699271a265973f9c7a1dc7f914e0276cd", "prompt_chars": 156410}
{"question_id": "60bf93ed", "answer": "You bought your laptop backpack on January 15, and it arrived on January 20—a difference of 5 days.\n\nAnswer: 5 days.", "usage": {"input_tokens": 35232, "cached_input_tokens": 0, "output_tokens": 34, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 34534, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.4, "item_types": ["agent_message"], "session_record_sha256": "3db61e0f8db193ee5c0b044d58bf3c856572f4e0ad9e727b5948f0c0d965003e", "events_sha256": "ca893af91897f3250f2187127b45ff9b78a0e42036d083b11742c93a7aa00e65", "prompt_sha256": "b9830cd689c495ef5d6ba7d2e43872ab43f7af53e4c7163e177826d2fa1b5aae", "prompt_chars": 159709}
{"question_id": "60bf93ed_abs", "answer": "Answer: The supplied sessions do not include purchase or arrival dates for your iPad case.", "usage": {"input_tokens": 33298, "cached_input_tokens": 0, "output_tokens": 48, "reasoning_output_tokens": 24}, "prompt_tokens_o200k_base": 32600, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.3, "item_types": ["agent_message"], "session_record_sha256": "b8342327219efe7fa0abd8013ce1955de03ab0944e245ac605d2fc01460526c6", "events_sha256": "63a221e0c1619ac807a4b2a3ed98225778f59cea096693cb7e3529e3e458b7e5", "prompt_sha256": "2f19902c86164531ce99e4a498250445d6d7f3c605897185f1a4bf6e67d45b9d", "prompt_chars": 150156}
{"question_id": "60d45044", "answer": "Answer: Japanese short-grain rice.", "usage": {"input_tokens": 34655, "cached_input_tokens": 0, "output_tokens": 12, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 33957, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.4, "item_types": ["agent_message"], "session_record_sha256": "03ccfd6a9e1f67baa1c3f2b3d4a130fce46e24b73840e57ac3848c31daf6009a", "events_sha256": "b9e4da3bea49b86f390e315ba2c89dc34149736ed862b5e5792d1aedca0fb4cb", "prompt_sha256": "3041a2d5a7ab3e23705495e08de90eafc4daec3bf6e56d30231344b73f12db31", "prompt_chars": 158114}
{"question_id": "618f13b2", "answer": "Answer: Four times.", "usage": {"input_tokens": 36342, "cached_input_tokens": 0, "output_tokens": 40, "reasoning_output_tokens": 29}, "prompt_tokens_o200k_base": 35644, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.0, "item_types": ["agent_message"], "session_record_sha256": "526ac2a84b0ceb318ce101e7904be0e93f1610a4132ee3a03f582fd81b14ada1", "events_sha256": "1ff720817d3d7b4b9dbb4903ecd6799a36c3afc7b712a3b7925834c819c9d7ee", "prompt_sha256": "e546b5f3dc2615771b404d3e30084ff99afc3dbf16ff1a7f6bca9d50019799c9", "prompt_chars": 166576}
{"question_id": "61f8c8f8", "answer": "You finished your recent 5K in 35 minutes, compared with 45 minutes last year—a 10-minute improvement.\n\nAnswer: 10 minutes faster.", "usage": {"input_tokens": 31519, "cached_input_tokens": 0, "output_tokens": 36, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 30821, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.9, "item_types": ["agent_message"], "session_record_sha256": "33279314ec17d67a8b11b31dc28f83c0e720f90c569d2ac684bc6ae40a8a05d2", "events_sha256": "517b8a7d6a5890fffc42afb980769974600e1f2fe351d04720f509dcb9dfc550", "prompt_sha256": "407b845bca38050a0d7ec3c64797c10c3a31eb275c17685ac79a36a198688ff4", "prompt_chars": 140144}
{"question_id": "6222b6eb", "answer": "In our May 27 conversation, I mentioned that SIAC_GEE implements **6S**, the radiative transfer model used for atmospheric correction.\n\nAnswer: 6S (Second Simulation of a Satellite Signal in the Solar Spectrum).", "usage": {"input_tokens": 32577, "cached_input_tokens": 0, "output_tokens": 50, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 31879, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.9, "item_types": ["agent_message"], "session_record_sha256": "8df72e50383605060356643035855c37e3f06779851c9c00ee19b329fd2bd2b6", "events_sha256": "1edcf320997e07e809f6ea936dbde18fe32cf9edc6ce8fafc55556ec196dd5c9", "prompt_sha256": "f8d83dfd62b6b51419a4f68c873a41641f4fae43e046aa8529d14c329ca76053", "prompt_chars": 158553}
{"question_id": "6456829e", "answer": "Answer: 8 plants in total.", "usage": {"input_tokens": 32340, "cached_input_tokens": 0, "output_tokens": 100, "reasoning_output_tokens": 86}, "prompt_tokens_o200k_base": 31642, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.7, "item_types": ["agent_message"], "session_record_sha256": "562186e71d843f7948c98a3bd5237e61ca512efacb685ffc7bd769d4c7d0ed0b", "events_sha256": "e6733d3c1dc636c5d167268580ec13351540c52680e1e3890eaf8f56347868d7", "prompt_sha256": "d84be8ba83d3ab7b7bc9cadbc35e83a4731bbb4272446841154903e92ea7ace4", "prompt_chars": 143706}
{"question_id": "6456829e_abs", "answer": "Answer: You initially planted 5 tomato plants. The number of chili pepper plants is not stated in the supplied sessions.", "usage": {"input_tokens": 35719, "cached_input_tokens": 0, "output_tokens": 81, "reasoning_output_tokens": 51}, "prompt_tokens_o200k_base": 35021, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.2, "item_types": ["agent_message"], "session_record_sha256": "3f7f07ba7c4c6a210f65dda1302f09a7a3f33730f5b26e85789bbce44a108a48", "events_sha256": "a69780693180580a61fbcb1abfff3934ca3f61d1b6b5d76367f361df9ad59827", "prompt_sha256": "f121f01b1211f61f46fe6d61f9a909489d485c61019ce1642aac32cc573bcc1d", "prompt_chars": 150313}
{"question_id": "65240037", "answer": "Answer: I previously recommended a **1:10 ratio**—1 part tea tree oil to 10 parts carrier oil, such as jojoba, coconut, or almond oil. For example, mix 1 drop of tea tree oil with 10 drops of carrier oil. Patch-test first, and don’t apply it undiluted.", "usage": {"input_tokens": 30394, "cached_input_tokens": 0, "output_tokens": 165, "reasoning_output_tokens": 91}, "prompt_tokens_o200k_base": 29696, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.4, "item_types": ["agent_message"], "session_record_sha256": "66a115ef5a810d9b649143836525c8591466e96cae02a4340eb9724ff9d71345", "events_sha256": "ebab13774e18206dc70202b581622237cd5e4d38989f0dc294132f5c8d5061e3", "prompt_sha256": "4eadc836ced346d5e77cb79d1dae430ef058ee1f880ddd0b4aa9a42c0cdcd34c", "prompt_chars": 142457}
{"question_id": "6613b389", "answer": "Rachel got engaged on May 15th, and your anniversary is July 22nd—just over two months later.\n\nAnswer: 2 months.", "usage": {"input_tokens": 38377, "cached_input_tokens": 0, "output_tokens": 88, "reasoning_output_tokens": 52}, "prompt_tokens_o200k_base": 37679, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.8, "item_types": ["agent_message"], "session_record_sha256": "f498e3ed850c184901f61b029d3e7145a07d251907f8a835f5cff3f7ca9a7014", "events_sha256": "2359198d4b346be481bdc3b0e4f8d98c40a11df06a333095bdd32d6e862b7ad9", "prompt_sha256": "3d5f96059a7631b89af49826d59364aaeaae2319112b223e25fb26a80714c034", "prompt_chars": 172231}
{"question_id": "66f24dbb", "answer": "Answer: You bought your sister a yellow dress and a pair of matching earrings for her birthday.", "usage": {"input_tokens": 34638, "cached_input_tokens": 0, "output_tokens": 23, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 33940, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.6, "item_types": ["agent_message"], "session_record_sha256": "deeea67460d18b21f3611fb3fcbefe8972c56afc24e78d674cfa78c6122a0f6d", "events_sha256": "70e5b873783a2abe1f4990c11fbe1ade1445f05d514952d6c63a8addd9a8a475", "prompt_sha256": "157e114116c348f32cfb949d0a3fc2a11e4046bc0da0da0de588eef3b669695c", "prompt_chars": 160058}
{"question_id": "67e0d0f2", "answer": "You’ve completed 8 courses on edX and 12 courses on Coursera: 8 + 12 = 20.\n\nAnswer: 20 online courses.", "usage": {"input_tokens": 31418, "cached_input_tokens": 0, "output_tokens": 63, "reasoning_output_tokens": 24}, "prompt_tokens_o200k_base": 30720, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.7, "item_types": ["agent_message"], "session_record_sha256": "6a65426fb992388cf655eaeff738bd97f374e559a5dc08baf3401b470a2fae18", "events_sha256": "98f809ea3bb5e0113f1f43e8009b1cf84c848ad14b37287e5d41a177d60b6ead", "prompt_sha256": "e90d8afadba173247dc3f2f8b74885d830997f63d0d89dece6c19749abcedf1c", "prompt_chars": 149761}
{"question_id": "681a1674", "answer": "Answer: 2 Marvel movies—Avengers: Endgame and Spider-Man: No Way Home.", "usage": {"input_tokens": 31903, "cached_input_tokens": 0, "output_tokens": 60, "reasoning_output_tokens": 34}, "prompt_tokens_o200k_base": 31205, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.7, "item_types": ["agent_message"], "session_record_sha256": "332e366ffbfa9ef8274afa72053f03e6b9bd307efc8543d3f999e4242b77ba93", "events_sha256": "fcc13e150c86f849d37c2f8841de4326b8fa515ab040820126ff042a2f377daa", "prompt_sha256": "0b1a7e555b12125aa372d3998182c37e42b8e1caee607da3497e7d41d11fa468", "prompt_chars": 144055}
{"question_id": "69fee5aa", "answer": "You had 37 pre-1920 American coins on May 27, then added a 1915-S Barber quarter on May 29, bringing your total to 38.\n\nAnswer: 38 coins.", "usage": {"input_tokens": 34358, "cached_input_tokens": 0, "output_tokens": 46, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 33660, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.9, "item_types": ["agent_message"], "session_record_sha256": "71d303b2f98b1b1bf15baebbcfc6d50d28bcd74b53dad6ace1740a247cdd6855", "events_sha256": "e783d6e8f7a941a44bd1ad5a30bce6985015c14ffd943341a80400a1212818b3", "prompt_sha256": "e705751c2adbf2cc098e61b7672896d968775baa3a64e8649faa88155bfe5dfa", "prompt_chars": 155554}
{"question_id": "6a1eabeb", "answer": "Answer: Your personal best time in the charity 5K run was 25:50 (25 minutes, 50 seconds).", "usage": {"input_tokens": 32416, "cached_input_tokens": 0, "output_tokens": 30, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 31718, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.0, "item_types": ["agent_message"], "session_record_sha256": "7d87123b46a345827fb8f0f81acb40263769693918f60f0e6ba3c43bb4bb4b6b", "events_sha256": "ce5fc694d9bf18d4caafd93218eb8b1b7a08bf8bfacc05005b4a5ba034fbadc7", "prompt_sha256": "9f12ea70bc2d18caa49eb291efaaeb0a98c0b199604660c01d34ae295ad5a79a", "prompt_chars": 149981}
{"question_id": "6a27ffc2", "answer": "Answer: You’ve completed 30 videos of Corey Schafer’s Python programming series.", "usage": {"input_tokens": 33472, "cached_input_tokens": 0, "output_tokens": 21, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 32774, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.7, "item_types": ["agent_message"], "session_record_sha256": "ba236d0e3a07f07aa2b9cbb874fde2f5455f82a802785b84ce56b4cf1272d0c7", "events_sha256": "6c3d6a265fb4c3b43f74669483f9b17b22e691bb351a8804d3180b46810edfc6", "prompt_sha256": "5b17508f7d619e4272f857a69b351ad1746ff87ceac8533f564cba9bf82c4ad0", "prompt_chars": 158465}
{"question_id": "6ade9755", "answer": "Answer: You take yoga classes at Serenity Yoga.", "usage": {"input_tokens": 30233, "cached_input_tokens": 0, "output_tokens": 14, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 29535, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.7, "item_types": ["agent_message"], "session_record_sha256": "eecb7147df24a02358a061686835fbeea1cbbab90233fb06fff0ced55295cffd", "events_sha256": "50d7d57702b6a025cccdd9319080df2979b197448280b14030f72d32bcbb97b0", "prompt_sha256": "f5057665dca955c3f0ae19986dac3665db9f999c92eedbb9cabde7588c977d61", "prompt_chars": 141438}
{"question_id": "6ae235be", "answer": "In our earlier conversation, I listed four main processes at CITGO’s **Lake Charles Refinery**:\n\n- **Atmospheric distillation:** Heats crude oil and separates it into fractions based on their boiling points.\n- **Fluid catalytic cracking (FCC):** Breaks heavier crude-oil fractions into lighter, more valuable products such as gasoline and diesel.\n- **Alkylation:** Combines smaller molecules into larger ones to create high-octane gasoline components.\n- **Hydrotreating:** Removes impurities from gasoline and diesel fractions to improve their quality.\n\nThese were some of the main processes mentioned, not necessarily an exhaustive list.\n\nAnswer: Atmospheric distillation, fluid catalytic cracking (FCC), alkylation, and hydrotreating.", "usage": {"input_tokens": 32394, "cached_input_tokens": 0, "output_tokens": 154, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 31696, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.7, "item_types": ["agent_message"], "session_record_sha256": "37128bdd2e491cb2dd51d64450c3332a00ebe8dfa1192d5580cecc588a2a454f", "events_sha256": "98afa3214a4797ed380013f520647350ed576a9f8219f3dba6cf1dfb757322e0", "prompt_sha256": "227180bd89f66f981b99d741b200a842b370955d31759e81da1a74e27b6735ba", "prompt_chars": 156765}
{"question_id": "6aeb4375", "answer": "Answer: You’ve tried four Korean restaurants in your city.", "usage": {"input_tokens": 37261, "cached_input_tokens": 0, "output_tokens": 16, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 36563, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.0, "item_types": ["agent_message"], "session_record_sha256": "4c6056355c9e4bd9e9c4acfbc6c525dd3b99e340e7c99d38ac3ff6cd84021ca4", "events_sha256": "c6f1451a3fe7a9a1a6d020511818f6e9d6c60dc20a8ab8931dd67e76a0da276e", "prompt_sha256": "a5e35e7a2422a1bf3276498ced5c7682d841a797a7e6da5fa502be8bce0bce22", "prompt_chars": 163896}
{"question_id": "6aeb4375_abs", "answer": "The sessions mention four Korean restaurants you’ve tried, but no count for Italian restaurants.\n\nAnswer: The number of Italian restaurants you’ve tried in your city is not available in the retrieved sessions.", "usage": {"input_tokens": 36867, "cached_input_tokens": 0, "output_tokens": 93, "reasoning_output_tokens": 49}, "prompt_tokens_o200k_base": 36169, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.8, "item_types": ["agent_message"], "session_record_sha256": "917e238723753c6f450a439b2f195dd083fb64efef23d429171400c1ac42faa2", "events_sha256": "fda99db450d853daabd5ebce49597c312f5eedcb2f96890a12ce43d2cb72beca", "prompt_sha256": "f1f2fbba2661d27a2539b5e4755026b3b40ed5760d3ccc5395e3809c3bc121a8", "prompt_chars": 164257}
{"question_id": "6b168ec8", "answer": "Answer: You own three bikes: a road bike, a mountain bike, and a commuter bike.", "usage": {"input_tokens": 36399, "cached_input_tokens": 0, "output_tokens": 24, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 35701, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.0, "item_types": ["agent_message"], "session_record_sha256": "37a1a4529aca3af75eaa307407c2d8e6b0bd4d7bbc1df6d31be65ff9e4608645", "events_sha256": "6365908eb17ea4efbea19476b8a9781abb160bc1c8000234e2661325f335165d", "prompt_sha256": "119ce2055c98ebe88d9fd2144074ce04a103a83ed98ab0e815087d59049222d5", "prompt_chars": 163478}
{"question_id": "6b7dfb22", "answer": "Yes—given your interest in realistic flowers, textured acrylic painting, and your recent 30-day painting challenge, I’d try **changing how you explore rather than pushing yourself to produce a finished piece.**\n\nHere are a few ideas tailored to what you’ve shared:\n\n1. **Look at living plants, not just Instagram paintings.**  \n   Study a real flower or something from your balcony herb garden. Notice its shape, texture, and how the light falls on it, and take reference photos from different angles. That gives you something personal to respond to.\n\n2. **Revisit flowers with a different technique.**  \n   Since you wanted to explore palette knives, try using dabs, swirls, or thick impasto strokes for petals and leaves. Experiment with knife angle and pressure, without making realism the goal of that session.\n\n3. **Let your DIY interests cross into your painting.**  \n   Your denim organizer project involves contrasting textures, pocket arrangements, ribbons, and embroidery. Those could become starting points for a painted composition or a mixed-media experiment using found materials.\n\n4. **Bring another person into the process.**  \n   Consider a local art class, an art group, or an online art community. Since you’ve also wanted to reconnect socially, this could combine creative exploration with connection rather than keeping painting entirely solitary.\n\n5. **Make the challenge flexible and low-pressure.**  \n   You recently noticed that tying self-worth to achievements was stressful. Apply your meditation practice here: focus on observing and experimenting, rather than judging the result. A brief pause or a change of approach is allowed.\n\nFor your next session, keep it small: **choose one plant, make a color study, then try a palette-knife texture study.** You’ve said smaller tasks help you stay on track—use that structure to support curiosity, not add pressure.\n\nAnswer: Find fresh inspiration through real plants, palette-knife experiments, your DIY textures, and art communities, while keeping your painting challenge flexible and focused on exploration rather than achievement.", "usage": {"input_tokens": 34304, "cached_input_tokens": 0, "output_tokens": 546, "reasoning_output_tokens": 129}, "prompt_tokens_o200k_base": 33606, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 29.7, "item_types": ["agent_message"], "session_record_sha256": "b541e4d71d4ccf9a251cfc5edaae7ad48dda031ee5da86971424cbe1a97b0b0a", "events_sha256": "3eba2b80bdc37b477eab184d1c6fe75b0f2aee0b19155859e02a01b745ceb600", "prompt_sha256": "63ade2b8d537b4c2cba45a0db8830327523c983d5b98019754f970996b74c5b1", "prompt_chars": 159395}
{"question_id": "6c49646a", "answer": "Your three trips to Durango, Breckenridge, and Santa Fe totaled **1,800 miles**, and your Yellowstone trip covered **1,200 miles**.\n\n1,800 + 1,200 = **3,000 miles**.\n\nAnswer: 3,000 miles.", "usage": {"input_tokens": 33106, "cached_input_tokens": 0, "output_tokens": 86, "reasoning_output_tokens": 23}, "prompt_tokens_o200k_base": 32408, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.0, "item_types": ["agent_message"], "session_record_sha256": "fce6131625fc7d3f6baf40dad3c216bec639647a98c538decc5345abf2043f67", "events_sha256": "44599b17bdc491387f1c10835110e4274a2529e38e2fde20c0fbec0e381f8d5b", "prompt_sha256": "04bf6faaf0ccc9d918e7f4ac0c6a63638a3be19f778ea49a29f2d71e79c697a4", "prompt_chars": 152741}
{"question_id": "6cb6f249", "answer": "Answer: 17 days.", "usage": {"input_tokens": 37862, "cached_input_tokens": 0, "output_tokens": 35, "reasoning_output_tokens": 23}, "prompt_tokens_o200k_base": 37164, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.2, "item_types": ["agent_message"], "session_record_sha256": "f2f90bdf05d58f33581aed7589c1143dede092392d52620753e5848957aed934", "events_sha256": "af66a6eda926ce2aaf7e3fa0e3cfc70d41f1e7775b59fb10d6af8d2056124269", "prompt_sha256": "ea8fc0ee379585fcbe842a9f9e6071c449226634bb31fa2b2d1f107a592dc5e6", "prompt_chars": 170259}
{"question_id": "6d550036", "answer": "You’ve mentioned **3 projects** you have led or are currently leading:\n\n1. **Marketing Research class project** — you led the data analysis team conducting a market analysis for a new product launch.\n2. **High-priority software project** — you completed it two months ahead of schedule, significantly increasing company revenue.\n3. **New product feature launch planned for June** — you’re leading five engineers and organizing the project plan and task assignments.\n\nAnswer: 3 projects.", "usage": {"input_tokens": 29740, "cached_input_tokens": 0, "output_tokens": 242, "reasoning_output_tokens": 140}, "prompt_tokens_o200k_base": 29042, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.5, "item_types": ["agent_message"], "session_record_sha256": "0d8b04401d320e25007c0b4715cca1c1b513540d429520f25d58b9643a95561a", "events_sha256": "e15354a061afb5e1414f19e570fc5ef60f8e6dae9bf2e62c548dd573a1da8ee1", "prompt_sha256": "eebca6a17972091482483380967e7a94c4636fee51841559b341bd303489e7d7", "prompt_chars": 136975}
{"question_id": "6e984301", "answer": "On February 11, you said you’d been taking sculpting classes for about 6 weeks. You bought your tools on March 4, three weeks later, bringing the total to 9 weeks.\n\nAnswer: 9 weeks.", "usage": {"input_tokens": 37004, "cached_input_tokens": 0, "output_tokens": 141, "reasoning_output_tokens": 88}, "prompt_tokens_o200k_base": 36306, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.3, "item_types": ["agent_message"], "session_record_sha256": "3bfc6ba1c2e3052c7dc10d43bc05c74ca38f8bd53099dbb33da87629ebbe57ca", "events_sha256": "02e00c8aaaa4d8ae36a03849c09ac465aa0e9f65784b46d35bc2b4048971816f", "prompt_sha256": "f15621ac33d987476e03bafcac45d4853ace5cfaf62f09039372aa6aa21cda91", "prompt_chars": 172337}
{"question_id": "6e984302", "answer": "Answer: You bought a set of sculpting tools, including a modeling tool set, a wire cutter, and a sculpting mat.", "usage": {"input_tokens": 36167, "cached_input_tokens": 0, "output_tokens": 31, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 35469, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.2, "item_types": ["agent_message"], "session_record_sha256": "56f38bae6a7dd2c24f4023776a916ef2441f6abc7e0f55ac728f8ca6f1bfd444", "events_sha256": "9bdf62475ad6fd2ca020e8f55989da1a20aeaff1e77c348af578921a01b15202", "prompt_sha256": "c40f8cb11781991ebd8104cd8e7744a67a20ed39e922b5f4641aa0dc8ce19e64", "prompt_chars": 168149}
{"question_id": "6f9b354f", "answer": "Answer: A lighter shade of gray.", "usage": {"input_tokens": 33419, "cached_input_tokens": 0, "output_tokens": 12, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 32721, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 4.5, "item_types": ["agent_message"], "session_record_sha256": "fb8b196dfb69ef6553a6cec1ad53d9a51718d15e4fafae234541dd9807ebc782", "events_sha256": "76e1b57f3a18458a517af9538de29dc85158210c7502164a43a2cc9cdd73d96c", "prompt_sha256": "3beae404f3c22264a23e2f936a9fb0321d2f9e95cc0c51e794f22a8e4653bf4f", "prompt_chars": 156291}
{"question_id": "7024f17c", "answer": "The sessions don’t record completed jogging or yoga hours for last week (May 22–28). Your 30-minute jog was reported on May 20, and your yoga messages described a past routine and plans to restart, not completed sessions.\n\nAnswer: Your total jogging and yoga hours for last week are not available in the supplied sessions.", "usage": {"input_tokens": 36163, "cached_input_tokens": 0, "output_tokens": 114, "reasoning_output_tokens": 40}, "prompt_tokens_o200k_base": 35465, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.8, "item_types": ["agent_message"], "session_record_sha256": "9516e07bd22bb4c65508431f782c2f1bbf6c37377c8319ad7353a2522cb332d4", "events_sha256": "f496c441946b91fd7b5aeea2c22558603b601b8dadb7fde723b78e629298050c", "prompt_sha256": "c15faefc60166a956a8c9f89f49897122396aaee2a31a4ed357404f765f943ea", "prompt_chars": 162432}
{"question_id": "70b3e69b", "answer": "The example I gave was **Manolo García**. In our previous conversation, I described him as a Spanish-Catalan singer-songwriter who had publicly supported unity between Catalonia and Spain, expressing those views through public statements rather than explicitly political music.\n\nAnswer: Manolo García.", "usage": {"input_tokens": 29457, "cached_input_tokens": 0, "output_tokens": 60, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 28759, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.8, "item_types": ["agent_message"], "session_record_sha256": "94f56349db9b0da32fc542fc0ede6f17325512a713e34b7066558c141e843412", "events_sha256": "a801c0d924d79468a80c0e3303b866b82104f38037c865f59d57c8efd32ae609", "prompt_sha256": "e2ddf6d0d70f5e528c9e9e264dfbe170fd6938d21040c2fb80826a90d7c3666f", "prompt_chars": 149000}
{"question_id": "71017276", "answer": "Answer: 4 weeks ago, on March 4, 2023.", "usage": {"input_tokens": 27580, "cached_input_tokens": 0, "output_tokens": 20, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 26882, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.7, "item_types": ["agent_message"], "session_record_sha256": "524d1a77b7463c6baae830527ae2c8af326fe34c3cf8173ee2cb1a1ddded1990", "events_sha256": "4f8c87696744d5314e93b4e6e2fc41575ef01186e49866a42fd93062c94a0afd", "prompt_sha256": "69c6f30fd845cf4ebe2fb31610e129d9834ddcd0e98cd999b553b1b823ad4513", "prompt_chars": 124158}
{"question_id": "71017277", "answer": "Answer: The supplied sessions don’t state who gave you jewelry last Saturday (March 4).", "usage": {"input_tokens": 31964, "cached_input_tokens": 0, "output_tokens": 111, "reasoning_output_tokens": 86}, "prompt_tokens_o200k_base": 31266, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.1, "item_types": ["agent_message"], "session_record_sha256": "ddd9be43b1ca6b96ec7e6065a27f22a15345343feeb2fefb945034248a2f7992", "events_sha256": "8d3bf7e585ba1076f4aa681cef14dead6f748393ee64763b7f6768113434ee62", "prompt_sha256": "895e19c6a27ec7cfb6e522facb23d4e8bbf65b7d52af82d63a3b57aa702c20c3", "prompt_chars": 146229}
{"question_id": "71315a70", "answer": "Answer: 10–12 hours.", "usage": {"input_tokens": 36636, "cached_input_tokens": 0, "output_tokens": 12, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 35938, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.5, "item_types": ["agent_message"], "session_record_sha256": "f3c320b2dc34b9cc8c15971e416c2f1d6b96f121118102cb4e639a700c8b0788", "events_sha256": "b006a0257b38141009d339dcb61f20f19efee5ccf9f17dc07a00ba065005ccd2", "prompt_sha256": "2d8a3393705c3d581e82626fa68ede15393d7e0de27dc1f7ddcf2a97d3707504", "prompt_chars": 169181}
{"question_id": "7161e7e2", "answer": "In the shift rotation sheet we created on May 24, Admon was assigned the **Sunday day shift, from 8 am to 4 pm**.\n\nAnswer: Admon’s Sunday shift was 8 am–4 pm (Day Shift).", "usage": {"input_tokens": 34013, "cached_input_tokens": 0, "output_tokens": 54, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 33315, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.9, "item_types": ["agent_message"], "session_record_sha256": "f662f958fca381069e200a8f4d0106f6552b0805bd54dec0337f2894dced632a", "events_sha256": "536d7e67f66fdd8200cee836fe157b01d5ac730d938051ff777271bf45a6d5b4", "prompt_sha256": "0550b0efaaa6e581193f91b9a6caf824dc95972f692f61555b24abd3da81b19c", "prompt_chars": 159533}
{"question_id": "71a3fd6b", "answer": "Answer: The phone number I provided for Speyer Tourismus Marketing GmbH was +49 (0) 62 32 / 14 23 - 0.", "usage": {"input_tokens": 31722, "cached_input_tokens": 0, "output_tokens": 38, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 31024, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.3, "item_types": ["agent_message"], "session_record_sha256": "d67a308da51351b5b6f088e4eba248ac81e44f9b541dc4cab9c74679935df5e6", "events_sha256": "2805111adcfcecf7edffa1b62199f4d70f37abde373ae0ca79a531412b4ecd76", "prompt_sha256": "8dab554b8c76cacfbdd705594da385b9b563b6495c706c561b6f2ecbe527ed15", "prompt_chars": 154213}
{"question_id": "720133ac", "answer": "Lola’s vet consultation cost $50, and her flea and tick medication cost $25 for a 3-month supply. Together, they cost $50 + $25 = $75.\n\nAnswer: $75 total.", "usage": {"input_tokens": 26894, "cached_input_tokens": 0, "output_tokens": 48, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 26196, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.7, "item_types": ["agent_message"], "session_record_sha256": "60cb20f8ebf28f338b6b1f707919c0581c378c452cb100c52569c33b56932b85", "events_sha256": "fff28d96f4fb1f62b4ca850bc4ddd60948da6d3713771208411fa390211ecc30", "prompt_sha256": "69090cbc0aebe845f4397db320b9f5d9d35d8816c5c0bcc33724a73a5d5dffc9", "prompt_chars": 124393}
{"question_id": "726462e0", "answer": "Answer: You got a 10% discount on your first purchase from the new clothing brand.", "usage": {"input_tokens": 32295, "cached_input_tokens": 0, "output_tokens": 23, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 31597, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.4, "item_types": ["agent_message"], "session_record_sha256": "79e41d921de0ba3410d312b63c2c71edf872a6546f4541a2932dba45dd89c4fd", "events_sha256": "318c93aa0570519c96aa332868463e324ce8b881e40af479124eaf4faee4448b", "prompt_sha256": "03b6d076b42f8616a61598e04ee911c88f4a3361e92b664210f6d467277ff75d", "prompt_chars": 150984}
{"question_id": "72e3ee87", "answer": "Answer: You’ve completed 50 episodes of Crash Course’s Science series.", "usage": {"input_tokens": 38618, "cached_input_tokens": 0, "output_tokens": 19, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 37920, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.4, "item_types": ["agent_message"], "session_record_sha256": "fcdc04a08627747701bdcd5c3639250ef0cb19afe577e157eb15585f3736d06c", "events_sha256": "0d17379c3f4824adef81985c42dfffdf68f98729bb840c7d3719d4fdb716ce73", "prompt_sha256": "1e3b50a2c02af455afa331420053dcac9ffc4fbb6bf1b01a452e329cc43f21b3", "prompt_chars": 172431}
{"question_id": "73d42213", "answer": "You said you left home at 7:00 AM on Monday, and the trip to the clinic took two hours, so you arrived at 9:00 AM.\n\nAnswer: 9:00 AM.", "usage": {"input_tokens": 32523, "cached_input_tokens": 0, "output_tokens": 83, "reasoning_output_tokens": 35}, "prompt_tokens_o200k_base": 31825, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.9, "item_types": ["agent_message"], "session_record_sha256": "594be3e3f35303295b7da8c2e05ac95f5b1f18ab92d66837891b162df6fa85df", "events_sha256": "7f86f61fe8326c6481a6a88ac61892ba2937f2c1a9543bb314386ebebfeea7f5", "prompt_sha256": "d2ba21597d92c0ddd5fa870369a783db25c359b40c6d5fcbaa85229632689111", "prompt_chars": 154058}
{"question_id": "7401057b", "answer": "Your latest update on May 30, 2023, stated that you had accumulated enough points for two free nights at any Hilton property.\n\nAnswer: Two free nights.", "usage": {"input_tokens": 37710, "cached_input_tokens": 0, "output_tokens": 38, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 37012, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.7, "item_types": ["agent_message"], "session_record_sha256": "1a51ee7a74e42e5200e4c58a5e5c324e07d157002882cf336f5325c62397a03e", "events_sha256": "2e80e0d004384b05be19e5a819bd1682453c5bbfced1f5996e201697ff6de66e", "prompt_sha256": "f998af8b131605cd6db979d181110faa4688eba9ff7db37f1872186d3b770049", "prompt_chars": 167756}
{"question_id": "7405e8b1", "answer": "You received **40% off your first HelloFresh order** and reported **20% off an UberEats order**. However, you didn’t specify that the UberEats discount was on your first order.\n\nAnswer: The supplied conversations don’t establish whether your first HelloFresh discount was higher than your first UberEats discount.", "usage": {"input_tokens": 33771, "cached_input_tokens": 0, "output_tokens": 188, "reasoning_output_tokens": 115}, "prompt_tokens_o200k_base": 33073, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.2, "item_types": ["agent_message"], "session_record_sha256": "ab843bdf89533135c3cad1a51f0029d12f34e4013a04e26ea759cdff60c809e6", "events_sha256": "a08def0b71e3624b3ae36d537c021866d91d22719f196d955a08efd7b1e166e5", "prompt_sha256": "9f1a375081fe3b6358c35565d46e2bc84f32e115f67673f52cd001f37b74b5e5", "prompt_chars": 155058}
{"question_id": "7527f7e2", "answer": "Answer: You spent $800 on a designer handbag.", "usage": {"input_tokens": 34497, "cached_input_tokens": 0, "output_tokens": 15, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 33799, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.8, "item_types": ["agent_message"], "session_record_sha256": "5055e9ab442ce533363b1f955d26c19eea1f9d01d1c09bdab26a370c4913a4c0", "events_sha256": "939350907ade0806076da68c7e9aad8ccaf56880f470db5f71b80f67d18e0025", "prompt_sha256": "d14ba67635b2fa46d99b8f1003079c5291888df5676accc990661fde04d39b93", "prompt_chars": 163130}
{"question_id": "75499fd8", "answer": "Answer: Your dog, Max, is a Golden Retriever.", "usage": {"input_tokens": 32981, "cached_input_tokens": 0, "output_tokens": 16, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 32283, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.0, "item_types": ["agent_message"], "session_record_sha256": "21b6307e9d2899882fcc787ede0477b0e96c826ce955d75630dafd7b0dd3b2f9", "events_sha256": "c7d85802b628a6ffe1ca0954a693301b7a16e819834de4fecc51cf49111b5387", "prompt_sha256": "b3d8e190bd27e2811a1793cdfd8564f9bf96ec851d06eec8150873b46a1003d4", "prompt_chars": 152734}
{"question_id": "75832dbd", "answer": "Based on your interests in **medical image analysis, explainable AI, multimodal learning, and reinforcement learning**, I’d prioritize the following.\n\n### Conferences to explore\n- **MICCAI — Medical Image Computing and Computer Assisted Intervention:** Closely aligned with your medical-imaging and segmentation interests. Its Grand Challenge activities were also mentioned in our dataset discussion.\n- **ISBI — International Symposium on Biomedical Imaging:** Another relevant option for your biomedical-imaging work, including the segmentation challenges discussed earlier.\n- **NeurIPS, ICML, and ICLR:** These were among the conferences you said you wanted to publish in. They’re worth considering as you explore multi-agent and multimodal reinforcement learning.\n- **CVPR and ICCV:** Also on your publication wish list; consider these alongside your computer-vision and multimodal-image research.\n\n### Publications from our earlier discussions\nThese titles were previously suggested and match your interests, **but their bibliographic details have not been verified**:\n- **“Domain Adaptation for Medical Image Analysis: A Survey”** — previously attributed to Dou et al. (2020). Relevant to your interest in cross-domain and cross-modality generalization.\n- **“Explanation Methods for Medical Image Analysis: A Systematic Review”** — previously attributed to Jimenez-Sánchez et al. (2020). Relevant to comparing explanation techniques and their limitations.\n- **“Multi-Modal Fusion with Deep Neural Networks for Medical Image Analysis”** — previously attributed to Wang et al. (2019). Relevant to your multimodal-fusion interests.\n\nFor a foundational rather than recent technical read, we also discussed **“Grad-CAM: Visual Explanations from Deep Networks via Gradient-based Localization” — Selvaraju et al. (2017)**.\n\n**Recency caveat:** Our conversations do not establish any specific 2021–2023 publications or current conference dates and deadlines. I’d therefore treat the conference list as your starting point for newer work, rather than present the older papers as the latest research. Given your postdoctoral search, conferences could also support the networking strategy we discussed.\n\nAnswer: Prioritize MICCAI and ISBI for medical imaging, and NeurIPS, ICML, ICLR, CVPR, and ICCV for your broader AI interests; the previously discussed papers are relevant but not verified recent publications.", "usage": {"input_tokens": 31091, "cached_input_tokens": 0, "output_tokens": 659, "reasoning_output_tokens": 177}, "prompt_tokens_o200k_base": 30393, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 26.0, "item_types": ["agent_message"], "session_record_sha256": "416da78a5d1d6dff6aa626d8562b1e2bd962127545a0791f51dc7e681a74fa5b", "events_sha256": "2184f9c7fa9794701b7019514c9c01e6fc76f8659097bbb5461662a04669f8bd", "prompt_sha256": "faa4e0935f7ee5fd68e82c76eb726b6466cc3d12e78f6668298ae624b1b5abef", "prompt_chars": 148678}
{"question_id": "75f70248", "answer": "It could be. On May 26, you mentioned concerns about living-room dust and a cat that sheds a lot, so **dust and cat dander are plausible contributors**, though the conversation doesn’t establish what’s causing your sneezing.\n\nTry the cleaning measures we discussed: vacuum carpets and upholstered furniture with a HEPA-filter vacuum, dust with a damp microfiber cloth, wash your cat’s bedding, and check your home’s air filters. Your recently reupholstered antique armchair is another upholstered surface to include in cleaning—not a confirmed cause.\n\nDo you notice more sneezing in the living room than elsewhere?\n\nAnswer: Yes, possibly—living-room dust and dander from your shedding cat could be contributing, but the cause isn’t confirmed.", "usage": {"input_tokens": 32843, "cached_input_tokens": 0, "output_tokens": 265, "reasoning_output_tokens": 109}, "prompt_tokens_o200k_base": 32145, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 14.4, "item_types": ["agent_message"], "session_record_sha256": "134717427961990fd2457190b4e862ba514f06d38a70c9d5d642d1c16aa805dd", "events_sha256": "b4f2a374655f15daf234839a5cf4b0d1ca9320bc24dc7bc9a747e6fef9ca693c", "prompt_sha256": "19455649a7fcec3f906da1684182a93bbbb2b99e01c27fc0b356b75f38b39250", "prompt_chars": 154183}
{"question_id": "76d63226", "answer": "Answer: Your new Samsung TV is 55 inches.", "usage": {"input_tokens": 32240, "cached_input_tokens": 0, "output_tokens": 15, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 31542, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.0, "item_types": ["agent_message"], "session_record_sha256": "25dac81b2054905edc5c506e991a6c48d64fa2da3c91567b52c9ee81347a70c0", "events_sha256": "aa5a4d0cc814f3f0a0f060f15c69e3a6f2af31a00ecedc9607d0addd027bcce9", "prompt_sha256": "14d611218355ee4987e4392c5acae5585bc452f08a12d8ba86fb3ae02613cbea", "prompt_chars": 146163}
{"question_id": "778164c6", "answer": "Answer: The Jamaican dish with fruit was **Ackee and Saltfish**, made with ackee fruit and salted cod—not snapper. The fruity snapper dish I mentioned was **Grilled Snapper with Mango Salsa**.", "usage": {"input_tokens": 34238, "cached_input_tokens": 0, "output_tokens": 187, "reasoning_output_tokens": 136}, "prompt_tokens_o200k_base": 33540, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.5, "item_types": ["agent_message"], "session_record_sha256": "e63d2fc2a4a2442d5d3da17108974e71d94f4cf65f3b9d5d793b9841255c9dc7", "events_sha256": "08b56643e400eb8100e4942da33b7825a632003c3e44ba08ebd0b2a4dfcd37cc", "prompt_sha256": "3fb39490f6957db75974612bcc425665bcb17b6ed01d98ab76b391b8ba267155", "prompt_chars": 159202}
{"question_id": "77eafa52", "answer": "The corrected trip price was $2,800, compared with the initial quote of $2,500—a difference of $300.\n\nAnswer: $300 more.", "usage": {"input_tokens": 27908, "cached_input_tokens": 0, "output_tokens": 36, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 27210, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.9, "item_types": ["agent_message"], "session_record_sha256": "8d199f239c1c412550eef999ebed4a8f413e90c9934746d4596dbdc1818b353c", "events_sha256": "f9482f33c4042e4a1a84876c4a96491e9ae0eadf01f6756356f72c83b6ea548d", "prompt_sha256": "4051c1e7f89db8a04eb086c03731458980fe313ae0ea2edc020e06d5fbbbf4a1", "prompt_chars": 123383}
{"question_id": "7a87bd0c", "answer": "Answer: You've been sticking to your daily tidying routine for 4 weeks.", "usage": {"input_tokens": 29990, "cached_input_tokens": 0, "output_tokens": 20, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 29292, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 4.8, "item_types": ["agent_message"], "session_record_sha256": "14ec200235a0f6c75b1875a9f0b27a5cd5d4ba0115f1312e06c8313196956365", "events_sha256": "9eb446a120b2f29c4f64821f5c921bc78ddbcb34d405c81ef95206c5900e8af4", "prompt_sha256": "b4c00c538d5d51ad3c410edd50d3c3866e1b2f840e0be39109b0293f7dee175a", "prompt_chars": 146259}
{"question_id": "7a8d0b71", "answer": "The DHL Wellness Retreats campaign plan allocated **$2,000 for influencer marketing**, as discussed in our May 24 chat.\n\nAnswer: $2,000", "usage": {"input_tokens": 36871, "cached_input_tokens": 0, "output_tokens": 36, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 36173, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.0, "item_types": ["agent_message"], "session_record_sha256": "7f5fe49c43abee762815d2412bb33006b921bff3c80d04dd69ea47bd7ab3bc5b", "events_sha256": "28164d4b7377ad9819046a864b9e592c77d5ed125dd8610f43a5f6c8bc6685d1", "prompt_sha256": "18987f6384454ccda448a66f2e717b66d784166848626c084fb4af41cf4b069c", "prompt_chars": 169700}
{"question_id": "7e00a6cb", "answer": "Answer: International Budget Hostel—the one I mentioned near the Red Light District.", "usage": {"input_tokens": 33932, "cached_input_tokens": 0, "output_tokens": 19, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 33234, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.1, "item_types": ["agent_message"], "session_record_sha256": "5d4f63bba43ce0cf12a0a111691e0cdc772e89072d13b3a672cab6c8a2e1529f", "events_sha256": "4b559f7ca68416c2db2d503685b58cea06aa1d73eeeb42657c8af17279ae3b29", "prompt_sha256": "866821b8ae3fa4f9f0b0a80566a27e005f642fe1d48c4cd9e184924bd4e2a5c3", "prompt_chars": 152033}
{"question_id": "7e974930", "answer": "Answer: You earned $420 at the Downtown Farmers Market on your most recent visit.", "usage": {"input_tokens": 36863, "cached_input_tokens": 0, "output_tokens": 21, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 36165, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.0, "item_types": ["agent_message"], "session_record_sha256": "a2a19842c29526f28ca25988ced905651334655e1ef30e775ce17c3d56e523bd", "events_sha256": "ebd41958860baa181d49427230d3aea08772a345226e7bb27db5c8e45890b006", "prompt_sha256": "934b04e9b92dca6f035bd506d0493ab69dfcf11b9bb7657203ec8729ca4d91da", "prompt_chars": 169013}
{"question_id": "8077ef71", "answer": "Answer: 26 days ago.", "usage": {"input_tokens": 30275, "cached_input_tokens": 0, "output_tokens": 33, "reasoning_output_tokens": 20}, "prompt_tokens_o200k_base": 29577, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 4.6, "item_types": ["agent_message"], "session_record_sha256": "b55a4da55f891b5d71214f2fe53329ddbbdf9724c4465146b6767251c4133dc2", "events_sha256": "ddbac551bf9df579240c56de6d8ea6051a1a8f110c07810ca03f581baac80162", "prompt_sha256": "c8ce1b283cc74ac4d1282becdd512589ccf8cb706152cff10622ca055be6a09d", "prompt_chars": 135082}
{"question_id": "80ec1f4f", "answer": "You visited **2 different museums or galleries** in February:\n- **Natural History Museum** on February 8, with your niece.\n- **The Art Cube** on February 15, for its opening night.\n\nYour Modern Art Museum visit was in January, so it doesn’t count toward February.\n\nAnswer: 2 different museums or galleries.", "usage": {"input_tokens": 31048, "cached_input_tokens": 0, "output_tokens": 73, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 30350, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.6, "item_types": ["agent_message"], "session_record_sha256": "6e4c6ccb7193a335583ea161192ba7d7604f0ed3a6d10d33093c4896ec8bf59e", "events_sha256": "07ecb1b30ed3e55bdd8e216a73c47fa0af8a805417591d6ba57bafe46bdf376c", "prompt_sha256": "a7d9b7f862c6b14dd354e1f163612cb92ecd7c12eecccfb0966702323ccb3dc8", "prompt_chars": 142537}
{"question_id": "80ec1f4f_abs", "answer": "The retrieved sessions mention museum and gallery visits in January and February, but none in December, so I can’t determine your December total.\n\nAnswer: The number of museums or galleries you visited in December is not available in the supplied conversations.", "usage": {"input_tokens": 28915, "cached_input_tokens": 0, "output_tokens": 96, "reasoning_output_tokens": 43}, "prompt_tokens_o200k_base": 28217, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.4, "item_types": ["agent_message"], "session_record_sha256": "b9a87e45c0e97fc7f367fbd49a5e2c25a2115467c8af70243f9364e73fb01a03", "events_sha256": "023fe552bc8dca982526e12dbf7549984eec2a66bf1009ab1ac55c209fde7b55", "prompt_sha256": "bfddbb69fdcad40a69a984f206fe65c7a4a337843f724a6fbab04dc36077dcab", "prompt_chars": 131431}
{"question_id": "81507db6", "answer": "You attended three graduation ceremonies in the past three months:\n- Your cousin Emma’s preschool graduation, about two months ago.\n- Your colleague Alex’s leadership development program graduation, a few weeks ago.\n- Your best friend Rachel’s master’s degree graduation, a couple of weeks ago.\n\nJack’s eighth-grade graduation isn’t included because you said you missed it.\n\nAnswer: 3 graduation ceremonies.", "usage": {"input_tokens": 33294, "cached_input_tokens": 0, "output_tokens": 109, "reasoning_output_tokens": 25}, "prompt_tokens_o200k_base": 32596, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.0, "item_types": ["agent_message"], "session_record_sha256": "b300e1cba9489fae9ba4eb220286afe615b2b91ad4abc555ebb4aa901914aeeb", "events_sha256": "539c65bbced0f4a878219e4a63b2a7130c7cc0efc886749733dc480ae124b5ef", "prompt_sha256": "4415845aee5ce9f58da8a660076801ea607f300d1e22272ec1586792f4f2be48", "prompt_chars": 158166}
{"question_id": "830ce83f", "answer": "Answer: Rachel moved back to the suburbs.", "usage": {"input_tokens": 31229, "cached_input_tokens": 0, "output_tokens": 46, "reasoning_output_tokens": 31}, "prompt_tokens_o200k_base": 30531, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.3, "item_types": ["agent_message"], "session_record_sha256": "d8ed59f158ed943888aa13d0fe92ba87510fcd1ac4bc11d16768ce2f01ea0d5c", "events_sha256": "e16c2111e8ba30eee54953671b340a85fb7ac0abfa1f12b5f695aee98169e415", "prompt_sha256": "3a1f5922db524733b83f436a3b8106ad0eb030ef91e8344eb375cbdbcb70d225", "prompt_chars": 144079}
{"question_id": "8464fc84", "answer": "The deli I mentioned was **Roscioli**, known for its cured meats, cheeses, and traditional Roman cuisine.\n\nAnswer: Roscioli.", "usage": {"input_tokens": 32822, "cached_input_tokens": 0, "output_tokens": 33, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 32124, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.1, "item_types": ["agent_message"], "session_record_sha256": "c018de006f8f5a35b4dbf3413922199fc56cfd33c2dd0405b3c69f65e0f65a61", "events_sha256": "8be83773cecfd6375b754d2e3a1875cad2b254aaf09e8f556783f29597e85cc4", "prompt_sha256": "485919ede7c4acfc7d06264022f9cf3d5c3cf627f9df79e7e0212e2f82866ded", "prompt_chars": 151440}
{"question_id": "852ce960", "answer": "Answer: You were pre-approved for $400,000 from Wells Fargo.", "usage": {"input_tokens": 34236, "cached_input_tokens": 0, "output_tokens": 44, "reasoning_output_tokens": 23}, "prompt_tokens_o200k_base": 33538, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.5, "item_types": ["agent_message"], "session_record_sha256": "2b18ebe282129e23e14e5f348df09b82fc7ba3d616799a6b55dbf31ac26e3b63", "events_sha256": "03ec5a484a16f516f51e6c8f2645e6c9cf323ef0dee2f2a676a5ac56433e508b", "prompt_sha256": "aadc8417196a03ec99f3d4f3bf2e763cc0ee452b53202c668941277c8bd4ff95", "prompt_chars": 159734}
{"question_id": "853b0a1d", "answer": "Answer: You were 18 years old—your grandma gave you the silver necklace on your 18th birthday.", "usage": {"input_tokens": 31599, "cached_input_tokens": 0, "output_tokens": 27, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 30901, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.2, "item_types": ["agent_message"], "session_record_sha256": "05bfcc1cf2371e5224863106567dd67f58baac5e8a6e98358ce2cdd4f623a69a", "events_sha256": "1cba6ca3dc79c2bb104196f2133d226a5b9f6c077738189fa0aecf76a817e6f7", "prompt_sha256": "50262aa19a3c4bd8318ea1f6b18da607f12409d7ab2e5d6a7d36e5839998bc03", "prompt_chars": 148225}
{"question_id": "8550ddae", "answer": "Answer: You tried a lavender gin fizz recipe, improvising with honey and water because you didn’t have simple syrup.", "usage": {"input_tokens": 35122, "cached_input_tokens": 0, "output_tokens": 70, "reasoning_output_tokens": 40}, "prompt_tokens_o200k_base": 34424, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.6, "item_types": ["agent_message"], "session_record_sha256": "4d41b4bcc52ba09a48d80aa572de6fc8246b0c9e0183b96474587d77b62230d4", "events_sha256": "fa8f700329b1a6462201abc6b4be84a9de5c9a7a1a839e338e2e94dc7e2e228d", "prompt_sha256": "2ac5e2ecb7222961ef848328c5bc41f59ceb4ef7c02460e750dcd43d1edd4364", "prompt_chars": 157327}
{"question_id": "85fa3a3f", "answer": "The costs were:\n- New food bowl: $15\n- Measuring cup: $5\n- Dental chews: $10 for one pack\n- Flea and tick collar: $20\n\nTotal: $15 + $5 + $10 + $20 = **$50**.\n\nAnswer: $50", "usage": {"input_tokens": 30639, "cached_input_tokens": 0, "output_tokens": 67, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 29941, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.2, "item_types": ["agent_message"], "session_record_sha256": "a1052e3cdf010576bfc2d39fa8e5dbee462d00557b3b2148aaa5d113e769ac00", "events_sha256": "93b6f67e60dba201030e5c36b0a99d24cd71e7b972b65dcdeccdf577648ef7e1", "prompt_sha256": "95f60152b6ff49f68f83d41011c80fbe14d3686eb11ba33bd39e62ad740b7095", "prompt_chars": 141476}
{"question_id": "86b68151", "answer": "Answer: You bought your new bookshelf from IKEA.", "usage": {"input_tokens": 32982, "cached_input_tokens": 0, "output_tokens": 14, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 32284, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 4.1, "item_types": ["agent_message"], "session_record_sha256": "c5ef272d7ae10c9039460d16b430afb227d412fec8d580cbc8d5aed74bb6013f", "events_sha256": "b28d8bef25a2e67e37bfa05431782af784ee395703a49b0a803490e5c78692c7", "prompt_sha256": "0b971bfb88cca93c62b44d135ca87f365d4c7e583200670ebfa1afa4ea8f2852", "prompt_chars": 154009}
{"question_id": "86f00804", "answer": "Answer: The Seven Husbands of Evelyn Hugo.", "usage": {"input_tokens": 34320, "cached_input_tokens": 0, "output_tokens": 14, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 33622, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.3, "item_types": ["agent_message"], "session_record_sha256": "6326707ce6e23d8ff07fdc9f2e0917e36e8beb2cbfe6c69a14674cb071ec0728", "events_sha256": "06942d06e9b70af829bb688029b58b1dcd30c2b7fefa95eefe64f1f6d3a88067", "prompt_sha256": "03f9d2128c5da991fe1605651aea453935f6931f5d70e98478cf4a6af53d4255", "prompt_chars": 159599}
{"question_id": "8752c811", "answer": "Answer: The 27th parameter was **Sound effects (e.g., ambient, diegetic, non-diegetic, etc.)**.", "usage": {"input_tokens": 28727, "cached_input_tokens": 0, "output_tokens": 35, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 28029, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.1, "item_types": ["agent_message"], "session_record_sha256": "4c379fd1c281b25e48cdb59a54c8614e13b106f1473a1eb79eaa205979c1732c", "events_sha256": "e33a99ac7213d12081538c4f549748b5be121780a99d954048d066c36ca89eed", "prompt_sha256": "fe8982c9a29cf5a9370e0ae481899f6645824e6c30404b55efb8141cb8ab48eb", "prompt_chars": 128351}
{"question_id": "87f22b4a", "answer": "You sold 40 dozen eggs this month at $3 per dozen: 40 × $3 = $120 in egg sales.\n\nAnswer: $120", "usage": {"input_tokens": 36804, "cached_input_tokens": 0, "output_tokens": 34, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 36106, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.8, "item_types": ["agent_message"], "session_record_sha256": "eebbbb0a3cf86a1b047dd0de9c9ca8b1c542e5a1dbb51bdbc455c1e1d7a69190", "events_sha256": "98c49eff710b28a6f291682ab1d1713adfa2622b97e7a8770a2b571b21584045", "prompt_sha256": "d08e2ba80527c844907026b1c8092936a574be394b9255df4e827320fea4e00a", "prompt_chars": 166409}
{"question_id": "88432d0a", "answer": "You baked **5 times** in the past two weeks:\n- Apple pie in your cast iron skillet\n- Sourdough bread\n- A batch of cookies\n- A whole wheat baguette\n- Chocolate cake for your sister’s birthday\n\nRepeated mentions are counted once, and planned baking—such as the chicken wings—is not included.\n\nAnswer: 5 times.", "usage": {"input_tokens": 25968, "cached_input_tokens": 0, "output_tokens": 212, "reasoning_output_tokens": 132}, "prompt_tokens_o200k_base": 25270, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 12.7, "item_types": ["agent_message"], "session_record_sha256": "6cecc4cb9a6d441292b8a45c65c152498b483cb309c9cc0fd66f6efc4332fd7b", "events_sha256": "028c4014ccec4e2ee8d064b49cae41e7a8c1ff818e7b23bfa14431f38340ff2b", "prompt_sha256": "269b525b3a7efd05e25974390d1509a05c653055b5bf19ec84eaa82d9b946afb", "prompt_chars": 117900}
{"question_id": "88432d0a_abs", "answer": "The retrieved sessions mention other baking projects, but none mention baking egg tarts during the past two weeks.\n\nAnswer: The information is not available in the retrieved sessions.", "usage": {"input_tokens": 38609, "cached_input_tokens": 0, "output_tokens": 77, "reasoning_output_tokens": 38}, "prompt_tokens_o200k_base": 37911, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.0, "item_types": ["agent_message"], "session_record_sha256": "bd58b1365be25908ec7a5242d7b8666ae5cc3ed27a921857d4fad978b6cef375", "events_sha256": "49d1105145de1054bee0b0abd6d32c184cabb1cb782750380ed2b3c8d3ea7666", "prompt_sha256": "1c2a0bb270b3e157e04579f6e076c0c45ffb7cff823a6f4b3a18c69b834eb078", "prompt_chars": 170384}
{"question_id": "89527b6b", "answer": "Answer: The Plesiosaur had a blue scaly body.", "usage": {"input_tokens": 33684, "cached_input_tokens": 0, "output_tokens": 18, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 32986, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.2, "item_types": ["agent_message"], "session_record_sha256": "9d1cb4ad8027bf056ede7dcfc6ca8641798b9d8147fc05eefecd50747e1ca8e9", "events_sha256": "f6cc1bb7826aa64953eab453922f86653cdb88e7ba5f6561b6fe16837f4b4eee", "prompt_sha256": "8acaf431358b6eb479eb1a2e839d35f2f429ecc439ff4f79b91e925add849921", "prompt_chars": 146749}
{"question_id": "8979f9ec", "answer": "Answer: 8 lunch meals total—3 from the chicken fajitas and 5 from the lentil soup.", "usage": {"input_tokens": 31496, "cached_input_tokens": 0, "output_tokens": 57, "reasoning_output_tokens": 28}, "prompt_tokens_o200k_base": 30798, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.1, "item_types": ["agent_message"], "session_record_sha256": "964cb11aaade62bb2b636daefc4c344f980da112c1668b9e44a8e859aed4e160", "events_sha256": "f9f01b756765622bcfd0717a3db12db214692b468c26d8afa8f552579595a0ab", "prompt_sha256": "1e58c63f93b850db642a7bacb131e3fd3d5d5556410734092b41a5c920824178", "prompt_chars": 140920}
{"question_id": "89941a93", "answer": "You currently own four bikes: a road bike, mountain bike, commuter bike, and the new hybrid bike you mentioned purchasing on October 10, 2023.\n\nAnswer: 4 bikes.", "usage": {"input_tokens": 36981, "cached_input_tokens": 0, "output_tokens": 43, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 36283, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.4, "item_types": ["agent_message"], "session_record_sha256": "54eaa31357acef50b53c93c6a61751c0b9656c28af88882862c8a5b215fdd5a1", "events_sha256": "151daaaf78075beaac01149b928f617ac984dc30a7202290f8ddc2573a1813c6", "prompt_sha256": "051ce7158047602a488e8772ce0f4f9852c2f833443ed494351709a93a3f062b", "prompt_chars": 168656}
{"question_id": "89941a94", "answer": "On May 28, 2023, you said you owned four bikes: a road bike, mountain bike, commuter bike, and a newly purchased hybrid bike.\n\nAnswer: Yes—you also had a road bike and a hybrid bike, for four bikes total before the gravel bike.", "usage": {"input_tokens": 33751, "cached_input_tokens": 0, "output_tokens": 137, "reasoning_output_tokens": 75}, "prompt_tokens_o200k_base": 33053, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.5, "item_types": ["agent_message"], "session_record_sha256": "f0c8b1884fc72f07d8393a8b17c1fd6becc95b96047f0e326a311cde155c5e44", "events_sha256": "f6bfba2c718f83e65459d310d64727ee4476f5f9a644d1b3361058708136238b", "prompt_sha256": "93933e90df79a82382a5329149f91e9b83ebe6f1dcbc247dac039afff6c5a569", "prompt_chars": 157591}
{"question_id": "8a137a7f", "answer": "Answer: A Philips LED bulb with a warm tone.", "usage": {"input_tokens": 32311, "cached_input_tokens": 0, "output_tokens": 40, "reasoning_output_tokens": 23}, "prompt_tokens_o200k_base": 31613, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.1, "item_types": ["agent_message"], "session_record_sha256": "2518da98cf4040e24d94178401fe5aa3278c375aa5497f16c60d747ef4c7a748", "events_sha256": "df7fd1f95ba1b423d5ef469459a0eebada008d637efab3920b07b038189bc275", "prompt_sha256": "fd2832b46808ad084a9b1bbf8d2e40d2dfeee6415d0f486991925047e7a0e979", "prompt_chars": 149956}
{"question_id": "8a2466db", "answer": "Since you enjoy **Adobe Premiere Pro** and have been exploring **Lumetri color grading**, I’d start with these resources:\n\n1. **Adobe Premiere Pro’s official documentation and tutorials**  \n   A good starting point for learning the software’s features. Focus on Lumetri Color, Color Match, Creative, Curves, and Color Wheels to build on what you’ve already explored.\n\n2. **YouTube tutorials**  \n   Check out **Premiere Bro**, **Adobe Creative Cloud**, and **Video Copilot**. Search for the specific techniques you want to practice, such as cinematic color grading, audio mixing, or Premiere Pro–After Effects integration.\n\n3. **Online courses**  \n   Explore **Udemy**, **LinkedIn Learning**, and **Skillshare** for Premiere Pro courses. Since you’re interested in advanced settings, look for courses covering color grading, multi-camera editing, proxies, and export settings.\n\n4. **Communities and forums**  \n   **Adobe’s Premiere Pro forum** and **Reddit’s r/premierepro** are places to ask questions and learn from other editors.\n\n**Suggested approach:** Start with a Lumetri tutorial, apply it to a short project, and practice creating a consistent look across several clips. Then expand into audio, workflow, and exporting rather than trying to learn every advanced feature at once.\n\nAnswer: Start with Adobe’s official Premiere Pro tutorials, Premiere Bro and Adobe Creative Cloud on YouTube, courses on Udemy, LinkedIn Learning or Skillshare, and Premiere Pro forums—especially resources focused on Lumetri color grading.", "usage": {"input_tokens": 32862, "cached_input_tokens": 0, "output_tokens": 375, "reasoning_output_tokens": 51}, "prompt_tokens_o200k_base": 32164, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 17.8, "item_types": ["agent_message"], "session_record_sha256": "80cb3472d44d73d27ef125df6ac52def45437ef1fff960e0134a0397dade7bcf", "events_sha256": "2f400e316197e76b726595590de55a418d32df7add1ccccffc6c68c53538b2a7", "prompt_sha256": "85e4346c780ba2aac80779d46c3a82dbdd515b712448f26ac390796016dd80cf", "prompt_chars": 154663}
{"question_id": "8aef76bc", "answer": "I recommended **Mod Podge**, or another sealant, to make the newspaper flower vase water-resistant.\n\nAnswer: Mod Podge.", "usage": {"input_tokens": 31440, "cached_input_tokens": 0, "output_tokens": 31, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 30742, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.2, "item_types": ["agent_message"], "session_record_sha256": "a4ad2334289adc69c38b7a5fe1d1c26008342f61540e788930c8aeb9f1e91edd", "events_sha256": "f68ee95ba163104bb56a351b5c12c36f22285e6a243f699b3a94573869ec3d80", "prompt_sha256": "e517e8669f099ba0c6d52b85fa26e017176ec9b096f45e24bea34765e30c8e16", "prompt_chars": 147916}
{"question_id": "8b9d4367", "answer": "The company was **Jaipur Rugs**, which we discussed as employing over 40,000 people in rug manufacturing and providing training and employment opportunities to rural women.\n\nAnswer: Jaipur Rugs", "usage": {"input_tokens": 28584, "cached_input_tokens": 0, "output_tokens": 40, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 27886, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.4, "item_types": ["agent_message"], "session_record_sha256": "ab5fc87d0d81563c61fdfdaf1466959ed45c8d5e41e15338ceff8f6fc032642a", "events_sha256": "1b4b53606f36aa208ef2f72b960a29c518b410a756ea7058698409bf17806d8e", "prompt_sha256": "f8b8ff8f0d185fe275db3d9b40e96aa30f09ca9fc76837098d1a0fa57e09d008", "prompt_chars": 137194}
{"question_id": "8c18457d", "answer": "You bought your brother’s graduation gift on March 8 and your best friend’s birthday gift on March 15. The interval was 15 − 8 = 7 days.\n\nAnswer: 7 days.", "usage": {"input_tokens": 38694, "cached_input_tokens": 0, "output_tokens": 74, "reasoning_output_tokens": 26}, "prompt_tokens_o200k_base": 37996, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.0, "item_types": ["agent_message"], "session_record_sha256": "0f416e25da2a44e9aca7912f88c1603d4e1c632a15bb1e7afc4a7f59e8e2b262", "events_sha256": "573b46d5d5ccbe3c3e8dd861d739955155f3ca443070d1e412234c4854f0946f", "prompt_sha256": "040eb0436c328ba09e6393fece4063f274d2843d36e7c034a826e6cc02b054d4", "prompt_chars": 173626}
{"question_id": "8cf4d046", "answer": "Your undergraduate GPA was **3.86/4.0**, and your graduate GPA was **3.80/4.0**. Their simple average is:\n\n\\[\n\\frac{3.86 + 3.80}{2} = 3.83\n\\]\n\nAnswer: Your average GPA is 3.83 out of 4.0.", "usage": {"input_tokens": 19080, "cached_input_tokens": 0, "output_tokens": 98, "reasoning_output_tokens": 18}, "prompt_tokens_o200k_base": 18382, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.1, "item_types": ["agent_message"], "session_record_sha256": "a1043edced2abe1dc6f87464afa85ed008d065fec0e4d5a177b4d22cdc4010cd", "events_sha256": "b9306940103df74208e27672840e6460dc4ce2726ac8481e54e7dc074ad154d8", "prompt_sha256": "e491cd53d653d1f044ceac31eec946d526a51544191942e852956cf88991749d", "prompt_chars": 91188}
{"question_id": "8cf51dda", "answer": "In our May 29 grant aims page, we outlined three objectives:\n\n1. **Identify molecular subtypes of endometrial cancer** using a combination of genomic and transcriptomic approaches.\n2. **Investigate their clinical and biological significance**, including associations with patient outcomes and response to therapy.\n3. **Develop biomarkers for early detection and prognosis** of endometrial cancer based on the identified molecular subtypes.\n\nAnswer: Identify molecular subtypes, investigate their clinical and biological significance, and develop subtype-based biomarkers for early detection and prognosis.", "usage": {"input_tokens": 30218, "cached_input_tokens": 0, "output_tokens": 111, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 29520, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.9, "item_types": ["agent_message"], "session_record_sha256": "da2e9bb0275a9f8a8373b0646199e76cc8ea4560ee264f3b7afd014af7657588", "events_sha256": "0bfc1b7bf49cd7d374512991d55b4230a66417a4890919d3674ae9e67a4a5167", "prompt_sha256": "7acc489b145b6421f73dd51fc62340506422450feb3c9942c71104f92fd60629", "prompt_chars": 140884}
{"question_id": "8e91e7d9", "answer": "You mentioned having **3 sisters** on May 24 and **1 brother** on May 25. That totals **4 siblings**.\n\nAnswer: 4 siblings.", "usage": {"input_tokens": 27903, "cached_input_tokens": 0, "output_tokens": 74, "reasoning_output_tokens": 34}, "prompt_tokens_o200k_base": 27205, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.7, "item_types": ["agent_message"], "session_record_sha256": "d368422e496542c7c70aab36d99c2624eb01026a88826d4949192c7bc92bbb80", "events_sha256": "8571cb2ff737f32516b3c75f7a4cf84916776af5636bf2cf698437fbe169b639", "prompt_sha256": "d8ed0e970cdc07084c7409542b3151c3bf25d26389c4be1ba0c5bc84489c4697", "prompt_chars": 128233}
{"question_id": "8e9d538c", "answer": "Answer: 17 skeins of worsted weight yarn.", "usage": {"input_tokens": 38211, "cached_input_tokens": 0, "output_tokens": 16, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 37513, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.6, "item_types": ["agent_message"], "session_record_sha256": "2322aeeebe9c2ad74265f0dbd9613e3f1024eace3fc4b1e436e1c783dd603ee7", "events_sha256": "3f536087e9353ebc66b6fe83d2860ac9a7b6140a0d7f16f8c0845c460173d230", "prompt_sha256": "a906451f1c4eb56ccadc742952be57acd1f2b1aee094740c5364a0c27eb63f38", "prompt_chars": 160569}
{"question_id": "8ebdbe50", "answer": "Answer: You completed a certification in Data Science last month.", "usage": {"input_tokens": 35195, "cached_input_tokens": 0, "output_tokens": 16, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 34497, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.9, "item_types": ["agent_message"], "session_record_sha256": "1cf07bdeab1605dce8b156bcbb424bda93f7838c27a38272f31b44449f806760", "events_sha256": "17efe2477d79a85b33158e64ab190d9d548db9007dd18aa5fdc97452e30dbd65", "prompt_sha256": "be5d1408cb6f40f48291a0db6a8b3b6e7d4c6ad6e1ab01054924cf4594a53f15", "prompt_chars": 162814}
{"question_id": "8fb83627", "answer": "As of July 15, 2023, you said you had just finished your fifth issue of National Geographic.\n\nAnswer: 5 issues.", "usage": {"input_tokens": 38287, "cached_input_tokens": 0, "output_tokens": 33, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 37589, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.2, "item_types": ["agent_message"], "session_record_sha256": "7f13fde5d2596adb997b512d33a106f5c25d71b4f7ae94a6401f567d786ad137", "events_sha256": "5348e07f8ddc8d9c7713a54b85f4b41bc8eebc09a3179ffd07b6cf20699e28c2", "prompt_sha256": "83960ac0f1851e5cd8a7936dd3de2e0741ed5fcfb8492983d66d32e2b55d496e", "prompt_chars": 174853}
{"question_id": "91b15a6e", "answer": "You said your vintage diamond necklace is worth **$5,000** and you expect to sell the restored antique vanity for at least **$150**.\n\n$5,000 + $150 = **$5,150**, based on those amounts.\n\nAnswer: $5,150 total.", "usage": {"input_tokens": 34452, "cached_input_tokens": 0, "output_tokens": 89, "reasoning_output_tokens": 25}, "prompt_tokens_o200k_base": 33754, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.7, "item_types": ["agent_message"], "session_record_sha256": "8e869cb637c22157518ae4b337465f650799ba9c25ef7a08ef166684e6ca915e", "events_sha256": "e1101fba6b09d5da8a7669a88d79ffdeba4266a08250319f553dc14a71dfdb1e", "prompt_sha256": "f0cc75ca9ecd0d65e222a4382fe9a8e068165dd89dc6911afe4a9babadf183aa", "prompt_chars": 157400}
{"question_id": "92a0aa75", "answer": "You’ve been with the company for 3 years and 9 months and became a Senior Marketing Specialist after 2 years and 4 months. Subtracting those gives 1 year and 5 months in your current role.\n\nAnswer: 1 year and 5 months.", "usage": {"input_tokens": 33159, "cached_input_tokens": 0, "output_tokens": 103, "reasoning_output_tokens": 41}, "prompt_tokens_o200k_base": 32461, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.8, "item_types": ["agent_message"], "session_record_sha256": "0ce227a70f3f6bbd6a3b7f34f39af77f5fb096384ac030c368f6d40a2b2df484", "events_sha256": "e21498e7afbbd48cf87ef89276d67a0bcb3421aaa7dfa754ff6e75b8f77c2595", "prompt_sha256": "26ae4a95ef1397a3c0d9beb6db0d1cd9749783aedc4c7da889cb8a1158123089", "prompt_chars": 160107}
{"question_id": "945e3d21", "answer": "Answer: You attend yoga classes three times a week.", "usage": {"input_tokens": 33225, "cached_input_tokens": 0, "output_tokens": 55, "reasoning_output_tokens": 38}, "prompt_tokens_o200k_base": 32527, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.7, "item_types": ["agent_message"], "session_record_sha256": "ad76001d6164bc77a39562d0ada589fbcf466f0d3c634dbab045ceb816a211e7", "events_sha256": "07482eccc9d2ada28288b16209301191e406a38b2d7e21010f6ab329f211f8bf", "prompt_sha256": "e69a5f7f8825ac1339bf40bcaa5c13d3500658b523750488bfbf96e6c5bf8bfe", "prompt_chars": 157571}
{"question_id": "94f70d80", "answer": "Answer: It took you 4 hours to assemble the IKEA bookshelf.", "usage": {"input_tokens": 32086, "cached_input_tokens": 0, "output_tokens": 18, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 31388, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 4.7, "item_types": ["agent_message"], "session_record_sha256": "b6b9972361d465e214e94d80f31fc86cc85174bb15ce409b395e074bd67c257d", "events_sha256": "c639dcb89c8681993864b8aa2c29228ccf520662ea24a10347bc6b4f8cd27ced", "prompt_sha256": "ed8395f1c63ea3c360efebf223446359608f60a1ca0e587516274977927d24f0", "prompt_chars": 146059}
{"question_id": "95228167", "answer": "Since you’re considering moving from your **Fender Stratocaster to a Gibson Les Paul**, focus on whether the new guitar suits the playing styles you’ve been exploring—not just whether it sounds different.\n\n- **Comfort and weight:** Les Pauls are generally heavier than Strats and can have a more substantial neck. Spend time playing one and see whether the body shape and neck feel comfortable.\n- **Tone:** Compare the Les Paul’s warmer, fuller humbucker sound with the brighter, snappier tone you’re used to. Try different pickup positions and volume/tone settings to see how much variety you can get.\n- **Coil-splitting or coil-tapping options:** You’ve already expressed interest in these features for added flexibility. Ask the staff which specific guitars have them, and try the available sounds rather than relying on the model name alone.\n- **Fingerpicking:** Play an acoustic-like pattern such as the intro to **“Blackbird.”** Listen for clarity between notes and check whether the neck and string height work comfortably for your fingers.\n- **Open D suitability:** Ask about trying a guitar in **DADF♯AD** and discuss string gauge, action, and intonation with the staff. These setup choices were important in our earlier discussion of getting a good open D sound.\n- **Price versus your needs:** Les Pauls generally cost more than Strats, so prioritize the comfort, sound, and features you’ll actually use.\n\nThe key is to try both guitars and choose the one that feels and sounds most like “home”—a Les Paul isn’t automatically an upgrade if it doesn’t fit your playing.\n\nAnswer: Test a Les Paul for comfort, weight, fingerpicking clarity, open D playability, and coil-splitting/tapping options, then compare its sound and price with your Strat.", "usage": {"input_tokens": 31835, "cached_input_tokens": 0, "output_tokens": 469, "reasoning_output_tokens": 92}, "prompt_tokens_o200k_base": 31137, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 28.7, "item_types": ["agent_message"], "session_record_sha256": "b0c43d4b21006109e6a6c11d39df4801ea50f44064124c634cca018338fd2193", "events_sha256": "665856efb786cc010b9a7f125d3ab6736228a640e8f14940ab1981e6b45e3e6a", "prompt_sha256": "36902de33a6bf6a52ef75c3c07843ee94bdd7d3a626505df05d5b84fd5e68318", "prompt_chars": 148087}
{"question_id": "95bcc1c8", "answer": "Answer: 10 amateur comedians.", "usage": {"input_tokens": 37481, "cached_input_tokens": 0, "output_tokens": 11, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 36783, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.4, "item_types": ["agent_message"], "session_record_sha256": "85c8a81dbc034e6572bf2e65b8c81e6a59052ae9cdf173af46ab756efdce7314", "events_sha256": "2b2038031ef04b8a4f51eeba084f0d4ee16e7b566083fc28134dba07eb49d950", "prompt_sha256": "c0966835538dbb73bdd2b223536c632c0fdc9ed231a68d16043c65fdc98a89ea", "prompt_chars": 171929}
{"question_id": "982b5123", "answer": "You visited San Francisco for your best friend’s wedding two months ago and booked the Airbnb three months before that: 2 + 3 = 5 months ago.\n\nAnswer: 5 months ago.", "usage": {"input_tokens": 37751, "cached_input_tokens": 0, "output_tokens": 91, "reasoning_output_tokens": 45}, "prompt_tokens_o200k_base": 37053, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.1, "item_types": ["agent_message"], "session_record_sha256": "9ab3a1612c933b07b1745635e5b29ecf80c77a7320f40f36aeeefa46f3f7aa43", "events_sha256": "bc531c73ea09d8288caa91eda58dc9e14faebefbd8dd753f238916c086d7ce9f", "prompt_sha256": "90bac5af6d761a226ded05cb0100352f071e44dbbfedb4327bad255cc58b9d6d", "prompt_chars": 172371}
{"question_id": "982b5123_abs", "answer": "Answer: The retrieved sessions do not state when you booked an Airbnb in Sacramento.", "usage": {"input_tokens": 31209, "cached_input_tokens": 0, "output_tokens": 44, "reasoning_output_tokens": 22}, "prompt_tokens_o200k_base": 30511, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.5, "item_types": ["agent_message"], "session_record_sha256": "bf7e256e15e924ee30b4759daaae223ab082f1bd9b55e2731d12b75518046d36", "events_sha256": "75cc63e2daff3f1bcd58aaaa7b304c81c29da22e9a4bdd8320526f047194dbb4", "prompt_sha256": "45d91816b7c1e442481262e345558a1f9ffca57d5e8d64d0414080e62d6ec59d", "prompt_chars": 139915}
{"question_id": "993da5e2", "answer": "Answer: About 9 days (roughly a week)—you got the rug around April 26 and rearranged the furniture around May 5.", "usage": {"input_tokens": 29704, "cached_input_tokens": 0, "output_tokens": 144, "reasoning_output_tokens": 108}, "prompt_tokens_o200k_base": 29006, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.9, "item_types": ["agent_message"], "session_record_sha256": "6c5998b5082078586c0c1ce15a207f561a4cd35a5876d47306753eaa0a329d0a", "events_sha256": "b3826a9af56075f1ecc773de4bf98f9bd71e70da4ae975c2d15049c25aaa70c4", "prompt_sha256": "661cd8fc4c5b8ae47027490b1636fe72ea5cd62e87d96ee94d4b5062cff074b3", "prompt_chars": 136942}
{"question_id": "9a707b81", "answer": "You attended the baking class on March 20, 2022 (“yesterday” in your March 21 session). You made your friend’s birthday cake on April 10, 2022—21 days after the class.\n\nAnswer: 21 days ago.", "usage": {"input_tokens": 38506, "cached_input_tokens": 0, "output_tokens": 124, "reasoning_output_tokens": 65}, "prompt_tokens_o200k_base": 37808, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.4, "item_types": ["agent_message"], "session_record_sha256": "a6e16a523c35bb484aa6a177c6bf77e7f687d73ec501ec97fe900383354905f5", "events_sha256": "ae9e6123b3ae9a2107301d7ced3408b6535ddc82ad29202a453243ff51f62fc5", "prompt_sha256": "71fae3b3150d6556f457dc28d5bf61a92f815e00c6d6774518af0b7cc2e1814d", "prompt_chars": 166603}
{"question_id": "9a707b82", "answer": "Answer: You baked a chocolate cake for your friend’s birthday party, using espresso powder to intensify the chocolate flavor.", "usage": {"input_tokens": 33186, "cached_input_tokens": 0, "output_tokens": 28, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 32488, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.9, "item_types": ["agent_message"], "session_record_sha256": "30f37c075afb9d705dc75ed445e0e65e4588f6d97935d4f5f57499edcc3758e6", "events_sha256": "beaa13b8e34ed472f244369618f825774542eb041f6000845989d66a3f15b8c0", "prompt_sha256": "79319777023981bc55a9364e69eb5420e47fd6f9957b6d9391cdf11d1e48a584", "prompt_chars": 146265}
{"question_id": "9aaed6a3", "answer": "Last Thursday was **May 25, 2023**. Your recorded $75 SaveMart purchase was mentioned on May 23 as occurring “last Thursday,” meaning May 18. There’s no purchase amount recorded for May 25 to calculate its cashback.\n\nAnswer: Your cashback for last Thursday is not available in the supplied sessions.", "usage": {"input_tokens": 30888, "cached_input_tokens": 0, "output_tokens": 272, "reasoning_output_tokens": 199}, "prompt_tokens_o200k_base": 30190, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 14.6, "item_types": ["agent_message"], "session_record_sha256": "9585364d6acba08c48009534a0b57d4aaa0191d091a0c3bffddc3e7d88e9304a", "events_sha256": "67e8ca22bd304d86df28b911fb9c44f5954153b14264d286529f33a0ed6f9820", "prompt_sha256": "f15906afc6fe9d84e14ad5192af0364a2c262ba59bccd7a878e43e1aed1a55f2", "prompt_chars": 138886}
{"question_id": "9bbe84a2", "answer": "Answer: Your previous goal was to reach level 100 in Apex Legends before the end of the year.", "usage": {"input_tokens": 34277, "cached_input_tokens": 0, "output_tokens": 25, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 33579, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.4, "item_types": ["agent_message"], "session_record_sha256": "84854f504354b9a36a8e06e332f5642c52c262974573be56b480368926fe8681", "events_sha256": "dff44595cc7c03527e16167165bf59ec7643c03e1f2932ef075a81a4e3b28983", "prompt_sha256": "a6873b28b894b5d305169dc85803cd951dae8534b4a5ebc82029d489e5147283", "prompt_chars": 162182}
{"question_id": "9d25d4e0", "answer": "You acquired **3 pieces of jewelry** in the last two months, counting the earrings as one pair:\n\n- **Silver necklace with a small pendant** — April 15.\n- **Engagement ring** — about a month before May 28, in late April.\n- **Pair of emerald earrings** — at a flea market the weekend before May 21.\n\nAnswer: 3 pieces of jewelry.", "usage": {"input_tokens": 36640, "cached_input_tokens": 0, "output_tokens": 187, "reasoning_output_tokens": 100}, "prompt_tokens_o200k_base": 35942, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 12.0, "item_types": ["agent_message"], "session_record_sha256": "130e124c3bee32e196265a54babb106bbcb22d50368567f9e82bba52b73b3dd0", "events_sha256": "2265b6ea2bbc96fc6f6bef8a8311d91e7e005c52d02e68b87d1c381cc051491c", "prompt_sha256": "c6d4b761c971d09ae1f45deb54b424a1345b1882ae88c5efac577a54a7ee8464", "prompt_chars": 163835}
{"question_id": "9ea5eabc", "answer": "Answer: Paris, France.", "usage": {"input_tokens": 37842, "cached_input_tokens": 0, "output_tokens": 36, "reasoning_output_tokens": 24}, "prompt_tokens_o200k_base": 37144, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.8, "item_types": ["agent_message"], "session_record_sha256": "ad00f8716349f6236a7ec86777b5dbcf5141020403964fe3a874af8c377a1e6f", "events_sha256": "625c718757e97ca7544e8002148790db6c20b59ecd76a8426a53d08ec79ae828", "prompt_sha256": "ed4711a30ee1021e4e9ac7dadd75d9a3bc72293992fe3fd55d05030b0b727b78", "prompt_chars": 168389}
{"question_id": "9ee3ecd6", "answer": "Answer: You need a total of 300 points to redeem a free skincare product at Sephora.", "usage": {"input_tokens": 35034, "cached_input_tokens": 0, "output_tokens": 24, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 34336, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.2, "item_types": ["agent_message"], "session_record_sha256": "553bc373cfd9f6af64861b0d25a0ef95f5543be1b1fe1fdab158feb24af5fc24", "events_sha256": "0ec6c5ac4bb560c583311bbb3ebb9ae53fd399f73d687086e63e2e2c392f9a18", "prompt_sha256": "78ca647ac3d3c5c6a6c8b1ad9026255f8af4e2b5768ce98e47656ea89c6329ec", "prompt_chars": 158394}
{"question_id": "a06e4cfe", "answer": "Answer: Your preferred gin-to-vermouth ratio is 3:1, with a dash of citrus bitters.", "usage": {"input_tokens": 34559, "cached_input_tokens": 0, "output_tokens": 26, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 33861, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.8, "item_types": ["agent_message"], "session_record_sha256": "732365d77ed2c72505f11acc48901750836d0dc771477b7275b890b7ccf57a8d", "events_sha256": "98648797282b851dc4ff2fa63d8a849d909f596f4f82e250c832dca53c732d2e", "prompt_sha256": "f6815ea6cb031631a79f3dd717796ebad9b7ed8bd8440b89b25f65ee36611cd9", "prompt_chars": 157614}
{"question_id": "a08a253f", "answer": "Answer: 4 days a week—Zumba on Tuesdays and Thursdays, yoga on Wednesdays, and weightlifting on Saturdays.", "usage": {"input_tokens": 31735, "cached_input_tokens": 0, "output_tokens": 66, "reasoning_output_tokens": 35}, "prompt_tokens_o200k_base": 31037, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.7, "item_types": ["agent_message"], "session_record_sha256": "decb88a9fcf69364af0ec2d9964a3af8a64f61cf71788bf4a64514afe6bc80c7", "events_sha256": "521146f3e42e207f9e9752b43725a73d04816c0f072b67b4d823f6019ba9f8dc", "prompt_sha256": "80087dbf3905febf5f0c2386d7afd76c7f64e517ba8bdfe462fc39446d742f09", "prompt_chars": 140391}
{"question_id": "a11281a2", "answer": "Answer: Approximately 100 followers, increasing from 250 to around 350 in two weeks.", "usage": {"input_tokens": 32756, "cached_input_tokens": 0, "output_tokens": 60, "reasoning_output_tokens": 35}, "prompt_tokens_o200k_base": 32058, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.8, "item_types": ["agent_message"], "session_record_sha256": "8375326c0577f8aa5caee79e86f8763dc3b022797f8231f63b510c1cbe0e2032", "events_sha256": "840367f344d2861abad5ad8b48609b395d85512722f3f9ed2eeaf6c7cd9c7c3a", "prompt_sha256": "35414624246e49478bb1a35db6bf7cab25144cd90c96ae4ce9d9121659772e01", "prompt_chars": 155616}
{"question_id": "a1cc6108", "answer": "You said you were 32 on May 24, 2023, and Alex was 21 on May 21. Subtracting your ages gives 32 − 21 = 11.\n\nAnswer: About 11 years old.", "usage": {"input_tokens": 34592, "cached_input_tokens": 0, "output_tokens": 127, "reasoning_output_tokens": 73}, "prompt_tokens_o200k_base": 33894, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.2, "item_types": ["agent_message"], "session_record_sha256": "57d161e0d6e0107ba5f9b95c4482204e1ad0c3f3a585684ce0ee7324424df4c5", "events_sha256": "5fcbe345b256d732062e9eae00149daed1b2e24941de731563e48f9fec169b1a", "prompt_sha256": "05c7d75fac64e23614583586df056decd76a82d6bc1aaad4dd15ed2972d6d29f", "prompt_chars": 159205}
{"question_id": "a1eacc2a", "answer": "You said on May 30, 2023, that you had completed 7 short stories since you started writing regularly.\n\nAnswer: 7 short stories.", "usage": {"input_tokens": 39004, "cached_input_tokens": 0, "output_tokens": 36, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 38306, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.4, "item_types": ["agent_message"], "session_record_sha256": "49c4fefc40a95bf3727076b7a5b050f8671937126d9303f58a71ce7f71fc9e72", "events_sha256": "94b2d52d59981a0d973c28caf2f0b3bdc89cac31dc72c439f2f15e7b44a09bb9", "prompt_sha256": "45058c8008212e9055c265df8c7f9384a92fcaa77b59095764c3b14a6323a509", "prompt_chars": 181758}
{"question_id": "a2f3aa27", "answer": "Answer: Close to 1,300 followers on Instagram.", "usage": {"input_tokens": 36887, "cached_input_tokens": 0, "output_tokens": 16, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 36189, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.4, "item_types": ["agent_message"], "session_record_sha256": "60ae8b84334e96576728c5ed5e38e37ec3775d61952a1cc3248975b92dff0c42", "events_sha256": "c0f31bbc9933a650b6997e2eee176b6346f86ee5d2b46f493a90191a1c44672a", "prompt_sha256": "ebced7f3b5563be93217124f5bb62fed079a625e63fceccdb621967040889c11", "prompt_chars": 169243}
{"question_id": "a3045048", "answer": "You ordered her personalized photo album on April 15, and her birthday party was on April 22—a difference of 7 days.\n\nAnswer: 7 days.", "usage": {"input_tokens": 33784, "cached_input_tokens": 0, "output_tokens": 76, "reasoning_output_tokens": 37}, "prompt_tokens_o200k_base": 33086, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.0, "item_types": ["agent_message"], "session_record_sha256": "56c6f0fe702c1b6a6802390a24f10d589678d8cdbe16faf9348bc6229096338e", "events_sha256": "4787bb2ab809c7b0300595d6633783f34134f76aa8dc8f8f8422ed8faa2141b8", "prompt_sha256": "974e197345ffaeae775eef4346880920eee9e926b7b74c587b7b651b9df9f554", "prompt_chars": 148835}
{"question_id": "a3332713", "answer": "You spent $100 on your coworker’s baby shower gift and $100 on your brother’s graduation gift card.\n\n$100 + $100 = **$200 total**.\n\nAnswer: $200", "usage": {"input_tokens": 26606, "cached_input_tokens": 0, "output_tokens": 43, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 25908, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.6, "item_types": ["agent_message"], "session_record_sha256": "c686970676a1589eff0aa43aaa55c89346af6ddee2c396a608444efe4b33d1d5", "events_sha256": "3a9f5572ca1fb3d42c1a910881c9af3f59f1a8e8672b248684efb6b27a424c81", "prompt_sha256": "bd82526ad17896f956afae17529922249683a9e7eceb67ff2668726b86e03a1e", "prompt_chars": 122710}
{"question_id": "a346bb18", "answer": "You finished in 4 hours 22 minutes, compared with your target of 4 hours 10 minutes—a difference of 12 minutes.\n\nAnswer: 12 minutes.", "usage": {"input_tokens": 32681, "cached_input_tokens": 0, "output_tokens": 38, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 31983, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.3, "item_types": ["agent_message"], "session_record_sha256": "153ed7a6e3a7bcfc278ea032605aa713168b915f5defaab258f361a38b2f6ca7", "events_sha256": "31384acac02c3c8c96e30e698055aaaaeee9ac35b4f97c7c297be247f5f9fe9e", "prompt_sha256": "719cc106fb34bdcf83ea35ce2e7e1e2571ff13215295ba5d1dc8ef0a4cd8ed98", "prompt_chars": 147672}
{"question_id": "a3838d2b", "answer": "Before “Run for the Cure” on October 15th, you participated in these charity events:\n\n1. **Dance for a Cause** — May 1st\n2. **Walk for Wildlife** — June\n3. **Charity golf tournament** — July 17th\n4. **Food for Thought charity gala** — September 25th\n\nAnswer: 4 charity events.", "usage": {"input_tokens": 39136, "cached_input_tokens": 0, "output_tokens": 109, "reasoning_output_tokens": 23}, "prompt_tokens_o200k_base": 38438, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.0, "item_types": ["agent_message"], "session_record_sha256": "8ffc847866c72ef9ba411fe6cdb8293ce59c1314cc8cec0411be9ff21353e042", "events_sha256": "855e1d79b2ab87e47c896254670b2d904b3e9151f429612c347b66097115ef15", "prompt_sha256": "d17b8dec04cbd249dee0e61eab38eec5330bc7c92144e86ee2ee0f42f8c37673", "prompt_chars": 181098}
{"question_id": "a40e080f", "answer": "The two companies I mentioned were **Patagonia** and **Southwest Airlines**. Patagonia was highlighted for flexible work arrangements, parental leave, and employee education and wellness. Southwest was highlighted for employee training, generous benefits, and a positive work environment that emphasizes safety.\n\nAnswer: Patagonia and Southwest Airlines.", "usage": {"input_tokens": 31950, "cached_input_tokens": 0, "output_tokens": 64, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 31252, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.0, "item_types": ["agent_message"], "session_record_sha256": "be6a57c7657eea686fde5f117c1193ca530ca80530dad65c9004d4ca0f648344", "events_sha256": "9bdc270f604229be3c1b2a3ed7d60ce99f4e5373f957b88c4af0fe53168da468", "prompt_sha256": "e6d4407910083bdb1ccc210003fbd23f74d8e73030adc79fc0a316e5cc43d2ad", "prompt_chars": 145722}
{"question_id": "a4996e51", "answer": "You normally work 40 hours per week, and on May 29 you said you add 10 hours weekly during peak campaign seasons: 40 + 10 = 50.\n\nAnswer: 50 hours per week.", "usage": {"input_tokens": 34287, "cached_input_tokens": 0, "output_tokens": 48, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 33589, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.8, "item_types": ["agent_message"], "session_record_sha256": "b58b9f2a7e8b40f9bd95b0150c2d3bab86bfaa0fbeda698f8f1c8cfcbcd1d284", "events_sha256": "0a90e89d9dc9cccb1dedaa521f4015a8beccaf336f6bc8940cf5fef3a9eb52bf", "prompt_sha256": "cc427e21554a0b816e64c9da84b0ffd7885d127226d7c0b7f24eb3c499874569", "prompt_chars": 154002}
{"question_id": "a82c026e", "answer": "Answer: Dark Souls 3’s DLC—you finally beat the last boss after weeks of trying.", "usage": {"input_tokens": 32176, "cached_input_tokens": 0, "output_tokens": 23, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 31478, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.0, "item_types": ["agent_message"], "session_record_sha256": "14f3a8dd865955d8a13e3a45de1b70007c2562bf50af0ea58ce2ba81345e0222", "events_sha256": "02155f97e4e2b1dc1bbd1875c5e017ecefda62e7fdff92a91a43dd73051d9367", "prompt_sha256": "a5f93e8207dcbfd5cd34a12fd4254f9eca6bdc71e57ac679699e561567baaa89", "prompt_chars": 147528}
{"question_id": "a89d7624", "answer": "Since you loved Denver’s music scene on your last visit—and got to meet Brandon Flowers after The Killers’ concert—I’d make live music the centerpiece of this trip.\n\n- **Catch another show at Red Rocks.** You already enjoyed the venue, so a return visit sounds like a natural fit.\n- **Plan dinner at The Ship Rock Grille before the concert.** You mentioned wanting a table with a stage view; ask the restaurant directly about seating and views rather than assuming one will be available.\n- **Explore other music venues.** The **Ogden Theatre**, **Bluebird Theater**, and **Fillmore Auditorium** were recommended in our earlier conversation. **Larimer Lounge** and **the hi-dive** are options for discovering new bands.\n- **Browse Twist & Shout Records.** It was recommended for its selection of vinyl and CDs—a good addition to a music-focused trip.\n- **Check concert listings for your travel dates.** Songkick, Bandsintown, and venue calendars can help you find a show that matches your tastes.\n\nCheck current schedules, restaurant hours, and availability before making plans.\n\nAnswer: Build your Denver trip around live music: return to Red Rocks, try dinner at Ship Rock Grille, explore other venues, and browse Twist & Shout Records.", "usage": {"input_tokens": 33874, "cached_input_tokens": 0, "output_tokens": 347, "reasoning_output_tokens": 80}, "prompt_tokens_o200k_base": 33176, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 19.2, "item_types": ["agent_message"], "session_record_sha256": "7bd8da40610d16e484dfbed8d283c66f7a236513d05dfb720c1275e7d8a2f78f", "events_sha256": "6e47c66b0cf4be7108420d583ca157cfb47caee17dfee09abe751ae16ecdae54", "prompt_sha256": "55441916b3055a3328a66da8a1697bab54420896d7f237a6585d50a9d8aa3038", "prompt_chars": 155653}
{"question_id": "a96c20ee", "answer": "Answer: Harvard University.", "usage": {"input_tokens": 29815, "cached_input_tokens": 0, "output_tokens": 31, "reasoning_output_tokens": 20}, "prompt_tokens_o200k_base": 29117, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.1, "item_types": ["agent_message"], "session_record_sha256": "3ea634811e6f74f94ad2906cccc57a4c60db0ebac3dc0f1fd04f69a173336307", "events_sha256": "e21fa85267997a262811eb5b42dd38c3387b7ca22cfff36ab7b4225288739ca4", "prompt_sha256": "c57e6d6045a7e7f0d7e88497bb5c8f7ea77ad0918240b2359090fc2d9fa017f9", "prompt_chars": 144763}
{"question_id": "a96c20ee_abs", "answer": "Answer: Harvard University.", "usage": {"input_tokens": 22450, "cached_input_tokens": 0, "output_tokens": 40, "reasoning_output_tokens": 29}, "prompt_tokens_o200k_base": 21752, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.1, "item_types": ["agent_message"], "session_record_sha256": "1e89e70278655f29d83e93fd06b0c506f34fe94ef47d32fed71ee3be45b8681d", "events_sha256": "2a16f15f774f4624b2b4709a97b66deb03dc70e2737a34104d0629ef24ba6d70", "prompt_sha256": "602dad65eaa3df63680709f981929965d3441e2d418dcf17f779dc32ff22947e", "prompt_chars": 113571}
{"question_id": "a9f6b44c", "answer": "You serviced or planned to service **2 bikes** in March:\n- **Road bike:** Serviced at Pedal Power on March 10, with brake pads and cables replaced; you also mentioned chain maintenance.\n- **Commuter/hybrid bike:** Planned to replace its worn front tire before April.\n\nAnswer: 2 bikes.", "usage": {"input_tokens": 33956, "cached_input_tokens": 0, "output_tokens": 119, "reasoning_output_tokens": 46}, "prompt_tokens_o200k_base": 33258, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.2, "item_types": ["agent_message"], "session_record_sha256": "5af2b1d25a952c10824206c34165e04868d1283bd8c5582d47f467c542dfab58", "events_sha256": "202546ff23fc803e0cf019d4f5bec21d10914bad5c29241d941a330ed7eaae3e", "prompt_sha256": "2ba492a1ace8f69e3a4ef126c0173e16602340e82f94e2b138114749fb195bf3", "prompt_chars": 149522}
{"question_id": "aae3761f", "answer": "Answer: 15 hours.", "usage": {"input_tokens": 34617, "cached_input_tokens": 0, "output_tokens": 44, "reasoning_output_tokens": 32}, "prompt_tokens_o200k_base": 33919, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.0, "item_types": ["agent_message"], "session_record_sha256": "8ab36552080a3b92551cae28c8bfeb0819acc392ca3c91c660aa99a03b28bfa1", "events_sha256": "2cf85c61e61f36695684a691159a454680b5995140a6d25d7763c31de48e526b", "prompt_sha256": "f99a1f81e4fbe6c749c5aec4513c45726d2bd8d49dc1c26d52d20f8f39185fd0", "prompt_chars": 150548}
{"question_id": "ac031881", "answer": "The designation on your jumpsuit was **“LIV,” with a square around it**. You recognized LIV as the Roman numeral for **54**, leading you to file 54. The clipboard’s reference to the previous iteration then led you to **file 53 (LIII)**.\n\nAnswer: LIV, enclosed in a square—the Roman numeral for 54.", "usage": {"input_tokens": 33058, "cached_input_tokens": 0, "output_tokens": 77, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 32360, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.0, "item_types": ["agent_message"], "session_record_sha256": "cf0f418a9f991f852ac437d2af70a590f29d04a20a69867275709b3d099f3093", "events_sha256": "a5d49451aeeadc3e90b267b4c756bb16b16f55c4f0a281b79f952c256113c05f", "prompt_sha256": "902e2b2dcb4124d006fd972e277616a6ddc5abe81bd7e7738499ebcd9969bfba", "prompt_chars": 148925}
{"question_id": "ad7109d1", "answer": "Answer: Your new internet plan is 500 Mbps.", "usage": {"input_tokens": 32175, "cached_input_tokens": 0, "output_tokens": 15, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 31477, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.1, "item_types": ["agent_message"], "session_record_sha256": "9faf389e13061fb6ba6f21aba1eea0a1a61cc3e3dc08eb5b32be8cbd661258ff", "events_sha256": "eac29e2af90afe6cd18cfd297730ed6d0e135a6f3975d50862c1696be6fe1fa7", "prompt_sha256": "931d3fbd5f01842332d742e3f5c2a50c639452722cbc73a796b3dd8c93eee352", "prompt_chars": 154685}
{"question_id": "af082822", "answer": "Answer: 2 weeks ago.", "usage": {"input_tokens": 33954, "cached_input_tokens": 0, "output_tokens": 40, "reasoning_output_tokens": 27}, "prompt_tokens_o200k_base": 33256, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.5, "item_types": ["agent_message"], "session_record_sha256": "afffdc7816b10b6036f3184f21346309c9bd666b83d7318dd03b983b102aaba7", "events_sha256": "2f90b574c346ecb1fc489a4344ae964bc0e4bd56a54d9745336390293af36377", "prompt_sha256": "781f1c4c9e2e99750f0e59ba135d5d084e58fb3491f97b62e8f624e2a27b436e", "prompt_chars": 149847}
{"question_id": "af8d2e46", "answer": "Answer: 7 shirts.", "usage": {"input_tokens": 36730, "cached_input_tokens": 0, "output_tokens": 10, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 36032, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 4.7, "item_types": ["agent_message"], "session_record_sha256": "01cd31ad33ea0d398d7eb100e41465ce935f9a8b16ecc21f186fe7b5caa7ef19", "events_sha256": "fe6446e673f85741bb88517a7bbbe9295fc0ef926dafebb6f152c2dc53147d68", "prompt_sha256": "c482e8dfdd2198ac1d70ae53a01acbdc9a8470072f066ba8db7c8fbf7bdbe35d", "prompt_chars": 169188}
{"question_id": "afdc33df", "answer": "Since you recently bought a utensil holder and mentioned scratches on your granite countertop, I’d focus on keeping counters clear and maintaining the sink area:\n\n- **Give utensils a designated home.** Remove duplicates or unnecessary tools, group similar utensils together, and keep frequently used ones easy to reach in your new holder. Put them back in their assigned spots after use.\n- **Clean the utensil holder regularly.** Remove food residue and debris so it doesn’t become another source of mess.\n- **Protect your granite while cleaning.** Wipe it regularly with a soft, clean cloth and use a cleaner designed for granite, following its instructions. Avoid harsh, abrasive, or acidic cleaners. Use cutting boards and pads under pots and utensils to help prevent more scratches.\n- **Maintain the garbage disposal.** Run cold water while it operates. The ice-and-rock-salt method we discussed can help clear debris and odors; follow the manufacturer’s safety instructions.\n- **Address the faucet leak if it’s still happening.** Turn off the water supply before repairs, and consult a professional if you’re unsure.\n\nAnswer: Keep utensils in assigned spots, regularly clean their holder and granite counters, maintain the disposal, and address the leaking faucet to keep the sink area tidy.", "usage": {"input_tokens": 35227, "cached_input_tokens": 0, "output_tokens": 341, "reasoning_output_tokens": 83}, "prompt_tokens_o200k_base": 34529, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 16.8, "item_types": ["agent_message"], "session_record_sha256": "c3542d592c6cfd796c3fc77beb4d08d086d138355d0457dcfc36cf459fe97007", "events_sha256": "b84d68dbfdc74a016414333c2dd3010ec73b9fed7450cc35ba6037fd6fa05575", "prompt_sha256": "6c2f5719f469ea5c4845b198f67995a13d8908df6a85ee524bb33a3f0c6eb34e", "prompt_chars": 160778}
{"question_id": "affe2881", "answer": "Answer: 32 different species of birds.", "usage": {"input_tokens": 35244, "cached_input_tokens": 0, "output_tokens": 13, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 34546, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.6, "item_types": ["agent_message"], "session_record_sha256": "9dd8a71b62a4d39d6d25fd47e4f2fc78f4c25c47a0e410abbb65694a9f9208d5", "events_sha256": "b815737082fdcd785c87e8ea768965c35a0ebbd2bb3caabf755fc150ec002f8a", "prompt_sha256": "8f10c68896e62687a43952ee0780fb4bd219b3b47a6265c8610b57fded36e00f", "prompt_chars": 157043}
{"question_id": "b01defab", "answer": "Yes. In your March 30, 2023 conversation, you said you had recently finished *The Nightingale* by Kristin Hannah. You also discussed its ending, calling it emotional but a perfect conclusion to the story.\n\nAnswer: Yes, you finished reading it by March 30, 2023.", "usage": {"input_tokens": 32853, "cached_input_tokens": 0, "output_tokens": 66, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 32155, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.4, "item_types": ["agent_message"], "session_record_sha256": "d2773bcd5362fc44077d82e233eee7cbe7de9134775b6cfac874a56bc327bdc4", "events_sha256": "15ce0f5463a3362e19e4f07782e3381116fabb0877f3c27e00ff9ef7661f1a66", "prompt_sha256": "0dd557fdef36b39cc76cda8055a1e59704b762652a92f730a24b13b221ee6f01", "prompt_chars": 154897}
{"question_id": "b0479f84", "answer": "Since you enjoyed **Our Planet** and were especially interested in coral reefs and wildlife, these would be my picks for tonight:\n\n- **Chasing Coral** — My top recommendation for you. It follows divers, photographers, and scientists documenting the decline of coral reefs, combining stunning underwater footage with science, adventure, and an urgent conservation story.\n- **Dynasties** — A good choice if you want intimate wildlife storytelling. Narrated by David Attenborough, it follows specific animal families and their relationships, struggles, and survival rather than taking *Our Planet’s* broad approach.\n- **Blue Planet** — If you’re in the mood to explore the marine world, this David Attenborough series fits your interest in ocean ecosystems.\n\nFor a single documentary tonight, I’d choose **Chasing Coral**; for a series to start, **Dynasties**.\n\nAnswer: Watch **Chasing Coral** tonight, or start **Dynasties** if you’d prefer a wildlife series.", "usage": {"input_tokens": 34593, "cached_input_tokens": 0, "output_tokens": 276, "reasoning_output_tokens": 70}, "prompt_tokens_o200k_base": 33895, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 13.5, "item_types": ["agent_message"], "session_record_sha256": "728c215919e13973ae19794b58c141d603a8621ef308928de226f93221aa46b6", "events_sha256": "a3b93bb540a7b4dba00819d35bff9123e6601c104e9e07133a3f4cbea53b5d8e", "prompt_sha256": "b55febb370f5cb7fa511171ea9fa776d4b18e6aa9039c8c8f1d7c6eda3f87131", "prompt_chars": 158440}
{"question_id": "b29f3365", "answer": "On May 25, you said you’d been taking weekly guitar lessons with Alex for six weeks and had bought the new amp two weeks earlier. So, you’d been taking lessons for about four weeks when you bought it.\n\nAnswer: About four weeks.", "usage": {"input_tokens": 33959, "cached_input_tokens": 0, "output_tokens": 77, "reasoning_output_tokens": 20}, "prompt_tokens_o200k_base": 33261, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.9, "item_types": ["agent_message"], "session_record_sha256": "9bfe0f9361740fbfb78ec53cbc32f2b4591c78ca1d3cf96e7dda6582258e7135", "events_sha256": "bc016bb55a3b8237a6caf9e7e66786356b872f97c0d3ba60835289e53cc6c60b", "prompt_sha256": "ab47ba1117efb409b1b442b58d6f31291b2cfcac9daea8f958f34249a1829c86", "prompt_chars": 154061}
{"question_id": "b320f3f8", "answer": "Answer: A rare blue Snaggletooth action figure.", "usage": {"input_tokens": 36348, "cached_input_tokens": 0, "output_tokens": 17, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 35650, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.1, "item_types": ["agent_message"], "session_record_sha256": "0606eb72f6846d393dd44a73d5290b985e17f623a9ce91bc0f507b8dc2fbfd02", "events_sha256": "39362d8fc8bd27481ecf573029f781833ccadb0986a53e856b2f1d424cfeb1b2", "prompt_sha256": "e6987facb47bca88dcea287cdecd1529feb3e722007d34ece7455095584b3ec7", "prompt_chars": 150724}
{"question_id": "b3c15d39", "answer": "You ordered the remote shutter release on February 5th, and it arrived on February 10th—a wait of 5 days.\n\nAnswer: 5 days.", "usage": {"input_tokens": 29072, "cached_input_tokens": 0, "output_tokens": 37, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 28374, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.2, "item_types": ["agent_message"], "session_record_sha256": "9d51c453a36f3e668aec40807ac167dea38051ce9a6db6248a88fb9fe468f6ff", "events_sha256": "bc7a22717aa73a6d38e6892e54cd7e009d7484c907a75b971b8f0a543128cdc9", "prompt_sha256": "7c7187895f5e6ea9d6086c93fdf65d19c74134b14d2d05e3d2b1e211252a7a9e", "prompt_chars": 126987}
{"question_id": "b46e15ed", "answer": "You participated in the “24-Hour Bike Ride” on February 14, 2023, and volunteered at “Books for Kids” on February 15, 2023. As of April 18, 2023, about two months have passed.\n\nAnswer: 2 months.", "usage": {"input_tokens": 34175, "cached_input_tokens": 0, "output_tokens": 100, "reasoning_output_tokens": 35}, "prompt_tokens_o200k_base": 33477, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.8, "item_types": ["agent_message"], "session_record_sha256": "7f639c1a7f17467f48fd82e18ea8a6b5eb14ad25f2160da14086ad5dbc03de31", "events_sha256": "efa1abcf62fd2fd3ad655434500473fd2616ed281dd4c5926e180dae5fe4c4eb", "prompt_sha256": "c83576be27a9174165a088bd48730143a43b49bdf318ec58f59408919cf1e4c8", "prompt_chars": 149319}
{"question_id": "b46e15ee", "answer": "Answer: You participated in the “Walk for Hunger” charity event on March 19, walking 5 kilometers with your work colleagues to raise money for the local food bank.", "usage": {"input_tokens": 35730, "cached_input_tokens": 0, "output_tokens": 39, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 35032, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.7, "item_types": ["agent_message"], "session_record_sha256": "96af883a8874bf1bdc09e3b74271e0fd5ec19157fa98158b356add61c34eb087", "events_sha256": "6a2d21d8b968918e2a2bcf155f50de88dcc6f68664ad5c926b657a20335ad1d2", "prompt_sha256": "004cdbfac9ea482fe57999fad8dac9df4a89f3ded4ed73411c3276ad0b700334", "prompt_chars": 158715}
{"question_id": "b5ef892d", "answer": "You spent 5 days camping in Yellowstone in March and 3 days camping in Big Sur in early April. Your February Utah road trip didn’t include camping, and your planned trips don’t count.\n\nAnswer: 8 days.", "usage": {"input_tokens": 29903, "cached_input_tokens": 0, "output_tokens": 76, "reasoning_output_tokens": 24}, "prompt_tokens_o200k_base": 29205, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.6, "item_types": ["agent_message"], "session_record_sha256": "67d989cdc81f37c55034aefe6c725d8ee6b1b92bc47abd31b5b9449b132357ff", "events_sha256": "ed0002982d9898201ba76dbc986ac3305a33bed34cb5dc0b013d7398721085ee", "prompt_sha256": "b85de12497d8f7a2c383b1f1438b8f8509475419c10ac570607dfe36f4af8c94", "prompt_chars": 134395}
{"question_id": "b6019101", "answer": "Answer: 5 MCU films.", "usage": {"input_tokens": 36415, "cached_input_tokens": 0, "output_tokens": 11, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 35717, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 4.2, "item_types": ["agent_message"], "session_record_sha256": "bb853153399ad62e2c53620004db1f5ce6c11cbf3fffe268316d0ce37beac084", "events_sha256": "cc27b0a8c38e2c1f8af0b3c798d4d4c10335aa60b4565094f4b2cd68b33c62c4", "prompt_sha256": "4e7ae0605cdcf18a63a5fba66bb163fb6f4d256ad58b3d94bbaa5b129d743e57", "prompt_chars": 164859}
{"question_id": "b6025781", "answer": "Based on your interest in quinoa bowls, sweet potatoes, and Mexican-inspired dishes, here are a few ideas for next week:\n\n1. **Black bean and sweet potato enchiladas**  \n   Fill tortillas with roasted sweet potatoes, black beans, cumin, and smoked paprika, then top with enchilada sauce. Serve with avocado or a cilantro-lime yogurt sauce—the latter was one of the dipping sauces we discussed.\n\n2. **Lime-marinated chicken fajita bowls**  \n   Marinate chicken breast with lime juice, olive oil, garlic, and spices. Cook it with bell peppers and onions, then serve over quinoa with avocado and salsa. For tender chicken, cook to **165°F (74°C)** and let it rest before slicing.\n\n3. **Rosemary sweet potato and chickpea quinoa bowls**  \n   Combine quinoa and chickpeas with rosemary-roasted sweet potatoes and garlic-lemon broccoli. Finish with feta or toasted pumpkin seeds for extra flavor and texture. This builds on your classic-herb seasoning choice while switching up the protein.\n\n4. **Grilled chicken tacos with mango salsa**  \n   Use lime-and-spice-marinated chicken, whole-grain tortillas, mixed greens, and fresh mango salsa. This gives you another Mexican-inspired option without repeating fajitas.\n\n5. **Colombian ajiaco**  \n   Since you were recently curious about Colombian regional cuisine, this Andean soup featuring **chicken, potatoes, and corn** could be an interesting new dish to try.\n\nFor a manageable prep session, I’d pick **the fajita bowls and chickpea bowls**: both use quinoa, so you can prepare one batch and vary the toppings.\n\nAnswer: Try chicken fajita quinoa bowls, rosemary sweet potato–chickpea bowls, black bean enchiladas, mango-salsa chicken tacos, or Colombian ajiaco.", "usage": {"input_tokens": 32676, "cached_input_tokens": 0, "output_tokens": 565, "reasoning_output_tokens": 185}, "prompt_tokens_o200k_base": 31978, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 23.8, "item_types": ["agent_message"], "session_record_sha256": "cca1a57afb8ad1464c644d0249cd70c22cd33626826b10199b085fb9dc592fac", "events_sha256": "f878e6b2fd2dc02c723580dc2b882dd1b2d84d3481459f708dd0cf1b1d8a1424", "prompt_sha256": "468342fb0324d7917cf40d6b8d74b2a7255653a98299da25f528bc23c183d2f4", "prompt_chars": 149165}
{"question_id": "b759caee", "answer": "Answer: Jessica Poole’s Instagram handle is @jessica_poole_jewellery.", "usage": {"input_tokens": 32532, "cached_input_tokens": 0, "output_tokens": 23, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 31834, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.3, "item_types": ["agent_message"], "session_record_sha256": "dc9a92a3bdd3627e849419072f720e00b8782009ecb63238651d2df34eb8cc23", "events_sha256": "4404a2b13b15580fa6c49319ae826d8a3c840a505db453b02b3b31b9a8ff5199", "prompt_sha256": "58eb6cdcaefa2397b448194059020e15122563bddeeb32d713c578c586755f4f", "prompt_chars": 155132}
{"question_id": "b86304ba", "answer": "Answer: Triple what you paid for it.", "usage": {"input_tokens": 33796, "cached_input_tokens": 0, "output_tokens": 13, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 33098, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 4.5, "item_types": ["agent_message"], "session_record_sha256": "2f634079c61d3c9f2c564d508b5358a14929a6f85bbb167f22c83ad19c16455e", "events_sha256": "076e35f821a4d91c3300e4c08a2f4a8f5d59161833fa4dc36a7cb8e2bdc9f717", "prompt_sha256": "0623dc9f8e2de7c73b4c92322522cdeb9aff53f496f66a0d73ccd137ef49e186", "prompt_chars": 155118}
{"question_id": "b9cfe692", "answer": "Answer: 5½ weeks combined—2½ weeks for “The Seven Husbands of Evelyn Hugo” and 3 weeks for “The Nightingale.”", "usage": {"input_tokens": 27538, "cached_input_tokens": 0, "output_tokens": 72, "reasoning_output_tokens": 35}, "prompt_tokens_o200k_base": 26840, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.0, "item_types": ["agent_message"], "session_record_sha256": "128e04c1dde2c1f11384f8afb6e85446081448a929d4c5e01c62eb8a6faedb40", "events_sha256": "aeb4f89a8817b441b3d66d3b7f90b805c235d972e079f23914e173ea9bea62d0", "prompt_sha256": "9b9dc9b42347984c6678e10166bb5837ef12ab395ab6ecede24817aa263f6991", "prompt_chars": 126112}
{"question_id": "ba358f49", "answer": "Answer: Your age at Rachel’s wedding cannot be determined from the sessions; she’s getting married in 2023, but you haven’t provided your age or birth date.", "usage": {"input_tokens": 36387, "cached_input_tokens": 0, "output_tokens": 120, "reasoning_output_tokens": 79}, "prompt_tokens_o200k_base": 35689, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.6, "item_types": ["agent_message"], "session_record_sha256": "4f222d3720d574e6e9cf25b7561fa8cb6cea84f752229ee1a8028ce68eaffec2", "events_sha256": "cc52c58c8dceb755bcef393e566d6927d5b3fbc16e7e4528e54254bdaff1d886", "prompt_sha256": "86c8de6d8ef945359e04512d7c57ff08562711d6012433308d453ff0cc4d84e5", "prompt_chars": 167454}
{"question_id": "ba358f49_abs", "answer": "You mentioned that Rachel is getting married next year (2024), but the sessions don’t give Rachel’s age or say when you will get married.\n\nAnswer: There isn’t enough information to determine how old Rachel will be when you get married.", "usage": {"input_tokens": 33457, "cached_input_tokens": 0, "output_tokens": 156, "reasoning_output_tokens": 101}, "prompt_tokens_o200k_base": 32759, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.2, "item_types": ["agent_message"], "session_record_sha256": "574adc88937d23c9be6b0c537732fb0dd7814b39c974ca9afe09172b98874688", "events_sha256": "fc5991c6ef798986141b2f7a4939afdda08ea2324f07b15067ce7782be74d004", "prompt_sha256": "88d4a064c47057a7918ee0851e300bb32c3ddfc33c944515627d64a79d40cc7b", "prompt_chars": 160445}
{"question_id": "ba61f0b9", "answer": "Answer: 6 women.", "usage": {"input_tokens": 33239, "cached_input_tokens": 0, "output_tokens": 10, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 32541, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.2, "item_types": ["agent_message"], "session_record_sha256": "dca87a92cb1bf58efa2ffa9e527147232d508513843257da12605b43bec67b65", "events_sha256": "f08abf3dc7d96850152d3aacf0ad90adcab296a56e9901af7ef5fd33fd983457", "prompt_sha256": "6f49d9fc96eba1dd61a4680914c60655d474f6a4efd4d8279f01f00eea0cb8e6", "prompt_chars": 161894}
{"question_id": "bb7c3b45", "answer": "You paid $200 for heels that originally retailed for $500, saving $500 − $200 = $300.\n\nAnswer: $300", "usage": {"input_tokens": 32710, "cached_input_tokens": 0, "output_tokens": 32, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 32012, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.5, "item_types": ["agent_message"], "session_record_sha256": "e29314e74a2dbf0bc378ae76afb58ebd1b1749d81a7fa5bc6692d22648b4e315", "events_sha256": "cac3f7674597828982c9fa7715f5a641a3b322d73389acbefcb1bc2d6f52275f", "prompt_sha256": "f6a15df44fa120aa82e1c8e164bdb6bc871a23786d712854c4046679d3057774", "prompt_chars": 148647}
{"question_id": "bbf86515", "answer": "You participated in “Turbocharged Tuesdays” on June 14th, and “Rack Fest” was on June 18th—a difference of 4 days.\n\nAnswer: 4 days before.", "usage": {"input_tokens": 38980, "cached_input_tokens": 0, "output_tokens": 43, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 38282, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.1, "item_types": ["agent_message"], "session_record_sha256": "b584f912398ca6f24ca049bfe5a4346ca80fc1696d4adb08b8854330fe081ed3", "events_sha256": "0163005f0de88be98bf0e7436823d31c915ba4ca95bc706818d0443b2d27f4ae", "prompt_sha256": "cd02cdb821d9d3696a190a88e8a6f4de0644e7a2122ed7c505957d82dfe7817f", "prompt_chars": 173142}
{"question_id": "bc149d6b", "answer": "Answer: 70 pounds.", "usage": {"input_tokens": 31607, "cached_input_tokens": 0, "output_tokens": 37, "reasoning_output_tokens": 25}, "prompt_tokens_o200k_base": 30909, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.4, "item_types": ["agent_message"], "session_record_sha256": "4cd1a317bfd955a125954fe671f3660573a1c4cfb3d830e9ed82668f3dda8738", "events_sha256": "e7270072256639f9c04ae318286a2024cf24a792a56301e0bf5205fbac8f6408", "prompt_sha256": "9445a7f1317a547c4f3edbf8c5b59fdf398c2f0302a61c2c29ce28d70511e249", "prompt_chars": 144345}
{"question_id": "bc8a6e93", "answer": "Answer: You baked a lemon blueberry cake for your niece’s birthday party.", "usage": {"input_tokens": 34150, "cached_input_tokens": 0, "output_tokens": 19, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 33452, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.0, "item_types": ["agent_message"], "session_record_sha256": "87852046ff9bce92ea2f3141d80cf3198332e741bbe402f1ab93a8be0d31038b", "events_sha256": "8acda73a703edc984f77c59b4365ec97b857bf9288f67aff9f0bbe12afc45a7a", "prompt_sha256": "600a6dcf4a9154962d1ca1259f01ea39344972766f8c83d915a6a7d429e705fb", "prompt_chars": 152144}
{"question_id": "bc8a6e93_abs", "answer": "Answer: The sessions don’t mention what you baked for your uncle’s birthday party. You did mention baking a lemon blueberry cake for your niece’s birthday party.", "usage": {"input_tokens": 23979, "cached_input_tokens": 0, "output_tokens": 111, "reasoning_output_tokens": 73}, "prompt_tokens_o200k_base": 23281, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.8, "item_types": ["agent_message"], "session_record_sha256": "632e895f9729c4e2808fb956a4339bafaf721fb8f8af8c37ba95e92cfdf10cc2", "events_sha256": "b15f3c21eea46f69bfd42e0266f8f2c40de82ee2e33f1e99cbacde55e975b813", "prompt_sha256": "9668a771f917b58b4a0e23264a368ab527d34de6c43c86b912af9bcb0ec99750", "prompt_chars": 106126}
{"question_id": "bcbe585f", "answer": "Answer: 4 weeks and 2 days ago, on April 1, 2023.", "usage": {"input_tokens": 29187, "cached_input_tokens": 0, "output_tokens": 134, "reasoning_output_tokens": 108}, "prompt_tokens_o200k_base": 28489, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.4, "item_types": ["agent_message"], "session_record_sha256": "61441532514e5aacdad59549cdd52675300c670d94422f710076ae4bdf261e0a", "events_sha256": "2445244a248156d0e304aa8649e4c66ad24573e4e1c4f2ce98f32498d4bd998f", "prompt_sha256": "46f53d22bec44f0d7671575fce76cb82c9752a1421a3193f23cb88dc9683d083", "prompt_chars": 132505}
{"question_id": "bf659f65", "answer": "You mentioned purchasing or downloading **2 distinct releases**:\n\n- **Billie Eilish — *Happier Than Ever***: downloaded on Spotify.\n- **The Whiskey Wanderers — *Midnight Sky* EP**: purchased at a festival merchandise booth. Your repeated mentions refer to the same EP.\n\nAnswer: 2 albums or EPs.", "usage": {"input_tokens": 33276, "cached_input_tokens": 0, "output_tokens": 123, "reasoning_output_tokens": 47}, "prompt_tokens_o200k_base": 32578, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.1, "item_types": ["agent_message"], "session_record_sha256": "2b2ce43c91ba98f5e5decac25ad516833c2dc6409a178aa85f55a41a47329145", "events_sha256": "e471e47e8cc3bc08fbe641c3f1d3d37a098f05b240e721eedd06a3b0ad5e0456", "prompt_sha256": "ef1e26539d5046e5d6345e4f2a2139937eca57a2935dfaa1976463e7f5438015", "prompt_chars": 148422}
{"question_id": "c14c00dd", "answer": "Answer: Trader Joe’s lavender-scented shampoo.", "usage": {"input_tokens": 32343, "cached_input_tokens": 0, "output_tokens": 47, "reasoning_output_tokens": 30}, "prompt_tokens_o200k_base": 31645, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.7, "item_types": ["agent_message"], "session_record_sha256": "bcb72d705dbb7496010e8c68ac865afb40b7a75aab0e446ee4aad9eda200aac3", "events_sha256": "73ac7784d4441615c60b1eb7997993ced4f08ebdb59026d0f82836dd96cbce3d", "prompt_sha256": "b43a7ae4aadfe4f486d1f1e7d9b5c1ae0339a6c11236ab31188d389ff91eab82", "prompt_chars": 153411}
{"question_id": "c18a7dc8", "answer": "You stated that you’re currently 32 and graduated from college at age 25. The difference is 32 − 25 = 7 years.\n\nAnswer: 7 years older.", "usage": {"input_tokens": 23742, "cached_input_tokens": 0, "output_tokens": 72, "reasoning_output_tokens": 29}, "prompt_tokens_o200k_base": 23044, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.1, "item_types": ["agent_message"], "session_record_sha256": "85298de1425db0b4da3fba400d93dbce3dbd03175c0dbcf3832da3d1a4be87cc", "events_sha256": "e53c82e5f977a873bc26a1ba4d8c6b04b5ef46a97a12a5422bf65e8ad7fa0f14", "prompt_sha256": "111c3e55233dfb4de020fa03d717e4c65cad1748d63057e0b0e012d8b790eea6", "prompt_chars": 114377}
{"question_id": "c19f7a0b", "answer": "Answer: You usually get home from work around 6:30 pm on weeknights.", "usage": {"input_tokens": 32477, "cached_input_tokens": 0, "output_tokens": 23, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 31779, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 4.9, "item_types": ["agent_message"], "session_record_sha256": "f9133d702958823b01410376f05ba8a9d5d6c4b49b3f22331de9593bf5fb8c31", "events_sha256": "573afa82f7269fbcd60745bbbfa451d081123844b9dd5fa4c20c27724d4a304d", "prompt_sha256": "92f78f33e6c85780416a2bca9da2b9cd3721a775f9e9923e7693c241f7e1e034", "prompt_chars": 149561}
{"question_id": "c2ac3c61", "answer": "Answer: You have completed 5 online courses in total.", "usage": {"input_tokens": 35052, "cached_input_tokens": 0, "output_tokens": 16, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 34354, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.9, "item_types": ["agent_message"], "session_record_sha256": "ebe4af9b59cd222e9ef6467642b88dc752d5ec6ab9de5ce4031f4493ffb30064", "events_sha256": "948c4f1555e0dfc47123e905081e565a4a86b7b06fa9462a10a4ef9b892f88f8", "prompt_sha256": "67a5a5a5504d2687a59b1da9e5be8a100f2c2973ab12079ca4cbb47bb9830793", "prompt_chars": 165243}
{"question_id": "c4a1ceb8", "answer": "You’ve used **3 different types of citrus fruits**:\n- **Orange** — in your homemade orange bitters and Sangria.\n- **Lemon** — as slices in your Sangria.\n- **Lime** — as juice in your classic Daiquiri and Cucumber Gimlet.\n\nAnswer: 3 types—orange, lemon, and lime.", "usage": {"input_tokens": 39102, "cached_input_tokens": 0, "output_tokens": 127, "reasoning_output_tokens": 49}, "prompt_tokens_o200k_base": 38404, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.2, "item_types": ["agent_message"], "session_record_sha256": "88c4eb1ddc271f164a77ed0ba281de41b36163107db36d6d38219c059001c312", "events_sha256": "966e344e0d8af608cef7aa36804ecefb3f84e5cbe19a03abde64d10cb994541d", "prompt_sha256": "16ddff91baad949f9d8cc006f1336458baa23bbb3df3d586084720b92fde027c", "prompt_chars": 169891}
{"question_id": "c4ea545c", "answer": "Yes. On June 1, you said you went to the gym on Tuesdays, Thursdays, and Saturdays—**three times a week**. On August 15, you reported consistently going **four times a week**.\n\nAnswer: Yes—you now go four times a week, up from three, an increase of one gym visit per week.", "usage": {"input_tokens": 31735, "cached_input_tokens": 0, "output_tokens": 115, "reasoning_output_tokens": 40}, "prompt_tokens_o200k_base": 31037, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.8, "item_types": ["agent_message"], "session_record_sha256": "5d8141353a7692ef3ed2cdcc884ba8ddda6501e5ddb9d9fb9ad63e444ed3c2e6", "events_sha256": "e42f230efa1eedf92eb23dedcd48c8ed527f69f00710d1a3600ddb74b4c8a8a8", "prompt_sha256": "689ec738514114302662b7f637fe797a414cd38b1920af708d10b1592dab1833", "prompt_chars": 150543}
{"question_id": "c4f10528", "answer": "The restaurant was **Miss Bee Providore**. We discussed their **Miss Bee’s Nasi Goreng**, served with prawn crackers and topped with a fried egg. You also planned to have their chocolate brownie afterward.\n\nAnswer: Miss Bee Providore.", "usage": {"input_tokens": 34068, "cached_input_tokens": 0, "output_tokens": 55, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 33370, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.8, "item_types": ["agent_message"], "session_record_sha256": "89c181a32e391a1cd93b149eba42298a7d5deb38ff557e24ce24b47dc1323002", "events_sha256": "cd6252e8da6e6bfc59f2fa09ba225476be6081b4cc1b93fccaa2c23506e73101", "prompt_sha256": "8f1922c95e3719d0b6003761952fb696d08d8d14857ad3bf1a760c1d6be6111f", "prompt_chars": 152958}
{"question_id": "c5e8278d", "answer": "Answer: Your last name was Johnson before you changed it to Winters.", "usage": {"input_tokens": 33549, "cached_input_tokens": 0, "output_tokens": 18, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 32851, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 4.5, "item_types": ["agent_message"], "session_record_sha256": "1b8f210fd9dc3be8fdbb6f1c67a3adac1ac56a8be7a84720acdfa3e3d45b1388", "events_sha256": "80ccb5ca7691641049293d525b197e85819996e40ab69fde9bdae3814aa884f7", "prompt_sha256": "9f0ea74746d2716b350c7129e969158ab56bb8318a74957a4e838ed6efd38549", "prompt_chars": 153819}
{"question_id": "c6853660", "answer": "Answer: You most recently increased your morning coffee limit from one cup to two cups, as you confirmed on May 26, 2023.", "usage": {"input_tokens": 32501, "cached_input_tokens": 0, "output_tokens": 75, "reasoning_output_tokens": 40}, "prompt_tokens_o200k_base": 31803, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.7, "item_types": ["agent_message"], "session_record_sha256": "40eab65c5c8cac9e50e7af9f3984fa57623e90644b0fa554cd9e9ef6607af1ef", "events_sha256": "d64232dc6a47e76aff1723a740586edb79d0c8f4363a14dccaa9c4a0c90a690a", "prompt_sha256": "4a18beb331df777c78eb0db7fae4b8e765cc36504d03f9c35eff728c209a47ea", "prompt_chars": 150093}
{"question_id": "c7cf7dfd", "answer": "The store was **Nostalgia**, which we mentioned as an online store based in India offering traditional Indian fabrics, threads, and embellishments.\n\nAnswer: Nostalgia", "usage": {"input_tokens": 32683, "cached_input_tokens": 0, "output_tokens": 37, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 31985, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.6, "item_types": ["agent_message"], "session_record_sha256": "998371814edac5764845f6cb667966fb5220e10a040224e7e7ba32cd41a63c8f", "events_sha256": "3d28aa59ed3041128ca253f2701cae4f019b5c907746460d2384f9005b4b0cf1", "prompt_sha256": "c04b041806593ce46b459e8735f281fda45c26399edabfad165cc2e88d1bbca5", "prompt_chars": 154471}
{"question_id": "c7dc5443", "answer": "Answer: Your team, the Net Ninjas, has a 5–2 record in the recreational volleyball league.", "usage": {"input_tokens": 36308, "cached_input_tokens": 0, "output_tokens": 27, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 35610, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.9, "item_types": ["agent_message"], "session_record_sha256": "f4905afad02b4407f2e1219f85780efc6a7dc7cd1a6f38f09db83db4988fc0b1", "events_sha256": "7b212b9a86314e95f5f87195ea9d50d9a2e3070466641ff980383bb1f02d58ec", "prompt_sha256": "757881763938e380be7de6ca196dc0f05e48dbf7569695d3af58651e6cb39aaf", "prompt_chars": 168839}
{"question_id": "c8090214", "answer": "Answer: 7 days.", "usage": {"input_tokens": 39923, "cached_input_tokens": 0, "output_tokens": 10, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 39225, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.2, "item_types": ["agent_message"], "session_record_sha256": "a959b380748dd2549cb0d420d72fa1ac985e2329caad8986249c9a7cd998c44f", "events_sha256": "8f5ff0aeb96e57a8dff7c560866914645916b69d9103f0f02b3b2b8bbacb8107", "prompt_sha256": "2ebb72df6544287b653def10764872564c8e006de83fa55d4d8b286e22d42910", "prompt_chars": 171056}
{"question_id": "c8090214_abs", "answer": "You attended the Holiday Market a week before Black Friday, but the sessions don’t state when you bought your iPad. The Black Friday purchase mentioned was your iPhone 13 Pro.\n\nAnswer: Not enough information to determine the number of days.", "usage": {"input_tokens": 37447, "cached_input_tokens": 0, "output_tokens": 96, "reasoning_output_tokens": 41}, "prompt_tokens_o200k_base": 36749, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.2, "item_types": ["agent_message"], "session_record_sha256": "702be6b769774b865d748ce0a1bc0603b4de2ffb5fb6b4579498e9b6add34a75", "events_sha256": "1b1138c6cdbd019bdb60cff2b86c1002fc12803a89dafd3a70b084b38397a568", "prompt_sha256": "48fe97af943de50f4199406463d6c54306e26b53b7209ee080ebdac102465a2f", "prompt_chars": 166694}
{"question_id": "c8c3f81d", "answer": "Answer: Nike.", "usage": {"input_tokens": 32619, "cached_input_tokens": 0, "output_tokens": 8, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 31921, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.8, "item_types": ["agent_message"], "session_record_sha256": "958251b130d3b2620960cda383bdb245212d7a6c86e6a2648f845de2445f086a", "events_sha256": "3d8715bf4b02f250ce99015ad138018ab7e84669210eb1ce1a5c35c58b3f04a2", "prompt_sha256": "1be68f82a675e907ba44e9ac9e49400a4081189f0cc46254771a5d4279c38c55", "prompt_chars": 146357}
{"question_id": "c8f1aeed", "answer": "Answer: Pennsylvania.", "usage": {"input_tokens": 33287, "cached_input_tokens": 0, "output_tokens": 8, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 32589, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 4.8, "item_types": ["agent_message"], "session_record_sha256": "3505b55b01ebccf677640667f96c79bdb03f65f4e61dd3864ca9e0a11b2d3495", "events_sha256": "9ab694d0355552571ea37c008f1c3b4e73e252cdae59e8cec8e59f5d1f1ea73a", "prompt_sha256": "6459dbcbc71f21b7e2f34b7710923e293ca87baae0377bcf5ae84e67df8276a5", "prompt_chars": 157109}
{"question_id": "c960da58", "answer": "Answer: You have 20 playlists on Spotify.", "usage": {"input_tokens": 35273, "cached_input_tokens": 0, "output_tokens": 14, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 34575, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.9, "item_types": ["agent_message"], "session_record_sha256": "0f7d069131cee2a8c37558a666d9a8dc07e9b53f496f7cc6607393610a224d89", "events_sha256": "96ed893d84ce93e9504b1202df9165efe16c1122ddd221cfceaf1480afe6a2f5", "prompt_sha256": "e0ccb66e68d2066ed8c7e1637b7c198fa41841e6719f1ee32af8c39d92da809c", "prompt_chars": 159489}
{"question_id": "c9f37c46", "answer": "Answer: About two months.", "usage": {"input_tokens": 31588, "cached_input_tokens": 0, "output_tokens": 45, "reasoning_output_tokens": 33}, "prompt_tokens_o200k_base": 30890, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.2, "item_types": ["agent_message"], "session_record_sha256": "07712184222503df6602b0b005b72230abdd9dcf3f2ab7eb129582c227508176", "events_sha256": "d92db13b1439bea61ba04e5ff16dcb74ae237b75eedcadcd615b5214d233b9e7", "prompt_sha256": "fc1be51cf6b3c72db217a590dcc950fc89287d2f1739df0280a828dbcef71276", "prompt_chars": 144030}
{"question_id": "caf03d32", "answer": "You mentioned that your beef stew turned out delicious, so you already have a successful starting point! Since you’ve recently been exploring **cashew-based slow cooker yogurt**, here are the most relevant tips from our earlier discussion:\n\n- **For a smooth cashew base:** Rinse and soak 1 cup of cashews for at least 4 hours or overnight, then drain and rinse. Blend with ½ cup fresh water until smooth and creamy, stopping to scrape down the sides as needed.\n- **Adjust the water for consistency:** Use less water for a thicker base and more for a thinner one.\n- **Strain out remaining particles:** Use a clean, sanitized nut milk bag or cheesecloth. Squeeze a nut milk bag gently to avoid forcing particles through the mesh. A fine-mesh sieve is another option, though it may leave some graininess.\n- **Use an appropriate culture:** Our earlier guidance recommended a vegan yogurt starter or probiotic powder specifically designed for plant-based yogurt, with an incubation period of 8–12 hours.\n- **Monitor temperature rather than relying only on time:** We discussed how a thermometer helps avoid inconsistent results in yogurt-making; the specific heating temperatures previously given were for the dairy-milk recipe.\n\nFor savory plant-based dishes, we also discussed experimenting with spices and adding a splash of lemon juice or vinegar to enhance flavor.\n\n**What’s going wrong—grainy yogurt, a runny texture, scorching, or disappointing flavor?**\n\nAnswer: For your cashew yogurt, focus on thorough soaking and blending, gentle straining, an appropriate vegan culture, and temperature monitoring; tell me the specific problem so we can narrow it down.", "usage": {"input_tokens": 35295, "cached_input_tokens": 0, "output_tokens": 454, "reasoning_output_tokens": 114}, "prompt_tokens_o200k_base": 34597, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 22.4, "item_types": ["agent_message"], "session_record_sha256": "8598a30fe1981feeaedde8024a30c16b29c0e084ff30e758cb09667ecaf38cb5", "events_sha256": "8ed9401f6254e7dcc543cd05ce5fb4039ad676045645a67667cf7448aaba1ff2", "prompt_sha256": "583eba9bf1cdddbd1ad0c9ee95ca7cb445e412819db3939ebf57815ca44661b8", "prompt_chars": 156594}
{"question_id": "caf9ead2", "answer": "Answer: It took you and your friends around 5 hours to move everything into the new apartment.", "usage": {"input_tokens": 31124, "cached_input_tokens": 0, "output_tokens": 24, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 30426, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.8, "item_types": ["agent_message"], "session_record_sha256": "98bb9d800cf8a2b019495d06dcb2e220e625196ab79bdf4e8cbd6a7acf8a08a7", "events_sha256": "787d94ced18dbe40f4e3e0b08c3ff7630db7a4b6ca33684a524f2db259e60877", "prompt_sha256": "b03a7575a1050ee6f80c8acefff2bdaa16d6b65760f5984b8d353652a5adc106", "prompt_chars": 152649}
{"question_id": "cc06de0d", "answer": "The taxi ride cost $12, and your daily train fare was $6. The difference was $12 − $6 = $6.\n\nAnswer: $6 more expensive.", "usage": {"input_tokens": 37707, "cached_input_tokens": 0, "output_tokens": 39, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 37009, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.7, "item_types": ["agent_message"], "session_record_sha256": "dcb0e74d23c8234afe41c526093de6c10654c0c83b155d7520f8f62667ee3aaa", "events_sha256": "ca40291f16ee103a0f8f8521a15130ebf8ef2362f89f08b75638ce2d5d85e742", "prompt_sha256": "d3e590dea02eb28ee18c24ab016de64dbb7beadd15dfafaaf95247d677ca1468", "prompt_chars": 167218}
{"question_id": "cc539528", "answer": "In our May 26 conversation, I recommended learning **Ruby, Python, or PHP** once you had a good grasp of front-end development, with a focus on building server-side applications and working with databases.\n\nAnswer: Ruby, Python, and PHP.", "usage": {"input_tokens": 30582, "cached_input_tokens": 0, "output_tokens": 55, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 29884, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.4, "item_types": ["agent_message"], "session_record_sha256": "2d7b44b439421a88041c3875c8519525145818870969110f63b30096d08d6d39", "events_sha256": "9a6c5a3659d7db761f4e4b2474f0b627dfb4f6f3e7b041c40cab329612d9e367", "prompt_sha256": "256d1dab565a09ccbb541a76c51d7afd94146319892ca71d3cc1cb46cfb3d73c", "prompt_chars": 144631}
{"question_id": "cc5ded98", "answer": "Answer: About two hours each day.", "usage": {"input_tokens": 39726, "cached_input_tokens": 0, "output_tokens": 12, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 39028, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.6, "item_types": ["agent_message"], "session_record_sha256": "3ed0af85852ad830d5b457dcf3af959886c5569dd9d14ca56242bdedc2de1b51", "events_sha256": "ea77eab4fb344dc76700dc04ef66854fd8f7c37d09d0166460cbd5fc7f70c240", "prompt_sha256": "ca1b6b5946b4c31f43fc985ba49872df17b0ef8fd62348871c02d702207f6fc9", "prompt_chars": 166501}
{"question_id": "cc6d1ec1", "answer": "You said you had been bird watching for about three months, and that you attended the workshop a month earlier. So you had been bird watching for about two months when you attended.\n\nAnswer: About two months.", "usage": {"input_tokens": 30906, "cached_input_tokens": 0, "output_tokens": 80, "reasoning_output_tokens": 32}, "prompt_tokens_o200k_base": 30208, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.0, "item_types": ["agent_message"], "session_record_sha256": "acf41116435dce1fcd106145d9815f84ff17c53f3fd22323c1432447764fd7bf", "events_sha256": "8228c589b6c7fa5435e23dda7e33969da0716b5d23c9d8209addcb7049971cca", "prompt_sha256": "9901ed7db78847e2805704195af18a18840daa5f50fcf41e9868dbc02d6de1d8", "prompt_chars": 145149}
{"question_id": "ccb36322", "answer": "Answer: Spotify", "usage": {"input_tokens": 34139, "cached_input_tokens": 0, "output_tokens": 7, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 33441, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.4, "item_types": ["agent_message"], "session_record_sha256": "2fb7420226f57f63a1d16fcfb7b960f59bb2e07b6830215f161e003c2973ba11", "events_sha256": "3c09ed1996497abee485fc593bb19a06260bb3404bb1a87d91780716c1c1ca11", "prompt_sha256": "dccc19a889d0438baaec71cd3e95649b2957be297c4a98991a7785ff0c77298a", "prompt_chars": 155739}
{"question_id": "ce6d2d27", "answer": "Answer: Fridays.", "usage": {"input_tokens": 32204, "cached_input_tokens": 0, "output_tokens": 8, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 31506, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.4, "item_types": ["agent_message"], "session_record_sha256": "77a424874ea87b8660dc0e1d9218ebf030c521cc319c57900575f02ca6e57fb2", "events_sha256": "e48106f846d6909e6cd6c59ef01f80abe1c2876e169532e478b0cb890a2d1be2", "prompt_sha256": "11117e17082ded4ad855126635f1939e9802ac103cbd3e8bf79a60e29f76dd2c", "prompt_chars": 150228}
{"question_id": "ceb54acb", "answer": "Answer: The other four options were “sexual fixations,” “problematic sexual behaviors,” “sexual impulsivity,” and “compulsive sexuality.”", "usage": {"input_tokens": 31317, "cached_input_tokens": 0, "output_tokens": 33, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 30619, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.9, "item_types": ["agent_message"], "session_record_sha256": "d8ce692bf515941329eaf51ef593e477b35391d2de5cc2296ed695126f12adbf", "events_sha256": "64e9a6a835c4fb72ee3ead67edf68927327187b7919086e9bae693b007ff8791", "prompt_sha256": "3457fe931e564b1311ecf4eb30728a83a106bf3db3cd1034a7acdd1c71f0e836", "prompt_chars": 147635}
{"question_id": "cf22b7bf", "answer": "On June 21, you said you’d lost 10 pounds since starting to go to the gym consistently three months earlier.\n\nAnswer: 10 pounds.", "usage": {"input_tokens": 36832, "cached_input_tokens": 0, "output_tokens": 35, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 36134, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.4, "item_types": ["agent_message"], "session_record_sha256": "6ef3f96af96f162fb318d8b440da8af09ef838a2dc3cdb0acd6ac85de0e6a971", "events_sha256": "cd72376f45dff2725394ba21162720beb03ee424ce8b769c05fe9ef3c1547a69", "prompt_sha256": "5eda724a9e0da605383b8f50cc43ab2280eae2ddced15384841dfac29228e03a", "prompt_chars": 168518}
{"question_id": "d01c6aa8", "answer": "You said you were 32 years old and had been living in the United States for five years. Subtracting five from 32 gives 27.\n\nAnswer: You were about 27 years old.", "usage": {"input_tokens": 34609, "cached_input_tokens": 0, "output_tokens": 114, "reasoning_output_tokens": 67}, "prompt_tokens_o200k_base": 33911, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.6, "item_types": ["agent_message"], "session_record_sha256": "d3f0d4bc74994413a4b12e6e3c64ce229e20115461cfe2be5c53c39c7782bca1", "events_sha256": "f3df312aac0072ecfb5deb460a768a1acfad8c9f5a2d80cf48aaf37023a1463f", "prompt_sha256": "a765e5063e06f275d92ac4475ffdaa61c5bd48cb9623081a23f92793d3f65ef4", "prompt_chars": 159802}
{"question_id": "d23cf73b", "answer": "You’ve learned to cook or tried **4 different cuisines**:\n\n- **Indian** — learned chicken tikka masala in a cooking class.\n- **Korean** — made bibimbap and learned to make kimchi.\n- **Vegan** — attended a class and learned vegan lasagna with cashew-based ricotta.\n- **Ethiopian** — tried an Ethiopian restaurant and explored recipes for misir wot and injera.\n\nAnswer: 4 different cuisines.", "usage": {"input_tokens": 34916, "cached_input_tokens": 0, "output_tokens": 167, "reasoning_output_tokens": 64}, "prompt_tokens_o200k_base": 34218, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 12.4, "item_types": ["agent_message"], "session_record_sha256": "e8d258c6891444f20c0a3dac30cc815c4b12e6f4d58c13e587e89ba09c5f155d", "events_sha256": "9758ab246b3853c83170c447f2679a853d65b00ec301adafcdcddbda0ec5c775", "prompt_sha256": "46e34f5ae933656124bbb649591e5758e5a5c03712a34e4441a509973c1751b7", "prompt_chars": 147718}
{"question_id": "d24813b1", "answer": "For a small gathering with colleagues, I’d go with **a familiar cake and a batch of cookies**:\n\n- **Lemon poppyseed cake:** You said the one you made for a colleague’s going-away party was a hit, so it’s a strong choice to bake again.\n- **Chewy chocolate chip cookies:** These would complement the lemon cake nicely. Use both brown and white sugar, avoid overmixing, chill the dough, and take the cookies out when they’re lightly golden but still slightly soft.\n- **Oatmeal raisin cookies with walnuts or almonds:** This fits the flavor combination you’ve been wanting to try and the nuts you’ve been enjoying lately.\n\nIf you’d rather experiment, **lemon lavender pound cake** is the variation you recently showed interest in. Use culinary-grade dried lavender and start with a small amount so it doesn’t overpower the lemon. You can make it ahead: cool completely, wrap tightly, and store at room temperature for up to three days, as we discussed.\n\nAnswer: Bake your tried-and-tested lemon poppyseed cake plus chewy chocolate chip cookies; oatmeal raisin–nut cookies or lemon lavender pound cake are good alternatives.", "usage": {"input_tokens": 35285, "cached_input_tokens": 0, "output_tokens": 371, "reasoning_output_tokens": 126}, "prompt_tokens_o200k_base": 34587, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 17.2, "item_types": ["agent_message"], "session_record_sha256": "b464bc294a3241cd280b17be9d12670edce29ca0c7edbcc4fb3856d0dcb7de10", "events_sha256": "5987b9839578a98c11a77f203c0a9c363b301c82efae46fea825604b5fa7a1f0", "prompt_sha256": "735203edf82e538a1369df48e73d0a4720d90dd989cf11658850016278b56e13", "prompt_chars": 153285}
{"question_id": "d3ab962e", "answer": "You hiked 5 miles at Red Rock Canyon two weekends ago and 3 miles at Valley of Fire State Park last weekend: 5 + 3 = 8 miles.\n\nAnswer: 8 miles.", "usage": {"input_tokens": 24201, "cached_input_tokens": 0, "output_tokens": 79, "reasoning_output_tokens": 31}, "prompt_tokens_o200k_base": 23503, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.7, "item_types": ["agent_message"], "session_record_sha256": "7c04945058da902d0bb33f1ac2686554d7688647161ed4375b1de5275812143b", "events_sha256": "90ea3d5354abdce39fb5d411108131dc739f408821f647f623d3741e24db98c6", "prompt_sha256": "08562c30e93898f4efcb5631a3766a7953e258bdd0362662480642dced98c201", "prompt_chars": 111449}
{"question_id": "d52b4f67", "answer": "Answer: You attended your cousin’s wedding at the Grand Ballroom.", "usage": {"input_tokens": 32054, "cached_input_tokens": 0, "output_tokens": 17, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 31356, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 4.3, "item_types": ["agent_message"], "session_record_sha256": "7d169ef64b1550354b83c7ff89029e5e5c802a69173af6182371cae215c15819", "events_sha256": "b1bbe3a21f8e52a9fc63f6e0f4579179f34c5779ad90ce93d8de0bd7c520994e", "prompt_sha256": "cac64a52d9a7a00bdd1be934238b1d23a562930dcacd80be9e678d848d4499ff", "prompt_chars": 153255}
{"question_id": "d596882b", "answer": "The eatery was **By Chloe**, the plant-based spot I recommended with multiple locations throughout New York City. They offer vegan burgers, salads, pastas, and baked goods.\n\nAnswer: By Chloe.", "usage": {"input_tokens": 32159, "cached_input_tokens": 0, "output_tokens": 45, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 31461, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.7, "item_types": ["agent_message"], "session_record_sha256": "ed9a0ddbd9fea9b93b180d428075011a67bb8a1c3dc04ce2b5d4e38459ff3a83", "events_sha256": "5245e88d56fe5fec9d9a6e6586ea7134391815c2fcb8feb27a4d22755be42ab4", "prompt_sha256": "b04b679ec746cb34488922191719f4a50b89de45ff190869f85dc0c39c868f77", "prompt_chars": 149238}
{"question_id": "d6062bb9", "answer": "Your most popular videos have:\n- **YouTube:** 542 views on your social media analytics tutorial.\n- **TikTok:** 1,456 views on Luna chasing a laser pointer.\n\nTotal: 542 + 1,456 = **1,998 views**.\n\nAnswer: 1,998 views.", "usage": {"input_tokens": 31933, "cached_input_tokens": 0, "output_tokens": 97, "reasoning_output_tokens": 28}, "prompt_tokens_o200k_base": 31235, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.9, "item_types": ["agent_message"], "session_record_sha256": "6d0e63c69837a000dae8c3714c74847352201fcaab549d906bb003dfed2dbea5", "events_sha256": "f80c5328003eac9867f40033c3869b931fac9dcb69801c3a032d2a498f2f476f", "prompt_sha256": "5a669a365a901128ff22beaffa8d27268b47c387c63aeb49f0d04105d28c0048", "prompt_chars": 150943}
{"question_id": "d6233ab6", "answer": "I’d lean toward **yes**, especially because you’ve described happy high school memories—being on the debate team and taking AP economics. A reunion could be a meaningful opportunity to reconnect with people who shared that part of your life.\n\nA few things to consider:\n- **Who would you enjoy seeing?** You’ve mentioned old high school friends while thinking about your education and career plans. Reaching out to a few beforehand could help you decide whether you’re excited to go.\n- **Go to reconnect, not compare.** You’re exploring economics and data science, while some friends plan to work after university. You don’t need to have your future settled to enjoy catching up.\n- **Keep it comfortable financially.** Since you’re working toward more intentional spending, consider the total cost before committing.\n\nYour positive memories make attending sound worth considering—but nostalgia doesn’t have to become an obligation.\n\nAnswer: Yes—I’d lean toward going, given your happy high school memories, as long as it fits your budget and you genuinely want to reconnect.", "usage": {"input_tokens": 32900, "cached_input_tokens": 0, "output_tokens": 272, "reasoning_output_tokens": 58}, "prompt_tokens_o200k_base": 32202, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 16.1, "item_types": ["agent_message"], "session_record_sha256": "b760cf524e8539ced8be7dd6d23a384912e11a2a406e4ae8991ba3c3203d787e", "events_sha256": "089e0aea9641533cbad179bbfef223a8874fa799baec12eeb14046c13edb10fe", "prompt_sha256": "e001ac7620229e53f5f8158d770127c6f6530d201d14e6e45df4d7ccde02d8e9", "prompt_chars": 155187}
{"question_id": "d682f1a2", "answer": "You’ve recently used three different food delivery services: Domino’s Pizza, Uber Eats, and Fresh Fusion.\n\nAnswer: 3 different food delivery services.", "usage": {"input_tokens": 36940, "cached_input_tokens": 0, "output_tokens": 34, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 36242, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.5, "item_types": ["agent_message"], "session_record_sha256": "e17ec7d8df88f3d11ea95d657048d57005bf22a11f4c720792c3dbea1d713c23", "events_sha256": "9dd3db4a6472d05cc74a92e110caf091d2ffbbc5bcaa05a06858344638f2b429", "prompt_sha256": "bf84fd48782984517b493aa3fc3cd93ea7b738522e1ced13fa161c8ca5fc573c", "prompt_chars": 162254}
{"question_id": "d7c942c3", "answer": "Yes. On March 11, you said your mom still used a paper grocery list, while you used an app. But on April 30, you said she had switched to the same grocery list app as you, allowing you both to share lists and keep track of what you need.\n\nAnswer: Yes, your mom now uses the same grocery list app as you.", "usage": {"input_tokens": 34332, "cached_input_tokens": 0, "output_tokens": 78, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 33634, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.9, "item_types": ["agent_message"], "session_record_sha256": "1b6afc3850a98f3c513e3c625debd39372f3d41ef7a5eee60ac6d8925ce7f8a3", "events_sha256": "e70a166299ebe50637d8e0514b4b79dbf838579fad84ec3dc07bad59861d2a39", "prompt_sha256": "96f46d1bb304a6b37fa04f08850f1e798bfc6fdfc17f6dc47ba501426f613b24", "prompt_chars": 155190}
{"question_id": "d851d5ba", "answer": "Answer: Over $3,750.", "usage": {"input_tokens": 33645, "cached_input_tokens": 0, "output_tokens": 76, "reasoning_output_tokens": 62}, "prompt_tokens_o200k_base": 32947, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.9, "item_types": ["agent_message"], "session_record_sha256": "a121fe1ee42f99a7df820469b31994f11d800f5d67452cdb1634093c684972e2", "events_sha256": "f3cd61929d985dc89c0be3d0528e4c7c78bb27175aa0962aeca85c917ad5a8e7", "prompt_sha256": "b17923b39ce7d30d9284263428b08a16576312edb413266f4aca269e6c95799b", "prompt_chars": 157727}
{"question_id": "d905b33f", "answer": "The book was originally $30, and you paid $24, saving $6. The discount was ($6 ÷ $30) × 100 = 20%.\n\nAnswer: 20% discount.", "usage": {"input_tokens": 34384, "cached_input_tokens": 0, "output_tokens": 74, "reasoning_output_tokens": 27}, "prompt_tokens_o200k_base": 33686, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.0, "item_types": ["agent_message"], "session_record_sha256": "df8a09e96bc5e6287c88a69df4e8474efa3e37b307d9371223886ed825087150", "events_sha256": "442d7835f7dfa4b24801d20f0f1c96d961fe39f3a080f15f7359d1b517321c13", "prompt_sha256": "5069cdeef32e5199ce08d33895f21f4724e053cdf0c460106bb32dff480d0eb0", "prompt_chars": 159371}
{"question_id": "dad224aa", "answer": "Answer: You wake up at 7:30 am on Saturday mornings.", "usage": {"input_tokens": 32912, "cached_input_tokens": 0, "output_tokens": 78, "reasoning_output_tokens": 57}, "prompt_tokens_o200k_base": 32214, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.8, "item_types": ["agent_message"], "session_record_sha256": "14f785ef66dd375b40bcb4671b86d9c22832f2ef581e9ee0011923b9a31c6f59", "events_sha256": "afd0af68f08bcf64807e7de6e252c2eecfb0e5bcd61e8b557546b14a82df3beb", "prompt_sha256": "f689198320746ea60108bb561fa28e18be448e6a1d9f3158fef5b3bb84fc8da3", "prompt_chars": 152818}
{"question_id": "db467c8c", "answer": "Answer: About nine months—you said on October 20, 2023, that your parents had been staying with you in the US for nine months.", "usage": {"input_tokens": 32553, "cached_input_tokens": 0, "output_tokens": 109, "reasoning_output_tokens": 72}, "prompt_tokens_o200k_base": 31855, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.3, "item_types": ["agent_message"], "session_record_sha256": "cc5b545f628c2fffbb23b04559e4bb180cba58927c60d4a306cec37e13fe8a99", "events_sha256": "309a4a2e30c9ad320ed6f47ac7abc2f463f5ff5c591aa798c69c95608baa290c", "prompt_sha256": "53c31543190d779c1542ee25bb95f92377aaadadd8a0a5d4b55677a2d62ee9f9", "prompt_chars": 156863}
{"question_id": "dc439ea3", "answer": "Answer: Hoop Dance, which involves intricate movements with multiple hoops and is often performed by skilled dancers at powwows.", "usage": {"input_tokens": 34170, "cached_input_tokens": 0, "output_tokens": 28, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 33472, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.9, "item_types": ["agent_message"], "session_record_sha256": "91c38a648e911eac9f0e795ff0f4ba1abc4c08db37f2c25d17d9e9426383edfc", "events_sha256": "8d6aa69e7c3eb406b784d06faa638f0dbd22f3aa0b6617b6d18219a4d972ea44", "prompt_sha256": "dcb6c4c4e460a1be2c908c7e6f0092e734406d31a87bafeb6e90d9f65be8acd8", "prompt_chars": 159978}
{"question_id": "dccbc061", "answer": "In your May 24 conversation, you said you “used to be a staunch atheist,” before beginning to explore Buddhism and other spiritual possibilities.\n\nAnswer: You previously described yourself as a staunch atheist.", "usage": {"input_tokens": 33049, "cached_input_tokens": 0, "output_tokens": 45, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 32351, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.4, "item_types": ["agent_message"], "session_record_sha256": "ecfc117e993fa3c604a9d283d6c8bd9f0a9067802e3e93fb284a2bc37e316dad", "events_sha256": "64502fda25c31da49d49707b11f71eebb78359ac4e11ee9e514ef21408c6a0cc", "prompt_sha256": "937769da46e6ea5a46335dc8252ce4c4f531370e2372035a3967e5c82b08bd94", "prompt_chars": 156369}
{"question_id": "dcfa8644", "answer": "You bought your Adidas running shoes on January 10th and realized the Converse shoelace had broken on January 24th. The interval was 24 − 10 = 14 days.\n\nAnswer: 14 days.", "usage": {"input_tokens": 32730, "cached_input_tokens": 0, "output_tokens": 49, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 32032, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.6, "item_types": ["agent_message"], "session_record_sha256": "ad60f6adc0e1a99bd69ffcd8fc786b854300818a2c56e881e49fdbd9ff079563", "events_sha256": "3298dd34607c95e74edf98190b21da153379d640441005a138fb12d8e90b7d2a", "prompt_sha256": "0e1c8a90b2fa0c14b184c7597a297b2dc7a29a4ea5b409b42ed8fa289cdf619a", "prompt_chars": 141407}
{"question_id": "dd2973ad", "answer": "You mentioned going to bed at 2 AM on Wednesday, which made Thursday morning a struggle. Your doctor’s appointment was on Thursday.\n\nAnswer: 2 AM.", "usage": {"input_tokens": 29038, "cached_input_tokens": 0, "output_tokens": 119, "reasoning_output_tokens": 80}, "prompt_tokens_o200k_base": 28340, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.2, "item_types": ["agent_message"], "session_record_sha256": "4264228e2c44a2c5a5cf43307d1a102909405a69dd50836188cc6300be300bd7", "events_sha256": "800bb2eef1a183db4f7224b9fc662289431969b383fcaf1dee18794dcbcdb55e", "prompt_sha256": "87ab4f591070f1df4f56d4983f66debd45a5cd8a52a6224285b5441c48e77709", "prompt_chars": 131889}
{"question_id": "dfde3500", "answer": "Answer: Wednesday evening.", "usage": {"input_tokens": 32985, "cached_input_tokens": 0, "output_tokens": 9, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 32287, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.8, "item_types": ["agent_message"], "session_record_sha256": "f4865b4032a21dd6929a0e455121d63ee0123339749134acd0eeba2b2fc1ffa9", "events_sha256": "09fcc2c436e985ec9585d8548d1344b092344951047ff7340a1eae64278ddb2f", "prompt_sha256": "e5e10f3c4d01cf0559ca26c03ac5e5110efbe613a1c4d3d5800801c94072a37f", "prompt_chars": 156113}
{"question_id": "e01b8e2f", "answer": "Answer: You went to Hawaii on a week-long trip with your family.", "usage": {"input_tokens": 34391, "cached_input_tokens": 0, "output_tokens": 19, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 33693, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.5, "item_types": ["agent_message"], "session_record_sha256": "88217e5b8b8ea8ab8a4e2556a5cc2890594b73f4dd166330310d3541b1987ae4", "events_sha256": "ac468a60026a22863db5ebf7ab105f2f6aef13d96eaee0f902707aa8972fbd2c", "prompt_sha256": "acea175ae2e429d0ea884a27ee91b926c0097d4da3396f346bacb7a39efda3ee", "prompt_chars": 158073}
{"question_id": "e25c3b8d", "answer": "You paid $200 for the handbag, which was originally $500, so you saved $300.\n\nAnswer: $300", "usage": {"input_tokens": 26967, "cached_input_tokens": 0, "output_tokens": 28, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 26269, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.4, "item_types": ["agent_message"], "session_record_sha256": "3312d98d9816ef72c2e781587caeba7c263494926910334894f124590ad153e6", "events_sha256": "852c74e071869568a5853ed0ad928733836c315f5fe8cf78b5f7f5619fed8b87", "prompt_sha256": "b9d9837a58aeb642ccae635c6748117d898e285fff4e551de70ad16df3535706", "prompt_chars": 121805}
{"question_id": "e3038f8c", "answer": "Answer: 100 rare items.", "usage": {"input_tokens": 37741, "cached_input_tokens": 0, "output_tokens": 150, "reasoning_output_tokens": 137}, "prompt_tokens_o200k_base": 37043, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.9, "item_types": ["agent_message"], "session_record_sha256": "7d6489f68e380bbebad24bb5006c69e93aee66cdae5c9fef340a58702b6f2271", "events_sha256": "826c0df84b75eb6bb7963cb3c5b834ab2d9705879236708988827411964a56b1", "prompt_sha256": "5edd59d089d5a7541ca0f05f4250a9b7ebfe8a9ea0d5422ab2e7605c385aaa02", "prompt_chars": 173930}
{"question_id": "e3fc4d6e", "answer": "The article identifies **Dr. Arati Prabhakar** as the President’s Chief Advisor for Science and Technology and Director of the White House Office of Science and Technology Policy.\n\nAnswer: Dr. Arati Prabhakar.", "usage": {"input_tokens": 29753, "cached_input_tokens": 0, "output_tokens": 49, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 29055, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.1, "item_types": ["agent_message"], "session_record_sha256": "b864183a4463308020b98bf8750a0d8519819ffe6b84aa84a8513ab708cbdabb", "events_sha256": "2a994666d1efa0a19f0f1829bb28d378aa4c22cdd0b95292230e40c9106550c1", "prompt_sha256": "c59917dc49cdf08a9834312808a37274532a84e21f5f5bf644242e1be7181c10", "prompt_chars": 148199}
{"question_id": "e47becba", "answer": "Answer: You graduated with a degree in Business Administration.", "usage": {"input_tokens": 32533, "cached_input_tokens": 0, "output_tokens": 15, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 31835, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.4, "item_types": ["agent_message"], "session_record_sha256": "530e235b153940ab78d7385b9def4e9032c1c09a0ec61aa91f74f6465a28a1ef", "events_sha256": "b45d4887ca7877291b622d362d91db47df699589b226abcce42d6d1ecfc3b623", "prompt_sha256": "d7ec00a75883f3484cdb0df139d9dc3f304d8732ac0ac68c30edf301b0d38b98", "prompt_chars": 157882}
{"question_id": "e48988bc", "answer": "The company was **Patagonia**, the outdoor clothing and gear brand we discussed on May 28. I highlighted its use of sustainable materials, lower-emission transportation, recycled and recyclable packaging, and clothing take-back programs for repair or recycling.\n\nAnswer: Patagonia.", "usage": {"input_tokens": 30878, "cached_input_tokens": 0, "output_tokens": 56, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 30180, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.0, "item_types": ["agent_message"], "session_record_sha256": "026fcc84d2cb04f4159bce9692a0feecc5b8132d76df7daf5536f65e65f872e8", "events_sha256": "70841cbdf57a8fbfb3d2058c8be4bcc3004faa6ae657a2e0721cf1ae701f5aa4", "prompt_sha256": "fec998e78713bded55f3b2265488bd1c591effc986c15c158458ceb7f009a5de", "prompt_chars": 151148}
{"question_id": "e493bb7c", "answer": "Answer: Above your bed in your bedroom.", "usage": {"input_tokens": 31231, "cached_input_tokens": 0, "output_tokens": 13, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 30533, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.2, "item_types": ["agent_message"], "session_record_sha256": "56edb1e145510a4afa50f3dec3377e0c2a348af604efec5d93453054e24a8c48", "events_sha256": "15f32749de7a89df4d5b5512879a6b7a8944bca36df813fb14ea8e011a73e115", "prompt_sha256": "d847c4ac176922fb72a4e2f80a982630211158cd433e7cb7ae01be362bf18af7", "prompt_chars": 145611}
{"question_id": "e4e14d04", "answer": "You joined “Book Lovers Unite” three weeks ago and attended the meetup last week, so you had been a member for about two weeks.\n\nAnswer: About two weeks.", "usage": {"input_tokens": 30844, "cached_input_tokens": 0, "output_tokens": 87, "reasoning_output_tokens": 47}, "prompt_tokens_o200k_base": 30146, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.8, "item_types": ["agent_message"], "session_record_sha256": "25abda8b464e51f7548d98ec7e6d6ac49319a3aebf4cdc52d5219df79750e30c", "events_sha256": "f63e377dba8b7c1f6eb3e25c5a9c41fa8d998aaac0059925e10729b947df0adb", "prompt_sha256": "49df16aefd07b5de14eaa467e88bc3d13db13d6c6b27b4cccad0e8aaebfb1fd4", "prompt_chars": 146038}
{"question_id": "e56a43b9", "answer": "You reached 500 FreshMart points, and every 100 points gives you $1 off your next purchase.\n\nAnswer: $5 discount.", "usage": {"input_tokens": 37519, "cached_input_tokens": 0, "output_tokens": 32, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 36821, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.0, "item_types": ["agent_message"], "session_record_sha256": "2cbe130c0a314c263c2793fcbf5a136a0af6661300ce10a0555209d0ad41da35", "events_sha256": "eeae8aae41dae45a45a0bbe138824c3c3eff48a2f48b5deb3f780720dde99412", "prompt_sha256": "46efd8c5bba9cb368f8d32d463ea9466e2de955113a2347c3ec46732b65c95b7", "prompt_chars": 161309}
{"question_id": "e5ba910e_abs", "answer": "Answer: Your Sony WH-1000XM4 headphones cost $378, but the iPad’s price isn’t provided in the retrieved sessions, so I can’t determine the total.", "usage": {"input_tokens": 33778, "cached_input_tokens": 0, "output_tokens": 120, "reasoning_output_tokens": 77}, "prompt_tokens_o200k_base": 33080, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.5, "item_types": ["agent_message"], "session_record_sha256": "58208455460b1164f4aed14407779a2b806dd9785c68ef63fa2da9d13489d9cf", "events_sha256": "be04630444be30c2c9670628f9b77d1f89097b3b7232d4f703f6658ca55f9877", "prompt_sha256": "48c702b3c47531ed6fd3e4ea95892b8c1a8e9c25a46df0ebbb6b6a00971208f4", "prompt_chars": 155242}
{"question_id": "e6041065", "answer": "You packed 5 pairs of shoes and wore 2—your sneakers and sandals. So, \\(2 \\div 5 \\times 100 = 40\\%\\).\n\nAnswer: 40%", "usage": {"input_tokens": 33179, "cached_input_tokens": 0, "output_tokens": 82, "reasoning_output_tokens": 36}, "prompt_tokens_o200k_base": 32481, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.7, "item_types": ["agent_message"], "session_record_sha256": "b36371b5d47ff72eb35f45ea1b3c06f3cb6802c5b788ae75c455d399fd9e45e0", "events_sha256": "461d5bd074ab62fbc2af46b6756efa0f066f1ffdf98d8384bc2c19f102913675", "prompt_sha256": "b050e51fe694e4a6beda34f739bf41c5d5e14d2d577989fc418bc16f5384629b", "prompt_chars": 154475}
{"question_id": "e61a7584", "answer": "Answer: You’ve had Luna for about 9 months.", "usage": {"input_tokens": 32521, "cached_input_tokens": 0, "output_tokens": 56, "reasoning_output_tokens": 38}, "prompt_tokens_o200k_base": 31823, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.0, "item_types": ["agent_message"], "session_record_sha256": "1a4f3d4af5e5893e099ab49db9955ffeb0f6c4c99de9efb507d08f2aec807bbd", "events_sha256": "843dd5e6f304267d4d99de1328db7e83b89f6cb049687e92ab2d065f1abfdce0", "prompt_sha256": "da15170c9b47dd0530f6fe8f6246affc036e29f04db95f9286cea43b7cdfd036", "prompt_chars": 152011}
{"question_id": "e66b632c", "answer": "Your previous personal best was **27 minutes and 45 seconds**, which you mentioned on April 11, before improving to 26:30 in July.\n\nAnswer: 27 minutes and 45 seconds.", "usage": {"input_tokens": 33718, "cached_input_tokens": 0, "output_tokens": 177, "reasoning_output_tokens": 130}, "prompt_tokens_o200k_base": 33020, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.5, "item_types": ["agent_message"], "session_record_sha256": "909d77175a373421d4bfabd620354fe5e06065f1d076bea5b84d8aa4ee51c745", "events_sha256": "4b596b6edc46295958684424271ff1e9b694ee974ba4e6082c5129f72c603dbf", "prompt_sha256": "4c43f802e59e678715eb19b859cc3b76614a1fa53b7cc16e7227dcb7a9bc28ae", "prompt_chars": 159725}
{"question_id": "e831120c", "answer": "Answer: About 3.5 weeks.", "usage": {"input_tokens": 34517, "cached_input_tokens": 0, "output_tokens": 67, "reasoning_output_tokens": 52}, "prompt_tokens_o200k_base": 33819, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.2, "item_types": ["agent_message"], "session_record_sha256": "1c0927e6ec46e0e6d88b497858b892561d9e9af3aae1303d28922e7ee94457ac", "events_sha256": "8cebc933b693e3b42d5ac4acccbd7d6316b47f7c65614354ab8bd9d035e06136", "prompt_sha256": "baa8946089c6db148c40d7ca8ef794b54342e4cee3c4e8ac724943d3bc553899", "prompt_chars": 151041}
{"question_id": "e8a79c70", "answer": "Answer: 2–3 eggs.", "usage": {"input_tokens": 41229, "cached_input_tokens": 0, "output_tokens": 50, "reasoning_output_tokens": 36}, "prompt_tokens_o200k_base": 40531, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.5, "item_types": ["agent_message"], "session_record_sha256": "a3b4af731ca86f3974d24c79b2d76642aaf0e7a40271bcf1a0781564b2e4c428", "events_sha256": "790d4bbe5276cccb6bc9da8cfc899a42a07da59deb9325f4c512ef76a55792f1", "prompt_sha256": "7b7b3489caa43bd85552ef05c46d25f414ed9c93101e6abddbd628873b762322", "prompt_chars": 178939}
{"question_id": "e9327a54", "answer": "The shop we talked about was **The Sugar Factory at ICON Park** in Orlando. It offers a wide range of sweet treats, including specialty drinks and giant milkshakes.\n\nAnswer: The Sugar Factory at ICON Park in Orlando.", "usage": {"input_tokens": 33519, "cached_input_tokens": 0, "output_tokens": 50, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 32821, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.2, "item_types": ["agent_message"], "session_record_sha256": "3c83ecb65012f87967aae919f732ca3ed8ed98dd33535578cc04c8b9e1ef5da2", "events_sha256": "d59a93aec60973d4aeaabf12aeb31ba977e939e4ef74f494a96fd842eeffb780", "prompt_sha256": "eca8c0004a87303fe7c5d3c02890df0736df72181934c25573e3d4c51bd9d3ae", "prompt_chars": 151593}
{"question_id": "e982271f", "answer": "Answer: Revolution Hall.", "usage": {"input_tokens": 31448, "cached_input_tokens": 0, "output_tokens": 9, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 30750, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 4.0, "item_types": ["agent_message"], "session_record_sha256": "34064133d4b63b9db742a33160b4dee16205658f935605ff26e36001aa9c8850", "events_sha256": "d76e36a7b0b1cecc4ec1c86c4a5122c1f0ead43adfebe352eb9b7c3f467bb4ac", "prompt_sha256": "3b9c8c2dbb753c81556cb89ce1381af73dfa22dbf508985d9392012fc95a4f87", "prompt_chars": 146547}
{"question_id": "eac54adc", "answer": "You launched your website on February 10, 2023, and signed your first client contract on March 1, 2023—19 days later.\n\nAnswer: 19 days ago.", "usage": {"input_tokens": 35974, "cached_input_tokens": 0, "output_tokens": 75, "reasoning_output_tokens": 30}, "prompt_tokens_o200k_base": 35276, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.5, "item_types": ["agent_message"], "session_record_sha256": "e891dfed2821adb267324205e1d0918bff94e8256184a0a70f13a9f3825ce640", "events_sha256": "12ca38928d96516c3a737f9de50eafe26f696acfa1297be6ed7dfb19e52abe72", "prompt_sha256": "d0acc3fbcae32a93c061dc628aba5f0bc5329476d899a918103e8e935748874a", "prompt_chars": 161272}
{"question_id": "eac54add", "answer": "Answer: You signed a contract with your first freelance client on March 1, 2023.", "usage": {"input_tokens": 31827, "cached_input_tokens": 0, "output_tokens": 66, "reasoning_output_tokens": 40}, "prompt_tokens_o200k_base": 31129, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.2, "item_types": ["agent_message"], "session_record_sha256": "6d85d32f1d6963bfe95c571cca22095a7309661b66cbb51a689faf5dc7c8091f", "events_sha256": "ad99e2ed040243dcabcf9a37aad839a9b3b8529befe380cb58aa1b7a9b98eb32", "prompt_sha256": "e7715a45860f4e6d88c1407873439822ba1da76c4790f8b210871d0da2c52c7f", "prompt_chars": 148022}
{"question_id": "eaca4986", "answer": "In the second song, the chorus used **C D E F G A B A G F E D C**, repeated for each of the four lines. These were melody notes, rather than a specified chord progression.\n\nAnswer: C D E F G A B A G F E D C (melody notes; no chord progression was provided).", "usage": {"input_tokens": 33137, "cached_input_tokens": 0, "output_tokens": 106, "reasoning_output_tokens": 31}, "prompt_tokens_o200k_base": 32439, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.6, "item_types": ["agent_message"], "session_record_sha256": "baca0c87a408a87ce68f08aca32a828509c3dcd5fb5be977d7cd0dede68b80c2", "events_sha256": "313b3a960cbce31cae6d5a187a0639e494cda9cd3f76af91b80405d25ee2be9c", "prompt_sha256": "51d9f7426952153ee6bc0c12346c7c8059ca10aee6f4c3616657df71da4957e5", "prompt_chars": 158250}
{"question_id": "eace081b", "answer": "In your May 25 conversation, you said you’re planning to stay on Oahu for your birthday trip to Hawaii in October.\n\nAnswer: Oahu.", "usage": {"input_tokens": 35228, "cached_input_tokens": 0, "output_tokens": 35, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 34530, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.9, "item_types": ["agent_message"], "session_record_sha256": "88147413d327e94b78be0f993798244a1a19ebdd4c1ebbd0e0ee3b91bd759af9", "events_sha256": "d083f3892f9a4231ed5ac529ded3cd87339bff35e28f2ed77b5a850192f08e8a", "prompt_sha256": "0aba04c049060a281b01ff8a72d7474b6eb643b486338b8e833d84e5a30bdf10", "prompt_chars": 158403}
{"question_id": "ec81a493", "answer": "Answer: 500 copies worldwide.", "usage": {"input_tokens": 33363, "cached_input_tokens": 0, "output_tokens": 11, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 32665, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 4.8, "item_types": ["agent_message"], "session_record_sha256": "5c248d14b42135d5531d5ef93bdc2d5f383a43f8a24adec6c8b318804013db65", "events_sha256": "b3d800e7ffbb06751b605e3936499c7be13ce84ade19ffb368d9d17db8dd292c", "prompt_sha256": "036d82db8f134142601882da99f1d244a4b50a585a26686d3e85204c029cbffb", "prompt_chars": 160841}
{"question_id": "ed4ddc30", "answer": "Answer: 20 dozen eggs.", "usage": {"input_tokens": 36121, "cached_input_tokens": 0, "output_tokens": 11, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 35423, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.3, "item_types": ["agent_message"], "session_record_sha256": "1dcc9e5eef326b294d44230cdb527d517f769f7ba50772096b8114d3e05b05ad", "events_sha256": "f5d42e8302b33932a81a5cd1794d39c5d9d34835e955a3726a3fafbd9cc73978", "prompt_sha256": "4f2aa1f87338d191b5e1e103c8fde14a09e2cdc2d4e40725baf6a8131675c004", "prompt_chars": 161958}
{"question_id": "edced276", "answer": "Answer: 15 days.", "usage": {"input_tokens": 27950, "cached_input_tokens": 0, "output_tokens": 10, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 27252, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 4.8, "item_types": ["agent_message"], "session_record_sha256": "1b38b9746885e63726fee2c7db1d17bfa9d32fdb11001557c95c4803ee3ea56f", "events_sha256": "da7cab6b67e04a65db5ea88ac479f8660f7dab75d4a4944699436a5ebbec2d41", "prompt_sha256": "90b275b59d18a9cade4c6fdfd6847ff72547380d0310dcc95d746fdcadbeb873", "prompt_chars": 123786}
{"question_id": "edced276_abs", "answer": "You spent 10 days in Hawaii, but the retrieved sessions do not state how many days you spent in Seattle, so I can’t calculate the combined total.\n\nAnswer: The total is not available in the supplied sessions.", "usage": {"input_tokens": 34374, "cached_input_tokens": 0, "output_tokens": 84, "reasoning_output_tokens": 34}, "prompt_tokens_o200k_base": 33676, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.1, "item_types": ["agent_message"], "session_record_sha256": "a0270f428d43f7ebddad9a7b889583434200dfe1958aa42b70d05f3282aa0154", "events_sha256": "59a1012c5fecf575b51ad0921871552e52175eb1354328e6e95035ef48a9d6ee", "prompt_sha256": "f5e4f7a00a5516353f8077988db8a319146abf04a9f8cadcdbeb3e07091690bc", "prompt_chars": 152168}
{"question_id": "eeda8a6d", "answer": "Answer: 17 fish in total.", "usage": {"input_tokens": 33439, "cached_input_tokens": 0, "output_tokens": 41, "reasoning_output_tokens": 27}, "prompt_tokens_o200k_base": 32741, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.5, "item_types": ["agent_message"], "session_record_sha256": "e6e82060409ca5361cace8b218096d23a50092bf131d090c6771371c2e8769ab", "events_sha256": "cf2363902d883175cb252b309182cae30d12e7a28d0d1e2897aad66913ef9bfd", "prompt_sha256": "5478e349d439ad4ff757eac749cbdda86955bb1b809ad19b5d1ad97b8b9fb569", "prompt_chars": 148463}
{"question_id": "eeda8a6d_abs", "answer": "On May 28, you said your **20-gallon tank** had 10 neon tetras, 5 golden honey gouramis, and 1 small pleco—16 fish total. The sessions don’t mention a 30-gallon tank or its fish count.\n\nAnswer: The fish count for your 30-gallon tank is not available in the supplied sessions.", "usage": {"input_tokens": 37400, "cached_input_tokens": 0, "output_tokens": 160, "reasoning_output_tokens": 79}, "prompt_tokens_o200k_base": 36702, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.6, "item_types": ["agent_message"], "session_record_sha256": "4912d0a9ed9bbc67fcdc03d18023779a503b75cdd43840d1fb6f25faec0f9eaa", "events_sha256": "ee7ec011a3f078bb3f9d19fade713ee23009bdccaff44c715393974b3fdeb9e7", "prompt_sha256": "d22737c6235e3f9ce345f5cfb3b84aa6416779eec05f41028a8c9d02edb2add5", "prompt_chars": 160238}
{"question_id": "ef66a6e5", "answer": "You’ve played two sports competitively: tennis in high school and swimming in college.\n\nAnswer: 2 sports.", "usage": {"input_tokens": 30285, "cached_input_tokens": 0, "output_tokens": 27, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 29587, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.2, "item_types": ["agent_message"], "session_record_sha256": "f71a9f8036f1cfaa6f7b9f8d74e3c26c0dc980a7ff9fb3bb1118b5e48f5772bb", "events_sha256": "9727b7d0108936f660b8ef8d7c688ea47e46d21422f9f877ef959515837821d6", "prompt_sha256": "c5d65e7ac5d77a386d4ec9939906d5dc6557ccbfc013f0de9c2827d02428c31b", "prompt_chars": 137305}
{"question_id": "ef9cf60a", "answer": "Answer: About $300.", "usage": {"input_tokens": 32691, "cached_input_tokens": 0, "output_tokens": 41, "reasoning_output_tokens": 29}, "prompt_tokens_o200k_base": 31993, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.7, "item_types": ["agent_message"], "session_record_sha256": "a5b76d94aa905cd49ec6332cf20fb8b902dd3985ba2e06c256241c83bd6d73e4", "events_sha256": "d7b39d351230f452a87512e5dc14829416710740d4e25666a12e1be4980bf61b", "prompt_sha256": "1ece2e5ef53d02bf3833596164994f751989f6343d6e1d036d1ff472d8ecf1b0", "prompt_chars": 151875}
{"question_id": "efc3f7c2", "answer": "You most recently said you wake up at 7:30 AM every day, and then specified 6:00 AM on Fridays. That makes your Friday wake-up time 1 hour and 30 minutes earlier than other weekdays.\n\nAnswer: 1 hour and 30 minutes earlier.", "usage": {"input_tokens": 25454, "cached_input_tokens": 0, "output_tokens": 114, "reasoning_output_tokens": 51}, "prompt_tokens_o200k_base": 24756, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.8, "item_types": ["agent_message"], "session_record_sha256": "59519fa4b079c8967a85c527a21eb73fb76e65b668e20fd4353007aa2519c1eb", "events_sha256": "1761e2152c98e35ff60446af8101a8d99707fc6d7b7c6cdff8232d0f45030272", "prompt_sha256": "ecbd9f7fedf15f082c19396eba0cedcaadb1f54f1df6b8c7da42c006742e4742", "prompt_chars": 114122}
{"question_id": "f0853d11", "answer": "Answer: 14 days.", "usage": {"input_tokens": 31628, "cached_input_tokens": 0, "output_tokens": 40, "reasoning_output_tokens": 28}, "prompt_tokens_o200k_base": 30930, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.7, "item_types": ["agent_message"], "session_record_sha256": "1748b9f7c5f17b890233c6a5788c08493cf8a4f1c041ab9c13abaa16ec079d85", "events_sha256": "90e0d3f513e2c4b3c7d400b0615f4f47548d89065fbe1a427609380ca02ca482", "prompt_sha256": "29adfb62e29b59ea32d7591cd3e80dd1fbfd52c9a6c685daa3503b4d47bd360b", "prompt_chars": 145302}
{"question_id": "f0e564bc", "answer": "You spent $800 on the Coach handbag and $500 on high-end skincare products.\n\n$800 + $500 = **$1,300 total**.\n\nAnswer: $1,300", "usage": {"input_tokens": 26887, "cached_input_tokens": 0, "output_tokens": 41, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 26189, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.5, "item_types": ["agent_message"], "session_record_sha256": "677ae31bbadb79d161c8dab673f43282b7bf32ec6d69181f4b3b5b7681358348", "events_sha256": "c6b90768cf72dedfcf84bdb064910983098f2104c700c0950fe78724f3d99491", "prompt_sha256": "87a49995eba97bca4456bb06ba2d96c750fdbf46b88b23cbdf62b16091b8793c", "prompt_chars": 129200}
{"question_id": "f35224e0", "answer": "You’ve listened to around 15 episodes of **How I Built This** and 12 episodes of **My Favorite Murder**, for a total of approximately **27 episodes**.\n\nAnswer: Approximately 27 episodes.", "usage": {"input_tokens": 24354, "cached_input_tokens": 0, "output_tokens": 46, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 23656, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.9, "item_types": ["agent_message"], "session_record_sha256": "7ea72d54c72e6dfb1062b07bdec8fcf014b06480971d91f9c8e71a885c5f16f8", "events_sha256": "9d7de0efcdec81b49f364545feec7c017871bfc83d172af34a2cb2827d0ec54d", "prompt_sha256": "9fef35ae6c45398e694c7e443828978d7b1452e24a8a48df590df6806877f997", "prompt_chars": 111356}
{"question_id": "f4f1d8a4", "answer": "Answer: Your sister gave you the new stand mixer as a birthday gift.", "usage": {"input_tokens": 34151, "cached_input_tokens": 0, "output_tokens": 19, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 33453, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.5, "item_types": ["agent_message"], "session_record_sha256": "bd1391ededfe3bce0a9706fae571be06dcf1b70e8fedf3d69dc841de6009d500", "events_sha256": "39b2f21e7e8ac4422ea537ebd83b0f858140da32924096d11e9eb31da21634c7", "prompt_sha256": "d468dd18cef1cb434bb365cf71bc7a75c18b46c717f6cac331c077b33cd7ba6f", "prompt_chars": 160611}
{"question_id": "f4f1d8a4_abs", "answer": "Answer: The retrieved sessions don’t mention what your dad gave you for your birthday.", "usage": {"input_tokens": 20546, "cached_input_tokens": 0, "output_tokens": 71, "reasoning_output_tokens": 48}, "prompt_tokens_o200k_base": 19848, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.4, "item_types": ["agent_message"], "session_record_sha256": "a3e734a3d0d253954379d0d375f682fbbff5edf230210134621041dd5593cc6c", "events_sha256": "46869630d3a767471462f555677de54cd4d8894ca42a8c5ef7d0ffa55d34fd11", "prompt_sha256": "a602dc1cf15cffa71478ba82351e0ac83964c7c72c24c82cba6616ba21eaeb79", "prompt_chars": 93206}
{"question_id": "f523d9fe", "answer": "You used **“Doc Martin”** as your example, saying Netflix had removed the earlier seasons and only the last season was available.\n\nAnswer: Doc Martin.", "usage": {"input_tokens": 31930, "cached_input_tokens": 0, "output_tokens": 36, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 31232, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.5, "item_types": ["agent_message"], "session_record_sha256": "9df7825d348439bdb56f2a6cfd26db12dd0048405981dffe831216c402568f4a", "events_sha256": "c6a7501c1f5bd9db835c21ba23117da5cbc22ae510b50d3f046dcd3507819a80", "prompt_sha256": "5d3bebd554d75e8945760d7a89d5b600c7ff598cd950ac5cfaf8851a75ffe9c9", "prompt_chars": 149270}
{"question_id": "f685340e", "answer": "Answer: Previously, you played tennis with your friends at the local park once a week. Now, you play every other week.", "usage": {"input_tokens": 34336, "cached_input_tokens": 0, "output_tokens": 30, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 33638, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.4, "item_types": ["agent_message"], "session_record_sha256": "cd1d31c75c40718465142b7f1991c12381b0d350bdb6942ee3819c35a9786228", "events_sha256": "7d51e2e226a00fce1602cc8104b98dbc55635081e40693956c46606326dfb7dd", "prompt_sha256": "ebc247119bcba68d65d8aea6d5b26d643ad6a831dbca25e56b70814835cf849c", "prompt_chars": 159523}
{"question_id": "f685340e_abs", "answer": "Answer: Every other week, on Sundays—though your sessions mention tennis, not table tennis.", "usage": {"input_tokens": 33677, "cached_input_tokens": 0, "output_tokens": 112, "reasoning_output_tokens": 87}, "prompt_tokens_o200k_base": 32979, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.2, "item_types": ["agent_message"], "session_record_sha256": "92b2f734a22f52ef2c3cb94305e5af79cc2a7db1a15957abb673762e029ac8d2", "events_sha256": "97c102b8f0e4fd4336f6b2480b6a41406149d8ba15f6835c1446756f44cd3cbe", "prompt_sha256": "77cd2f4f737a69feb00490d1664d33d9314cbf5fad074cf929ab24078647ef3d", "prompt_chars": 158947}
{"question_id": "f8c5f88b", "answer": "Answer: You bought your new tennis racket from a sports store downtown.", "usage": {"input_tokens": 34823, "cached_input_tokens": 0, "output_tokens": 18, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 34125, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.5, "item_types": ["agent_message"], "session_record_sha256": "2039a707c8ea6e34a743039af0b068aca697229c36bd053127636e1394f4c08f", "events_sha256": "ad8e718872541f06001263815f98dc412df9db00b65e125806adc82b8d4b3771", "prompt_sha256": "4ace3c4375bc428a555bdc2cd5541631da718c51ed8bad283d7496b2ad790ace", "prompt_chars": 158745}
{"question_id": "f9e8c073", "answer": "Answer: You attended five sessions of the bereavement support group.", "usage": {"input_tokens": 34091, "cached_input_tokens": 0, "output_tokens": 35, "reasoning_output_tokens": 15}, "prompt_tokens_o200k_base": 33393, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.4, "item_types": ["agent_message"], "session_record_sha256": "a7819e6e944aa2d97754af693efc934b8e56415b3eaaad40de3c75e9f5a993e6", "events_sha256": "f19430e540592f6dbff478dd96ab69b84e2d0b42d2cb36d252dd19eaa351b7a7", "prompt_sha256": "217ed5671249bd3816fb23af3ffaabb69ad79ecaaad828c0d629bcc4f317bd69", "prompt_chars": 160733}
{"question_id": "faba32e5", "answer": "Answer: Alex marinated the BBQ ribs in the special sauce for 24 hours before grilling them.", "usage": {"input_tokens": 33750, "cached_input_tokens": 0, "output_tokens": 24, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 33052, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.0, "item_types": ["agent_message"], "session_record_sha256": "53b53b3831dbd51ef73c27a8dadd115c0fdad262208bc3687ca835c8d4708881", "events_sha256": "bdaf0a30d3d9368ea1d159bf905cd3981cf8550bd24431673785daeff471c7b0", "prompt_sha256": "c4fe72ee16243a03e9b26e1d55be0a8300032c9f89903698cbe514daee36b491", "prompt_chars": 153610}
{"question_id": "fca70973", "answer": "Since you’ve recently visited Disneyland, Knott’s Berry Farm, Six Flags Magic Mountain, and Universal Studios Hollywood, I’d make your next weekend **Halloween-focused**, especially given your interest in themed food and behind-the-scenes experiences.\n\n- **Top pick: Universal Studios Hollywood’s Halloween Horror Nights.** You were particularly interested in the gourmet buffet and behind-the-scenes tour discussed earlier. This would be my first option to investigate for a weekend combining scares, food, and an inside look at the event’s creation. Confirm the actual package, tour availability, pricing, and included perks with Universal before booking.\n- **Second-day option: Knott’s Scary Farm.** The haunted mazes, scare zones, and live entertainment would complement Universal nicely. You could also look into the **Boo-fet** dining experience mentioned earlier.\n- **Other choices:** Disneyland’s **Halloween Time** for seasonal food and festive entertainment, or Six Flags Magic Mountain’s **Fright Fest** if thrill rides are your main priority.\n\nThe earlier discussion placed these Halloween events in September or the fall, so check each park’s exact dates before choosing your weekend.\n\nAnswer: Plan a Halloween weekend centered on Universal’s Halloween Horror Nights, potentially paired with Knott’s Scary Farm, and verify dining and behind-the-scenes options before booking.", "usage": {"input_tokens": 32374, "cached_input_tokens": 0, "output_tokens": 364, "reasoning_output_tokens": 94}, "prompt_tokens_o200k_base": 31676, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 16.0, "item_types": ["agent_message"], "session_record_sha256": "448e6be35ab0f869cb8bd6d419bad618c9ea4d6d9b39ed170f0c128e47e18e3a", "events_sha256": "66358554f4b79f8c5c23292e6f88a67625852517594a672e7205ad1950209348", "prompt_sha256": "dd188781362a780aa8a23ac9460975f5082e43feab529d298ae988ef675f5759", "prompt_chars": 150184}
{"question_id": "fca762bc", "answer": "The app I mentioned was **Memrise**, which uses mnemonics to help learners memorize words, phrases, and grammatical concepts.\n\nAnswer: Memrise.", "usage": {"input_tokens": 35219, "cached_input_tokens": 0, "output_tokens": 35, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 34521, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.9, "item_types": ["agent_message"], "session_record_sha256": "896fdd1f6e3c7b59215b15302a98fb1ab90616b6e96c079be423be131b7f763d", "events_sha256": "55930c0001563b91c7e0dd7e72f005eec40c47d9fccbaae94552ceeebcaf2f2c", "prompt_sha256": "22d3c1857524deb8f0aaa164bdfb8714aa88dde5d13bf809ef02e29c32542b2c", "prompt_chars": 159386}
{"question_id": "fea54f57", "answer": "I said **“Evolution”** best exemplified the band’s growth on the Fifth Album. I highlighted its more sophisticated, experimental instrumentation—including electronic and synthetic sounds—and its introspective lyrics about personal growth and change, compared with their earlier, more straightforward pop-rock work.\n\nAnswer: “Evolution” from the Fifth Album.", "usage": {"input_tokens": 33810, "cached_input_tokens": 0, "output_tokens": 68, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 33112, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.1, "item_types": ["agent_message"], "session_record_sha256": "bf3c16ea5da0d0933a47d33fc55f63fa4ff822720b01cecaf36cbac87f497870", "events_sha256": "c6418b00cdf66caac74625ca6f6ce840bd72747ec89d7ec8288203c207896d10", "prompt_sha256": "431dbea5db8e5d34bcacb2702f22c304090a6e812ee8bf09573aa7e615868bea", "prompt_chars": 153819}
{"question_id": "gpt4_0a05b494", "answer": "You described meeting the jam maker at the farmer’s market two weeks ago on a Saturday morning, before meeting the Australian tourist last Thursday.\n\nAnswer: The jam seller at the farmer’s market.", "usage": {"input_tokens": 26059, "cached_input_tokens": 0, "output_tokens": 166, "reasoning_output_tokens": 122}, "prompt_tokens_o200k_base": 25361, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 14.3, "item_types": ["agent_message"], "session_record_sha256": "d110ef0bf15cdd8493215dc002545fe81d4f7659c159a59e43c75fcf29be6402", "events_sha256": "38c8760b11f7220f8fcb47f16278cfec459c6b8332cc8c04449ec561e86ee999", "prompt_sha256": "c884dd168cfed2e45a3ba35d92c13e617dea5d4f5d3a1a7a8db8754402192d59", "prompt_chars": 121138}
{"question_id": "gpt4_0b2f1d21", "answer": "The stand mixer malfunction happened first: it was taken to a repair shop “last month,” meaning April 2023. The coffee maker was purchased about three weeks before May 25, around May 4, 2023.\n\nAnswer: The malfunction of the stand mixer happened first.", "usage": {"input_tokens": 34300, "cached_input_tokens": 0, "output_tokens": 91, "reasoning_output_tokens": 28}, "prompt_tokens_o200k_base": 33602, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.0, "item_types": ["agent_message"], "session_record_sha256": "fd9fabdb1a0d9724dbac50bd4f1c7069a8e60c1b14c1aef94d15fb34f7760fe1", "events_sha256": "82238cee380a7f5dd9485957db1ed1b39d018b1234e11c15f4c60038112d06f4", "prompt_sha256": "84f1fb89289663e73ec137419a94596b6cb2c6170c17e370050a188c18eb1e2e", "prompt_chars": 143429}
{"question_id": "gpt4_15e38248", "answer": "You mentioned **3 distinct pieces of furniture**:\n- **West Elm coffee table** — bought about three weeks ago.\n- **IKEA bookshelf** — assembled about two months ago for your home office.\n- **Kitchen table** — fixed its wobbly leg last weekend.\n\nRepeated mentions of the coffee table and bookshelf count only once. No furniture sales were mentioned.\n\nAnswer: 3 pieces of furniture.", "usage": {"input_tokens": 31667, "cached_input_tokens": 0, "output_tokens": 154, "reasoning_output_tokens": 66}, "prompt_tokens_o200k_base": 30969, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 14.8, "item_types": ["agent_message"], "session_record_sha256": "ea3564114389dc6b3bb42098be87416d27249c3cbd8717c4e183b39aa69bc1ba", "events_sha256": "53c1be3ef7319c933389f1a7deaea064dd267ca1a68f8cb7e0331a8d3ed0eeb0", "prompt_sha256": "0e0e1863d2b8b2056a9b9efa8c5930074a559c7b6f4334ff1a092febc0cb9a6e", "prompt_chars": 142472}
{"question_id": "gpt4_18c2b244", "answer": "Answer: Used the Buy One Get One Free coupon on Luvs diapers at Walmart (April 1, 2023) → redeemed $12 cashback for a $10 Amazon gift card from Ibotta (April 10, 2023) → signed up for ShopRite’s rewards program (April 15, 2023).", "usage": {"input_tokens": 38215, "cached_input_tokens": 0, "output_tokens": 74, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 37517, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.4, "item_types": ["agent_message"], "session_record_sha256": "4f59679e4c3ad790d3145ee9188b1bff101eab0206f60b4dc9891239a12e6f00", "events_sha256": "3482cd0e04677496acfd58939e5fbd3330153fae2cc754eb36d7d6f4be5e153e", "prompt_sha256": "54fd8e89255e0216f34794b9017a29f7472ca8f086f4ab71232fab2a19125e0e", "prompt_chars": 175347}
{"question_id": "gpt4_1916e0ea", "answer": "You mentioned cancelling FarmFresh on 5 January 2023 and placing your Instacart order on 28 February 2023. The interval between those dates was 54 days.\n\nAnswer: 54 days", "usage": {"input_tokens": 33988, "cached_input_tokens": 0, "output_tokens": 69, "reasoning_output_tokens": 21}, "prompt_tokens_o200k_base": 33290, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.5, "item_types": ["agent_message"], "session_record_sha256": "d349c192cdfea7b5a346940cfd072722f2ca96aa07b45bfdbe4e2ca7076383d1", "events_sha256": "833ce0e971ebdb74e458e52b3133db63837cb302e2e64f63bebd15c6a11162ec", "prompt_sha256": "35156d1b144300387e545d25229e712c5bf0df45f5f211457d5c40a54f8cd919", "prompt_chars": 152749}
{"question_id": "gpt4_194be4b3", "answer": "You currently own these **4 musical instruments**:\n\n1. Black Fender Stratocaster electric guitar\n2. Yamaha FG800 acoustic guitar\n3. Korg B1 digital piano\n4. 5-piece Pearl Export drum set—you discussed selling it, but haven’t confirmed a sale.\n\nThe ukulele was only a planned purchase, and the violin belongs to your niece.\n\nAnswer: 4 musical instruments.", "usage": {"input_tokens": 26984, "cached_input_tokens": 0, "output_tokens": 117, "reasoning_output_tokens": 29}, "prompt_tokens_o200k_base": 26286, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.8, "item_types": ["agent_message"], "session_record_sha256": "a8bf5b112059badc0e0b6008a649010cb2e54888f804e46f667776564d0175c3", "events_sha256": "30670e05677a604341a500f41719dd84cedf0b145ce78d16314dbc1547272583", "prompt_sha256": "6aec7147ca1209e7e60ea9d99edc06b76a4e9a4c583364366bcfbcdaf8ff9511", "prompt_chars": 120922}
{"question_id": "gpt4_1a1dc16d", "answer": "Answer: The meeting with Rachel on April 10th happened first, before the pride parade on May 1st.", "usage": {"input_tokens": 27627, "cached_input_tokens": 0, "output_tokens": 58, "reasoning_output_tokens": 28}, "prompt_tokens_o200k_base": 26929, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.7, "item_types": ["agent_message"], "session_record_sha256": "9ba2438cb2fc66d86a323af13ed837d466bfc410546652c3d0574d3757d08b96", "events_sha256": "2037c1779d31d075787d8d2191ff52e9c278b02327ce720ba2acef9123c2a60b", "prompt_sha256": "8fc92b4de15985180c7b7c8885297cb9526ab89bf259d76f7b01f9cbb54eb63c", "prompt_chars": 130470}
{"question_id": "gpt4_1d4ab0c9", "answer": "You started watering your herb garden on March 22, 2023, and harvested your first batch on April 15, 2023—24 days later.\n\nAnswer: 24 days.", "usage": {"input_tokens": 37179, "cached_input_tokens": 0, "output_tokens": 69, "reasoning_output_tokens": 24}, "prompt_tokens_o200k_base": 36481, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.3, "item_types": ["agent_message"], "session_record_sha256": "6418479a0655579082ee625b6dc18347a6896245a4243db9cff8d8d9b5d43500", "events_sha256": "51f0207b11ee75e2ed022c792eabcc07c3dbd332cab8a30da324ae489eaaef2e", "prompt_sha256": "4b4806c76dd2329bd8679596bff11370ddbd20fb81348af97438dde0ebc4a287", "prompt_chars": 165551}
{"question_id": "gpt4_1d80365e", "answer": "You started your solo camping trip on May 15, 2023, and returned on May 17, 2023—a duration of 2 days.\n\nAnswer: 2 days.", "usage": {"input_tokens": 32762, "cached_input_tokens": 0, "output_tokens": 93, "reasoning_output_tokens": 49}, "prompt_tokens_o200k_base": 32064, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.7, "item_types": ["agent_message"], "session_record_sha256": "184af3a8a2b644f2ca81bc36b45cbacd5be963e007c62f93ba3483d25b9a8969", "events_sha256": "bd8df5d245a0b8b331b0275d0b7e88f3896fa24cfe67c704bc1a3a9af1d55202", "prompt_sha256": "2b53ead5c7d4bae4b5736250e4210a4d653510cfcc997a5080b390cdb0873617", "prompt_chars": 149481}
{"question_id": "gpt4_1e4a8aeb", "answer": "You attended the gardening workshop on April 15, 2023, and planted the tomato saplings on April 21, 2023—a gap of 6 days.\n\nAnswer: 6 days", "usage": {"input_tokens": 34756, "cached_input_tokens": 0, "output_tokens": 44, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 34058, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.7, "item_types": ["agent_message"], "session_record_sha256": "3d7212d3eba8b9ac1a7c2feddb30470db37667ab4079dd9aa1c389843aee37e6", "events_sha256": "1853b416ac1052a89beba28852df7508f51768234f4dcb5f3076fe8732d8790c", "prompt_sha256": "5198f78f6664026b33fa1718a132e73b343bd1328128506a5c19631f2a31ea6e", "prompt_chars": 154815}
{"question_id": "gpt4_1e4a8aec", "answer": "Answer: You planted 12 new tomato saplings on April 21, 2023.", "usage": {"input_tokens": 33775, "cached_input_tokens": 0, "output_tokens": 23, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 33077, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.2, "item_types": ["agent_message"], "session_record_sha256": "b0771ad891d409ee184fd427a6f2b67827e6a7a9302d257cae65336e851bb066", "events_sha256": "054f4c94c20b43322499b2e782a1732f60268fec296a97afe32212b4b9a24a48", "prompt_sha256": "7c8e0a5b9e5c19cf9c2ae77f99e0c507557b51c63eb25e313fe9adf2c07f4fcc", "prompt_chars": 154080}
{"question_id": "gpt4_213fd887", "answer": "You participated in the volleyball league first. On May 24, you said you had joined the league about two months earlier, while the charity 5K run took place about one month earlier.\n\nAnswer: The volleyball league.", "usage": {"input_tokens": 31860, "cached_input_tokens": 0, "output_tokens": 49, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 31162, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.0, "item_types": ["agent_message"], "session_record_sha256": "926a71787336b1639779726b31893134eeea360e6e2e36a77f3f20af5610ca9b", "events_sha256": "cb2a5514dfd1431e5298b7bdca48b474689d5e32fe7164c2ec8db63d412cf183", "prompt_sha256": "b4d301a1a53d2cc0a947469926751e34524f219582e90fbbb58f3ec43205d4b5", "prompt_chars": 145741}
{"question_id": "gpt4_21adecb5", "answer": "You reported completing your undergraduate degree on November 17, 2022, and submitting your master’s thesis on May 15, 2023—roughly six months later.\n\nAnswer: 6 months", "usage": {"input_tokens": 31315, "cached_input_tokens": 0, "output_tokens": 149, "reasoning_output_tokens": 102}, "prompt_tokens_o200k_base": 30617, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.6, "item_types": ["agent_message"], "session_record_sha256": "d8d6d51c8880305c9ce67637e54d501b14d4b75772320e0dfa44e5b3ff4740ef", "events_sha256": "bf0b6e07321158e9b44a6a68a8ada8efba7b344d4c0085de084df73b1e283b37", "prompt_sha256": "db17d4865d3c08ef238b7997e6b17976d9f25e5d405eafbc41393974b159b6dc", "prompt_chars": 145304}
{"question_id": "gpt4_2312f94c", "answer": "You got the Samsung Galaxy S22 on **February 20, 2023**. Your Dell XPS 13 arrived on **February 25, 2023**, even though you pre-ordered it on January 28.\n\nAnswer: You got the Samsung Galaxy S22 first, 5 days before the Dell XPS 13.", "usage": {"input_tokens": 27779, "cached_input_tokens": 0, "output_tokens": 111, "reasoning_output_tokens": 36}, "prompt_tokens_o200k_base": 27081, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 12.2, "item_types": ["agent_message"], "session_record_sha256": "6441be10da744ea51b139b1dd53ff77fd5efdc0b8dfcc6186abedbf3d2ee2459", "events_sha256": "4fd84109a4fc92346748452fca6dfef641ef2a1472795a1d04b168d6d3b247f9", "prompt_sha256": "b35cde435df06630d3de4f529c9cfcbbf96c3895c2ff3b9b582d63054f61d85e", "prompt_chars": 128101}
{"question_id": "gpt4_2487a7cb", "answer": "You said you attended the “Data Analysis using Python” webinar **two months ago** (around March 2023), while the “Effective Time Management” workshop was **last Saturday** (May 20, 2023). Therefore, the webinar came first.\n\nAnswer: You attended the “Data Analysis using Python” webinar first.", "usage": {"input_tokens": 29539, "cached_input_tokens": 0, "output_tokens": 113, "reasoning_output_tokens": 40}, "prompt_tokens_o200k_base": 28841, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.7, "item_types": ["agent_message"], "session_record_sha256": "876980f312966b8909710b74fd8b643fa4bd15feea77ac1033600e6432853c68", "events_sha256": "1ea90d759c3ae9f83def95a233518a3b073fedbd31509d07781cede8c0b52ba6", "prompt_sha256": "c057c5e1abddebd121701258e3b6cd1e145fc48527b14d87e45ff3be4d876939", "prompt_chars": 144183}
{"question_id": "gpt4_2655b836", "answer": "Answer: The GPS system malfunctioned on March 22, after your first service on March 15. The dealership replaced the entire GPS system, which fixed the issue.", "usage": {"input_tokens": 28125, "cached_input_tokens": 0, "output_tokens": 38, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 27427, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.4, "item_types": ["agent_message"], "session_record_sha256": "01dd3ebb409df206affff03e99c58abc5e5873582f3e2e3421a8beeec1d2f05b", "events_sha256": "db93aa57849181496766334883824d752cf4d2dd0974000f1dd4c94ef19afaee", "prompt_sha256": "99fdd86f7b65d7f03f8ea1ad39ec3f42b03f8193974233cef30faeedd9d19a7e", "prompt_chars": 133552}
{"question_id": "gpt4_2ba83207", "answer": "Your highest reported grocery spending was around **$150 at Thrive Market**, compared with $120 at Walmart, $80 at Trader Joe’s shared with your sister, and $60 at Publix plus a $10 delivery fee.\n\nAnswer: Thrive Market — around $150.", "usage": {"input_tokens": 29045, "cached_input_tokens": 0, "output_tokens": 119, "reasoning_output_tokens": 59}, "prompt_tokens_o200k_base": 28347, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.9, "item_types": ["agent_message"], "session_record_sha256": "feb2c316fd4a0d012eb5ac2641d3a493a19a30fd1e1b662cf9157cf5d2e746b6", "events_sha256": "d5a64ab504881dbe6d6b883b0d639140929d8c06f090060b913d2fb2505fe966", "prompt_sha256": "fd89d5e3c06feb1962fac74555307d0bb099902991080e6b58bdce7fd0f73bb7", "prompt_chars": 126026}
{"question_id": "gpt4_2c50253f", "answer": "Answer: You wake up at 6:45 AM on Tuesdays and Thursdays, 15 minutes earlier than your usual 7:00 AM.", "usage": {"input_tokens": 26073, "cached_input_tokens": 0, "output_tokens": 53, "reasoning_output_tokens": 18}, "prompt_tokens_o200k_base": 25375, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.1, "item_types": ["agent_message"], "session_record_sha256": "46c16321469452d97dd69d95ea793a32ee47abd34d9acb7c3ffc3630d2ceeec1", "events_sha256": "33b9d08d6e1a08ab98e3a9557ae40b5404bb799b70a2239ba0d9e2af85a20985", "prompt_sha256": "6b1bba7d79a853972d6171ead47f382b2025a77e3676f62f3c587b284e838816", "prompt_chars": 119994}
{"question_id": "gpt4_2d58bcd6", "answer": "You finished **“The Hate U Give”** a few days before your book club meeting two weeks ago. You finished **“The Nightingale”** last weekend, so it came later.\n\nAnswer: The Hate U Give.", "usage": {"input_tokens": 26124, "cached_input_tokens": 0, "output_tokens": 105, "reasoning_output_tokens": 53}, "prompt_tokens_o200k_base": 25426, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.7, "item_types": ["agent_message"], "session_record_sha256": "fd3de549fbe237ac212ada6b3d6c99d67d4eecca515e7d0b47e7fb0a39725cf3", "events_sha256": "ae47ab52c854d47b7cd68813fbd47a53b83c8925be7674edaaf2c6afd980e36d", "prompt_sha256": "5b4bc47c1920823ca8bc45b6d8d5038c626a7a110acc657fd3dc1a2f97535a3a", "prompt_chars": 118716}
{"question_id": "gpt4_2f56ae70", "answer": "You started a Disney+ free trial last month, more recently than Apple TV+ (“a few months”) and Netflix, Hulu, and Amazon Prime (“6 months”).\n\nAnswer: Disney+", "usage": {"input_tokens": 37591, "cached_input_tokens": 0, "output_tokens": 73, "reasoning_output_tokens": 30}, "prompt_tokens_o200k_base": 36893, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.0, "item_types": ["agent_message"], "session_record_sha256": "1866091f7a576cf0364c9c06faf02bd7653ae8a49e034c721a43bd00ff312af0", "events_sha256": "608e9e9ec72326e5cf31bb7dba1d584f34dc1cf6ae25f2fa9686687acbd1568d", "prompt_sha256": "a7147745572d38eba65307f1f4563372983d0330d3c92e781a21a398350fc0d5", "prompt_chars": 171533}
{"question_id": "gpt4_2f584639", "answer": "You ordered your mom’s customized photo album from Shutterfly two weeks ago, while you bought your sister’s Tiffany’s necklace last weekend.\n\nAnswer: The photo album for your mom came first.", "usage": {"input_tokens": 29081, "cached_input_tokens": 0, "output_tokens": 91, "reasoning_output_tokens": 46}, "prompt_tokens_o200k_base": 28383, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.2, "item_types": ["agent_message"], "session_record_sha256": "7b74cbe711665b6d6b659e663a1cce5025bc137e8373bc976ca4372374aac8f3", "events_sha256": "1628fbac30cfa160f0d29a86c69d35b5547746f066ca664bcf52f30330291cd0", "prompt_sha256": "504240bc8754fd4131c6acf0c5e96907abb0b3ad3ba85141e8b061a0ac10b3b1", "prompt_chars": 129608}
{"question_id": "gpt4_2f8be40d", "answer": "You’ve attended **5 weddings** this year:\n1. Emily’s rooftop garden wedding in the city.\n2. Your cousin Rachel’s vineyard wedding in August.\n3. Your cousin’s wedding last month, where you wore your grandmother’s locket.\n4. Your sister’s wedding, where you were maid of honor.\n5. Jen and Tom’s rustic barn wedding last weekend.\n\nAnswer: 5 weddings.", "usage": {"input_tokens": 36757, "cached_input_tokens": 0, "output_tokens": 375, "reasoning_output_tokens": 287}, "prompt_tokens_o200k_base": 36059, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 20.2, "item_types": ["agent_message"], "session_record_sha256": "c47cdc3239bcef704901dc47a0142eedb3fe2f9f8623b53ac37747aee8f20d95", "events_sha256": "896b83ddacc569256d41c2745390977f74eaebbfc4e7d8205c4fd523f9873118", "prompt_sha256": "d072c95fe39a8bc8d25598a6e718426dc56f7b8fa5e973afbe69e1d2c263c5e1", "prompt_chars": 167567}
{"question_id": "gpt4_2f91af09", "answer": "Answer: 23 pieces of writing.", "usage": {"input_tokens": 39855, "cached_input_tokens": 0, "output_tokens": 79, "reasoning_output_tokens": 65}, "prompt_tokens_o200k_base": 39157, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.5, "item_types": ["agent_message"], "session_record_sha256": "e80cf0155896983af63be2a1e63f84890b4416c78006b825b6dabf0ca8d54a18", "events_sha256": "81597e82c292d42f2442a90cc7cb82c148e4dc2799a8688722d8a01fa0f8f87f", "prompt_sha256": "daf9ff5b139ff7d61430c5ae177cdaf56bbd1dff1fdc0b79baaa19cd7e00f462", "prompt_chars": 179858}
{"question_id": "gpt4_31ff4165", "answer": "You use **4 health-related devices** daily:\n- **Fitbit Versa 3** — for activity, sleep tracking, and guided breathing.\n- **Accu-Chek Aviva Nano** — for testing your blood sugar three times a day.\n- **Phonak BTE hearing aids** — for hearing support.\n- **Nebulizer machine** — for inhalation treatments.\n\nAnswer: 4 health-related devices.", "usage": {"input_tokens": 37858, "cached_input_tokens": 0, "output_tokens": 140, "reasoning_output_tokens": 48}, "prompt_tokens_o200k_base": 37160, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 12.3, "item_types": ["agent_message"], "session_record_sha256": "2ccee1fb4128b245724d0f2b23c9e9e5326d48a119860e3ad03400266f81cd35", "events_sha256": "ecf08db7c0a57c51d1ba13c55901a394476b531d67b3fc8da268ad87b8230fc1", "prompt_sha256": "3e1e4ace99eef8ff1bac80f7804d8916173af51dbdb3bd1a6031ffaee5274853", "prompt_chars": 161384}
{"question_id": "gpt4_372c3eed", "answer": "Answer: 10 years.", "usage": {"input_tokens": 33057, "cached_input_tokens": 0, "output_tokens": 57, "reasoning_output_tokens": 45}, "prompt_tokens_o200k_base": 32359, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.7, "item_types": ["agent_message"], "session_record_sha256": "cd87ffaa592e12515f93bfde421bf8ef08d9b769ddc269eb63ef3644fb685d98", "events_sha256": "98d01f008970b1acb1255365329a00f092f31526a5561ea3f94fc6c6c61bf2de", "prompt_sha256": "b0af07d25df536a81244b17d39da3d4ea4f64460570956a62688c7daf13dfaae", "prompt_chars": 153442}
{"question_id": "gpt4_372c3eed_abs", "answer": "The sessions document your high school attendance from 2010–2014, your Associate’s degree completed in May 2016, and your four-year Bachelor’s degree completed in 2020. However, you only mentioned **considering** a Master’s degree; no duration or completion date was provided.\n\nAnswer: The total through completion of your Master’s degree is not available in the supplied sessions.", "usage": {"input_tokens": 36252, "cached_input_tokens": 0, "output_tokens": 138, "reasoning_output_tokens": 52}, "prompt_tokens_o200k_base": 35554, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.9, "item_types": ["agent_message"], "session_record_sha256": "a38d663bb485179a1322a5c60aab9eb5e2a44431d2c5dff01d1ca40eec0fd6f4", "events_sha256": "bfe7bd6e3bb3bcdef7a5ff189bff07cde6b2bfa28420e91ef9a0f62891c4ce85", "prompt_sha256": "823014093fa4a1af4c7e5c6f839c91513dcc6b11e2716a864f3669d690a9615f", "prompt_chars": 169007}
{"question_id": "gpt4_385a5000", "answer": "The tomatoes were started indoors on February 20. The marigold seeds arrived on March 3 and were started afterward, so the tomatoes were started first.\n\nAnswer: The tomatoes.", "usage": {"input_tokens": 28911, "cached_input_tokens": 0, "output_tokens": 41, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 28213, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.3, "item_types": ["agent_message"], "session_record_sha256": "f9b3e4afd651b4e3bbde59270bc9e434b4de7d4272bfb036c1b69ad34bfabb57", "events_sha256": "0c5a924be04322ddd8192747f76070464d5126b4c1155f0d3335b1da5b756a68", "prompt_sha256": "e9c47bf639ae013fb222acc2ae2a31079905bd026429d29cbd1f8e881a1aaf02", "prompt_chars": 130916}
{"question_id": "gpt4_45189cb4", "answer": "Answer: Lakers vs. Chicago Bulls at Staples Center with coworkers (January 5) → College Football National Championship, Georgia beating Alabama 33–18, at home with family (January 14) → NFL Divisional Round, Kansas City Chiefs beating Buffalo Bills, at Mike’s place (the weekend before January 22).", "usage": {"input_tokens": 31884, "cached_input_tokens": 0, "output_tokens": 249, "reasoning_output_tokens": 178}, "prompt_tokens_o200k_base": 31186, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 15.5, "item_types": ["agent_message"], "session_record_sha256": "a3b5560f0302387315367f399818713a02e561848d62d48311ba3e531b6be09a", "events_sha256": "7e7abb5ac0bd0c0c3ef535a95d0aa15ca5faa36ff658243e1689cf29d00f8254", "prompt_sha256": "df64ca2aab23644f378992136d7fc330bccaed6120fe62d2b664c5949e1e8bba", "prompt_chars": 145857}
{"question_id": "gpt4_468eb063", "answer": "You met Emma for lunch on April 11, 2023, which was 9 days before April 20.\n\nAnswer: 9 days ago.", "usage": {"input_tokens": 30306, "cached_input_tokens": 0, "output_tokens": 143, "reasoning_output_tokens": 106}, "prompt_tokens_o200k_base": 29608, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.7, "item_types": ["agent_message"], "session_record_sha256": "683c717bff7a904d0716380b21131b52ad447d06a6b23a346100e8a2783f2626", "events_sha256": "81c61bad705b0f122ffc815e6aff4496988bf8f9249597d24cfa30ce49ab9e87", "prompt_sha256": "eea422314f66dcc904f6a0e8fa222e1344feb1c44210caf1d7ee4d24ad0cfeb4", "prompt_chars": 135714}
{"question_id": "gpt4_468eb064", "answer": "Answer: You met with Emma, a freelance writer and potential collaborator on your project, over lunch last Tuesday, April 11.", "usage": {"input_tokens": 29549, "cached_input_tokens": 0, "output_tokens": 30, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 28851, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.8, "item_types": ["agent_message"], "session_record_sha256": "63ca3e89b5f90f0ba2dc0ef2dfd3deffdea9528e359c25a9872cadb02c40b61a", "events_sha256": "bbc40bbcdf09fb2a4a4e99041ae6c0b253ad297bf8fd7899134152c9c14b5740", "prompt_sha256": "77d95cca55363a57e2a3229d4c9eb519756a06d85846f7e3b98353f66ba23f9b", "prompt_chars": 137383}
{"question_id": "gpt4_483dd43c", "answer": "You started “Game of Thrones” about a month before May 29. By comparison, you said you had just finished a 14-day binge of “The Crown,” indicating that you started “Game of Thrones” earlier.\n\nAnswer: Game of Thrones.", "usage": {"input_tokens": 29202, "cached_input_tokens": 0, "output_tokens": 136, "reasoning_output_tokens": 79}, "prompt_tokens_o200k_base": 28504, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.6, "item_types": ["agent_message"], "session_record_sha256": "78a0984cf23fd037841579516643015031d03ffc966c8feb3bae9885d0620796", "events_sha256": "7565d3e52927853abe799cd5607152745bbd1d202f472794cf7b300a10fcdeb0", "prompt_sha256": "62fd04e1af6dd25208fcb33866840ff5b2229435dfcdd60fb3a8d00f7a1ead0e", "prompt_chars": 119479}
{"question_id": "gpt4_4929293a", "answer": "Michael’s engagement party was on May 6, 2023, while your cousin’s wedding was on June 15, 2023.\n\nAnswer: Michael’s engagement party happened first.", "usage": {"input_tokens": 26789, "cached_input_tokens": 0, "output_tokens": 88, "reasoning_output_tokens": 44}, "prompt_tokens_o200k_base": 26091, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.2, "item_types": ["agent_message"], "session_record_sha256": "ec3d4f86d713f188c20e12bcde9a56046a7141d46e7cee0addd551325bae5fe2", "events_sha256": "565d20bab030b4cdbe737a447bb6ce061d9775d7b6edd0b74127725eb8f03435", "prompt_sha256": "5766f41fca249e6f8b474edd024df32e07083841b2c52ced671b78f03abf6b93", "prompt_chars": 130736}
{"question_id": "gpt4_4929293b", "answer": "Answer: Your cousin’s wedding, where you participated as a bridesmaid.", "usage": {"input_tokens": 31234, "cached_input_tokens": 0, "output_tokens": 74, "reasoning_output_tokens": 53}, "prompt_tokens_o200k_base": 30536, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.9, "item_types": ["agent_message"], "session_record_sha256": "b43de2d562b1f0f870030520d359c2ae079987921261e6ec007813c6bbbe048c", "events_sha256": "fc01b2d5bdb8b7fcc779f64020610ae5e65f173e8f5e8856322b3409e6e8f2b4", "prompt_sha256": "ed59f1b9c5b59df5c1df081ce8df0a7d4237d2412d611e30f7984c2ef265537e", "prompt_chars": 148025}
{"question_id": "gpt4_4cd9eba1", "answer": "You were accepted on March 20 and started attending pre-departure orientation on March 27. That is 7 days, or 1 week, after your acceptance.\n\nAnswer: 1 week.", "usage": {"input_tokens": 36466, "cached_input_tokens": 0, "output_tokens": 45, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 35768, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.6, "item_types": ["agent_message"], "session_record_sha256": "268d4a47408c76a7ac8045d95aecd00c8d2420d2705555aeff55fc2aa1fddf3b", "events_sha256": "4073f911007668f88846e9573faedc2e7a800d11c56804634ff63dc50f770a7e", "prompt_sha256": "01dd593e2b8167f600ef2eb90eb494fe13e4ae9a5fdf6f7db5eb13b45aef1e15", "prompt_chars": 167804}
{"question_id": "gpt4_4edbafa2", "answer": "The earliest BBQ event you mentioned attending in June was the backyard BBQ party at your colleague’s house on June 3rd.\n\nAnswer: June 3, 2023.", "usage": {"input_tokens": 33014, "cached_input_tokens": 0, "output_tokens": 39, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 32316, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.2, "item_types": ["agent_message"], "session_record_sha256": "77141047cb1fde4240b3d1f92ccba428c15c3ed8eadfd35b8cd0aa5c03d36f4e", "events_sha256": "2284b133a44712a34e10f28c14112577c9eb7c379957e598a3aec1928ea774dd", "prompt_sha256": "75a63223bec80982d61e516964abf5db94fffa8c093373a1453e9c3f9394b840", "prompt_chars": 150614}
{"question_id": "gpt4_4ef30696", "answer": "You finished reading *The Nightingale* on January 15, 2022, and started *The Hitchhiker’s Guide to the Galaxy* on January 16, 2022—one day later.\n\nAnswer: 1 day", "usage": {"input_tokens": 40398, "cached_input_tokens": 0, "output_tokens": 52, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 39700, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.5, "item_types": ["agent_message"], "session_record_sha256": "971fac06afbd636cf17a201006eb6a6c60e552672251471e69f47096f4e67d1d", "events_sha256": "21437ad1f2c076cce9ae258d303687a2dd5545bbd2e4ddade541b17dc640472c", "prompt_sha256": "8182cb14356998f2a9a44afa6577581898eec44f960b2337514e902a12482e50", "prompt_chars": 177039}
{"question_id": "gpt4_4fc4f797", "answer": "You mentioned the suspension feedback on March 17, 2023, and scheduled testing for April 24, 2023 (“tomorrow” in your April 23 session). The interval was 38 days.\n\nAnswer: 38 days.", "usage": {"input_tokens": 36500, "cached_input_tokens": 0, "output_tokens": 99, "reasoning_output_tokens": 44}, "prompt_tokens_o200k_base": 35802, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.1, "item_types": ["agent_message"], "session_record_sha256": "916d8aa4430172aca0e7a6644b533484756cb306c644ad16e881fbec34ae38ab", "events_sha256": "d48290ae763fbe158f2be0baa6584b38214b1470c3522ade58f650201942901d", "prompt_sha256": "4b47ad23df46f70824debbe1424e36b7b5a6f3337effb3abd72d1511c45232d1", "prompt_chars": 163193}
{"question_id": "gpt4_5438fa52", "answer": "On May 27, you said you had been taking Spanish classes for the past three months, so they began around February 2023. You also said you attended the cultural festival “yesterday,” meaning May 26, 2023.\n\nAnswer: Your Spanish classes started first.", "usage": {"input_tokens": 31910, "cached_input_tokens": 0, "output_tokens": 102, "reasoning_output_tokens": 39}, "prompt_tokens_o200k_base": 31212, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.0, "item_types": ["agent_message"], "session_record_sha256": "e0084c6bbf4156adaae79b41034ad2b9ac0b0386dfc14f594a3794a679cdaf9c", "events_sha256": "4e3aff547128a9779daef04eadd7f641d3bb9fe849231a8dfe74ea5616568d86", "prompt_sha256": "821b17d5ef1e1c7006c314df3dce24be9edf63f7112b3ed70b24e78e3c6ada12", "prompt_chars": 147829}
{"question_id": "gpt4_5501fe77", "answer": "You gained the most followers on **TikTok**, where you reported gaining around **200 followers over three weeks**. That exceeds Twitter’s gain of **120 followers** over the past month; Facebook’s follower count remained steady.\n\nAnswer: TikTok", "usage": {"input_tokens": 35372, "cached_input_tokens": 0, "output_tokens": 53, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 34674, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.6, "item_types": ["agent_message"], "session_record_sha256": "365d5b1d9b44a4a64e150210927c85acad897808bbcd424bc78e8d00cec27cc8", "events_sha256": "e026192c79aeb651042ae808a932ec886901cb1e7abd307ccf1310bfac9a11b3", "prompt_sha256": "546c67ef7790a2327f199975aca31c4f00d663ea41ab7b31650e361d5c7feb1c", "prompt_chars": 171053}
{"question_id": "gpt4_59149c77", "answer": "You visited MoMA on January 8, 2023, and the “Ancient Civilizations” exhibit at the Metropolitan Museum of Art on January 15, 2023—a week later.\n\nAnswer: 7 days.", "usage": {"input_tokens": 35818, "cached_input_tokens": 0, "output_tokens": 50, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 35120, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.1, "item_types": ["agent_message"], "session_record_sha256": "9645d79ccb4e6d08a21583f9ec6ec19aa3edb5e6b8bca31d168f8775f950fdd4", "events_sha256": "adf0050b11eb1f0c19173e2b0a4ddf17d02664eb7d2bc7d14cc2c61d09fb5ac0", "prompt_sha256": "6975449b2084055e3e8625d3eb04cacd2e21c88799b88c495adef44794022935", "prompt_chars": 166918}
{"question_id": "gpt4_59149c78", "answer": "Answer: The Metropolitan Museum of Art.", "usage": {"input_tokens": 33518, "cached_input_tokens": 0, "output_tokens": 112, "reasoning_output_tokens": 98}, "prompt_tokens_o200k_base": 32820, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.5, "item_types": ["agent_message"], "session_record_sha256": "9a7559468336ba208fd75024c2892ecd7cc7cedf2139443c79e4460e19db1013", "events_sha256": "8b2a6b3246c4b1083d8e5bc0f4fc9acc3e812f4554163a5293a2a93aa95f15d2", "prompt_sha256": "1b837646e33a9849c35e3a4a441a2e6279e3fc7a66e00c75024eb75bcd2a19b3", "prompt_chars": 152416}
{"question_id": "gpt4_59c863d7", "answer": "You’ve mentioned **5 distinct model kits** that you’ve worked on or bought:\n\n1. **Revell F-15 Eagle** — bought in late April and finished.\n2. **1/72 scale B-29 bomber** — bought at a model show.\n3. **1/24 scale ’69 Camaro** — bought at the same model show.\n4. **1/16 scale German Tiger I tank** — part of a diorama you started working on.\n5. **Tamiya 1/48 scale Spitfire Mk.V** — recently finished.\n\nAnswer: 5 model kits.", "usage": {"input_tokens": 36138, "cached_input_tokens": 0, "output_tokens": 177, "reasoning_output_tokens": 47}, "prompt_tokens_o200k_base": 35440, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.1, "item_types": ["agent_message"], "session_record_sha256": "b1200724666a07955ea647700598ba78a515d44915b7478f230c1483d0ae432b", "events_sha256": "2b781458ca75c1ae32755c4ffc434eeb9c60e57ea061c7a45e265177b717e8a6", "prompt_sha256": "6bd2de9728a9583556655686ecdc979eb4a5f51c5e9ed51f909af0bbdf7c1bb4", "prompt_chars": 157582}
{"question_id": "gpt4_5dcc0aab", "answer": "Answer: Your white Adidas sneakers.", "usage": {"input_tokens": 30727, "cached_input_tokens": 0, "output_tokens": 11, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 30029, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.6, "item_types": ["agent_message"], "session_record_sha256": "c055f0f2f2f80c1754925ade49f2da644076c2c376fbb554f7d8e1f94ab4e6cd", "events_sha256": "3af21a237db71cc0c63bdf5389e823c482c7a15ceb61229ba2b672dd243bed82", "prompt_sha256": "4d52b150c533ada39619f43a8131f6544fdae4a04caea06984122a34cc1819be", "prompt_chars": 138728}
{"question_id": "gpt4_61e13b3c", "answer": "You sold baked goods at the Farmers’ Market on **February 26, 2023**, and participated in the Spring Fling Market on **March 20, 2023** (“yesterday” in your March 21 session). The interval was 22 days.\n\nAnswer: 3 weeks and 1 day.", "usage": {"input_tokens": 39518, "cached_input_tokens": 0, "output_tokens": 220, "reasoning_output_tokens": 149}, "prompt_tokens_o200k_base": 38820, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 12.3, "item_types": ["agent_message"], "session_record_sha256": "f4fe53909f2924ca83b77a41673dca140bcc9bb2b4c8494439bded12fb41ca86", "events_sha256": "8a026bcf9db10a6cc684db266a8a689e7a8c655b84135eb40a691a08f2461459", "prompt_sha256": "a6027a71a099c89b3feb6dae192bd1c317ee7aeb155681187c91e8c770c8d0fa", "prompt_chars": 174999}
{"question_id": "gpt4_65aabe59", "answer": "You set up the smart thermostat about **a month before May 25**, while you upgraded to the mesh network system **three weeks before May 25**. So the thermostat came first.\n\nAnswer: The smart thermostat.", "usage": {"input_tokens": 34915, "cached_input_tokens": 0, "output_tokens": 86, "reasoning_output_tokens": 36}, "prompt_tokens_o200k_base": 34217, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.0, "item_types": ["agent_message"], "session_record_sha256": "030a35a8697a13524ac378ec429a4e2b1fbffec126999f4c818fb9a7bc293c85", "events_sha256": "f628c997e3c483b76c98dbcac232c9244c274899f40609521149dc070c46705e", "prompt_sha256": "93b5410f3a51adcb2c3b6010727afb547036cb1d1d8b4ddf9de88caa50f1b9fd", "prompt_chars": 156837}
{"question_id": "gpt4_68e94287", "answer": "Answer: Your vegan chili recipe post happened first, on March 9, 2023; you participated in the #PlankChallenge on March 15, 2023.", "usage": {"input_tokens": 24298, "cached_input_tokens": 0, "output_tokens": 69, "reasoning_output_tokens": 27}, "prompt_tokens_o200k_base": 23600, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.7, "item_types": ["agent_message"], "session_record_sha256": "9ea2d7b5dd22638adb122ee26c63eef0f325c29013ab1564b3aaa1eff014ca31", "events_sha256": "fdd3073365be10f0a24e42a953024b8602cf984db3eaaee027f63fd685510afd", "prompt_sha256": "624678c4b99d594357df7b84f8a080dc0837325f3422ffc7870854d30999fc9b", "prompt_chars": 110248}
{"question_id": "gpt4_68e94288", "answer": "Answer: You participated in the #PlankChallenge social media challenge on March 15, 2023.", "usage": {"input_tokens": 31822, "cached_input_tokens": 0, "output_tokens": 26, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 31124, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.4, "item_types": ["agent_message"], "session_record_sha256": "527ce7156bad69ef3e28227427aa2fe53b0938737a2f6501c7bbca97621a5e4b", "events_sha256": "b9fbcfff4c34c5fae366701fa85f32eef00c5edc3ce2f7d22f46b451d2220c4e", "prompt_sha256": "f55faa77924d18b8e86b971c77520df401cb7ff6faa220a241157b5274b7310b", "prompt_chars": 146544}
{"question_id": "gpt4_6dc9b45b", "answer": "Answer: 4 months ago.", "usage": {"input_tokens": 28913, "cached_input_tokens": 0, "output_tokens": 36, "reasoning_output_tokens": 23}, "prompt_tokens_o200k_base": 28215, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.7, "item_types": ["agent_message"], "session_record_sha256": "c30925ccd7680590db0db76bf9df3f23f1d4c01ae3019829f298684b7b48afbf", "events_sha256": "d2e9a5179bcd1548f8e3d3aaf70b7bf9d20f1ca1149c7fd4c2a46f7d6db94a6f", "prompt_sha256": "8a065d92b14dd3ebd27e9ffbeed037aaffa204db5bead4d3c4fe51a11bbb0488", "prompt_chars": 132165}
{"question_id": "gpt4_6ed717ea", "answer": "You purchased Luna’s training pads first. On May 29, you said you bought them about a month earlier, while Max’s dog bed was purchased about three weeks earlier.\n\nAnswer: The training pads for Luna.", "usage": {"input_tokens": 31671, "cached_input_tokens": 0, "output_tokens": 47, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 30973, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.8, "item_types": ["agent_message"], "session_record_sha256": "86892ffceae32c5104057552c3172efc283cd91e193f93df1a218cad2c4de15d", "events_sha256": "161a78cf2d73a944e0be807019093bbae6176f7d6b7a4f93665ab45a7c00bfa4", "prompt_sha256": "be4b742648b939b4879c097dd86b675549ee4849077881cd0aed96e6cce8aae8", "prompt_chars": 147626}
{"question_id": "gpt4_70e84552", "answer": "You fixed the fence three weeks before May 25 (around May 4), and trimmed the goats’ hooves two weeks before May 25 (around May 11). So, you fixed the fence about a week earlier.\n\nAnswer: Fixing the fence.", "usage": {"input_tokens": 31570, "cached_input_tokens": 0, "output_tokens": 81, "reasoning_output_tokens": 22}, "prompt_tokens_o200k_base": 30872, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.8, "item_types": ["agent_message"], "session_record_sha256": "4c2cdc40b3eabc058e86aa54db135270ec661b82a93b2eb992a4e2b939c86a95", "events_sha256": "eff1b05aa0e0807116b03f46d852528a1be7c3d5fa5ef09ba69732af89b41a85", "prompt_sha256": "5cd4aa5869e57cfdaff98eb192eb3556b72d540aaca204a161506f8c6c80ab96", "prompt_chars": 148344}
{"question_id": "gpt4_70e84552_abs", "answer": "You said you fixed the fence three weeks before May 21, 2023—around April 30. However, the retrieved sessions don’t mention when you purchased three cows from Peter, so I can’t establish which happened first.\n\nAnswer: Cannot determine from the supplied sessions.", "usage": {"input_tokens": 28674, "cached_input_tokens": 0, "output_tokens": 124, "reasoning_output_tokens": 62}, "prompt_tokens_o200k_base": 27976, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 12.5, "item_types": ["agent_message"], "session_record_sha256": "a51bf215c20178807030c565183b995f20be1655505b0953fce2e1ba48200e32", "events_sha256": "a00cfca28a8d4499ebc707ddda44c3f659ea1cf3451327593443ad21b4298c6a", "prompt_sha256": "82de731c59bf6af485a9c5c2cc7b99529c433a80d950187af2bf9c794f759238", "prompt_chars": 129977}
{"question_id": "gpt4_731e37d7", "answer": "Your confirmed workshop spending in the four months before February 26, 2023 was **$220**: $200 for writing, $20 for mindfulness, and $0 for photography. However, you didn’t mention the January entrepreneurship workshop’s fee, so the full total can’t be determined. The $500 digital marketing workshop was dated March 15–16, outside this period.\n\nAnswer: The total is not available from the supplied conversations.", "usage": {"input_tokens": 36782, "cached_input_tokens": 0, "output_tokens": 242, "reasoning_output_tokens": 146}, "prompt_tokens_o200k_base": 36084, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 15.1, "item_types": ["agent_message"], "session_record_sha256": "2c97e4b2bdb12cdfbfa781acc727441fca05d41d7941b7c2d1295346b5e0c40d", "events_sha256": "1dd54d0b5e3c26eeb58dd2a57fb1ad45f588eefb7e6f9e46bd0a48a104ce602f", "prompt_sha256": "62c991fe729c4121baf4ac1ff62b2583a0553c941827345b58822f2ef157847b", "prompt_chars": 170493}
{"question_id": "gpt4_74aed68e", "answer": "You replaced your spark plugs on February 14, 2023, and participated in the Turbocharged Tuesdays event on March 15, 2023. The interval between those dates was 29 days.\n\nAnswer: 29 days.", "usage": {"input_tokens": 34245, "cached_input_tokens": 0, "output_tokens": 90, "reasoning_output_tokens": 37}, "prompt_tokens_o200k_base": 33547, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.3, "item_types": ["agent_message"], "session_record_sha256": "56bff96ce059a3fba69265b26cc36ee178b1066e2847581baf66b38264fe19ec", "events_sha256": "04a04f5a33661cfee06a28e0bd1e46099d524b5356071463f2d0c18be5b3fcee", "prompt_sha256": "9ff0cae5102bf7d280d7c32849111b05d07dd73a5421618505a0521d0ad56803", "prompt_chars": 158569}
{"question_id": "gpt4_76048e76", "answer": "You took care of the bike first: you had its gears repaired in mid-February, before washing and detailing your car on February 27.\n\nAnswer: The bike.", "usage": {"input_tokens": 30310, "cached_input_tokens": 0, "output_tokens": 38, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 29612, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.1, "item_types": ["agent_message"], "session_record_sha256": "4da14143c2182f059a22dda47116b9502c84375d42864c9ef4e153e8be23620d", "events_sha256": "a9102713f2e2c4c42f822d5c93dc72fa3eb47386aa7124260c110ab6ebb576c7", "prompt_sha256": "2d8b3969f7ca2d7493c8b22be7d3a5bf7c00db1c4b5dd36731f35aa71b3beadf", "prompt_chars": 142630}
{"question_id": "gpt4_78cf46a3", "answer": "The narrator received their new phone case about a month before May 26, while they lost their phone charger about two weeks before May 26. Therefore, receiving the phone case happened first.\n\nAnswer: The narrator received their new phone case first.", "usage": {"input_tokens": 23947, "cached_input_tokens": 0, "output_tokens": 105, "reasoning_output_tokens": 50}, "prompt_tokens_o200k_base": 23249, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.1, "item_types": ["agent_message"], "session_record_sha256": "9039f4cd807e4ffdd9ab1e52fe8b4f9568312848233f4d4dc69e801867718194", "events_sha256": "67e8a65fe1e07c267a07650e04408e92cf209d5c277bd5932cbb17bf3a16ae21", "prompt_sha256": "4fd08d5f743278e6601741ba0ebd5c4df2a184f221e04b691b098cdcc8e58198", "prompt_chars": 108823}
{"question_id": "gpt4_7a0daae1", "answer": "You bought your new tennis racket on March 10, 2023, and received it on March 17, 2023—a gap of 7 days.\n\nAnswer: 1 week.", "usage": {"input_tokens": 31143, "cached_input_tokens": 0, "output_tokens": 43, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 30445, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.7, "item_types": ["agent_message"], "session_record_sha256": "9e61c956aaf8a5ce1f0e2694ed824e0903c2645f5d52d33c281d0e38d8fb8b70", "events_sha256": "b3416af5854ed575ca5369428584d774f11fb375defbec48ca74a73278f4168a", "prompt_sha256": "6785f646cde399ede559ef5c48edc86db809982a0d6e0cbb6a340373613ac5c2", "prompt_chars": 138068}
{"question_id": "gpt4_7abb270c", "answer": "Answer: Science Museum → Museum of Contemporary Art → Metropolitan Museum of Art → Museum of History → Modern Art Museum → Natural History Museum.", "usage": {"input_tokens": 30892, "cached_input_tokens": 0, "output_tokens": 103, "reasoning_output_tokens": 70}, "prompt_tokens_o200k_base": 30194, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.3, "item_types": ["agent_message"], "session_record_sha256": "384ff517eb5c05cf75a35421afc6eb980feb87922872bae51988c381dc6e2ccc", "events_sha256": "ff3fa18ca09ac9dccf16e6014b67a68d86d9b6f44ef2b44730008212b2e3fa28", "prompt_sha256": "cdfb941bb9749d1d153fcaef43f5abca760f91184a0cbd7ffd6242fa28d09f37", "prompt_chars": 142173}
{"question_id": "gpt4_7bc6cf22", "answer": "You read it on March 20, 2023, which was 12 days before April 1, 2023.\n\nAnswer: 12 days ago.", "usage": {"input_tokens": 34294, "cached_input_tokens": 0, "output_tokens": 63, "reasoning_output_tokens": 24}, "prompt_tokens_o200k_base": 33596, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.9, "item_types": ["agent_message"], "session_record_sha256": "08161a718ca2e36453e0a70961877c1d64bc6264df7804121ac164acf5b3a109", "events_sha256": "97365d6143f151ba4b6613affbf4d73479c6376c093bdbfcfc95b12f0dbcb901", "prompt_sha256": "569ddb744eb2925f62e284ee018a2d115a7dd3b00e8f173e49dd820e8ba8e7ca", "prompt_chars": 161244}
{"question_id": "gpt4_7ca326fa", "answer": "- **Emma** graduated in late May, as mentioned in the May 28 session.\n- **Rachel** graduated on June 21, the day before the June 22 session.\n- **Alex** graduated about two weeks before July 15—approximately July 1.\n\nAnswer: Emma graduated first, Rachel second, and Alex third.", "usage": {"input_tokens": 27426, "cached_input_tokens": 0, "output_tokens": 122, "reasoning_output_tokens": 48}, "prompt_tokens_o200k_base": 26728, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.0, "item_types": ["agent_message"], "session_record_sha256": "d8ddda8b7a99ce306ba90f82709c15712940ccd4923eb207d4f2b293d3dcdaeb", "events_sha256": "7f1c856f9f295cbc2e8883a6417da42ecd14832b8836cfdc6d0547d99c14651f", "prompt_sha256": "f48835ec17b41b611faf6f3ca179f23794477047ff1510b93e73ef3ac69c1406", "prompt_chars": 124371}
{"question_id": "gpt4_7ddcf75f", "answer": "Answer: 3 days ago.", "usage": {"input_tokens": 33396, "cached_input_tokens": 0, "output_tokens": 11, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 32698, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.5, "item_types": ["agent_message"], "session_record_sha256": "96550fe0d5acbaa3e0b04378979f353ec8974acc2e66bb316cd186c3a62749df", "events_sha256": "4da4c27cba9145408eabd5a520c1d48ca2db39f57416267d48b808aff3a9269c", "prompt_sha256": "18e4794f1ed18d71eba8d28e5dfc85d8f67282ba1fae0c88f0134fa8eb991748", "prompt_chars": 147826}
{"question_id": "gpt4_7de946e7", "answer": "You dealt with the persistent cough first: it prompted your visit to Dr. Smith on **February 10th**, while your skin tag was removed on **February 22nd**, 12 days later.\n\nAnswer: The persistent cough came first.", "usage": {"input_tokens": 27526, "cached_input_tokens": 0, "output_tokens": 103, "reasoning_output_tokens": 48}, "prompt_tokens_o200k_base": 26828, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.1, "item_types": ["agent_message"], "session_record_sha256": "591027572381e81c79d9ff720374f1476f023dc55107e44c9aa3544e647cc748", "events_sha256": "f62c314fcf04c173b893e51f33e9900cc970902fb9f20677fd5de7a92d80973e", "prompt_sha256": "b35a2b50bcd4084445a667b614c94d6c2e321ed21e626a59c8188873ee98d16e", "prompt_chars": 131096}
{"question_id": "gpt4_7f6b06db", "answer": "Answer: Muir Woods National Monument day hike with your family → Big Sur and Monterey road trip with friends → Yosemite National Park solo camping trip.", "usage": {"input_tokens": 34138, "cached_input_tokens": 0, "output_tokens": 91, "reasoning_output_tokens": 56}, "prompt_tokens_o200k_base": 33440, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.5, "item_types": ["agent_message"], "session_record_sha256": "34c757b0c9745626fea926abd600b0b427d4b2edbc15130aa3c0a1697ce88d2d", "events_sha256": "f673cf1da78555506a47ae1da93f80c8f8e2d96d4fdcb7c8c4d1f97ee867cecb", "prompt_sha256": "905258ed23f359128b6f49337e9472f101db21848a7eb6e0b44030e570980a2d", "prompt_chars": 150385}
{"question_id": "gpt4_7fce9456", "answer": "You viewed **5 properties** before making your February 25th offer:\n\n1. 3-bedroom bungalow in Oakwood — January 22nd\n2. Property in Cedar Creek — February 1st\n3. 1-bedroom condo — February 10th\n4. 2-bedroom condo — February 15th\n5. 3-bedroom townhouse in Brookside — February 22nd\n\nAnswer: 5 properties.", "usage": {"input_tokens": 36845, "cached_input_tokens": 0, "output_tokens": 155, "reasoning_output_tokens": 62}, "prompt_tokens_o200k_base": 36147, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.7, "item_types": ["agent_message"], "session_record_sha256": "358c364a8eb5fab6595754d0f5ba7c7dd047ec9402f172c68831ce4bc5ad37e6", "events_sha256": "dd5b2c7ae13a0739c6a5bfc2ff9eae3b63095bb2c3b8aad842050a5d96bc6450", "prompt_sha256": "ba20cce6a500fd21963077a9237a4400c4dc0a65e9978c79e7559dd4df65e793", "prompt_chars": 170653}
{"question_id": "gpt4_8279ba02", "answer": "You said you got your smoker “today” on March 15, 2023. From March 15 to March 25 is 10 days.\n\nAnswer: 10 days ago.", "usage": {"input_tokens": 30364, "cached_input_tokens": 0, "output_tokens": 42, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 29666, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.3, "item_types": ["agent_message"], "session_record_sha256": "5becece4ff79b708416644d86b7b25c74fe284da054f9b95458919d97e83621c", "events_sha256": "21fa347c38cc48781321cd7e79fcbe16baa6126dd78784771614e6c9e2967beb", "prompt_sha256": "da85818898edf6fcd7fba761a9acec64e6490bc71a97ef0f23ba6a2a549342a6", "prompt_chars": 134020}
{"question_id": "gpt4_8279ba03", "answer": "Answer: A smoker.", "usage": {"input_tokens": 34438, "cached_input_tokens": 0, "output_tokens": 38, "reasoning_output_tokens": 27}, "prompt_tokens_o200k_base": 33740, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.0, "item_types": ["agent_message"], "session_record_sha256": "2d9520837a54396e72a9620d75152c7207e7925d0883b8798055a6bde1fabeb4", "events_sha256": "f22c367243eb513afa0b0803ef07f413cce66e8ffc90366d51103a1b5a0de841", "prompt_sha256": "55e14fd56de5c6de8ba063204f4a54739e36ec87074935e2042fbbe343067412", "prompt_chars": 153392}
{"question_id": "gpt4_85da3956", "answer": "Answer: 3 weeks ago.", "usage": {"input_tokens": 30621, "cached_input_tokens": 0, "output_tokens": 119, "reasoning_output_tokens": 106}, "prompt_tokens_o200k_base": 29923, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.9, "item_types": ["agent_message"], "session_record_sha256": "be90d0767d620fd48c4ccf618617533463f1024aa35ab93252c724cb3705f0f2", "events_sha256": "393a87521c1def12913339bd6ee5b3ed73043daa28eddf0908c0562fd9d5f0cd", "prompt_sha256": "f0274e529f68773284f0cfe78925fd1effd6928e7292f71f6a3e591afc5c5944", "prompt_chars": 137337}
{"question_id": "gpt4_88806d6e", "answer": "You met Tom at a charity event a few months ago, whereas you met Mark and Sarah on a beach trip about a month ago. So you met Tom first.\n\nAnswer: Tom.", "usage": {"input_tokens": 22522, "cached_input_tokens": 0, "output_tokens": 69, "reasoning_output_tokens": 26}, "prompt_tokens_o200k_base": 21824, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.5, "item_types": ["agent_message"], "session_record_sha256": "b6fa3bca9fb7612c1027ed6b1ae16738cb72246f7a0c9aee720eac4dc13d8be3", "events_sha256": "3c311516ed3d8b4fc15c8b8dbecf59e154e29247b233d20190e833bbedda09d5", "prompt_sha256": "5f714c9445d52b3c8964dacf902f339fbca62cfbda42d5598de9caad76cf80fa", "prompt_chars": 105725}
{"question_id": "gpt4_8c8961ae", "answer": "You took your solo trip to Thailand last year (2022), while your family trip to Europe was last month (April 2023).\n\nAnswer: You took the solo trip to Thailand first.", "usage": {"input_tokens": 34501, "cached_input_tokens": 0, "output_tokens": 79, "reasoning_output_tokens": 34}, "prompt_tokens_o200k_base": 33803, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.5, "item_types": ["agent_message"], "session_record_sha256": "2c5f4fd6d3dabbcecaa883ecbd8b90a38a73d5edac849c3cb669aee349aa88fe", "events_sha256": "69d4d2b6f6f769ceeffebe2dcff62e72aaccb77e075d0075d5d91787850ae1cc", "prompt_sha256": "183819d6bfdbd102a5f4c0db58990d5f20c5e9018885427c2090611d1c44cf8d", "prompt_chars": 159882}
{"question_id": "gpt4_8e165409", "answer": "You repotted the spider plant on March 4, 2023, and gave Mrs. Johnson cuttings on March 18, 2023. The interval was 18 − 4 = 14 days.\n\nAnswer: 14 days.", "usage": {"input_tokens": 33737, "cached_input_tokens": 0, "output_tokens": 68, "reasoning_output_tokens": 12}, "prompt_tokens_o200k_base": 33039, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.9, "item_types": ["agent_message"], "session_record_sha256": "47a3d408857a1ad6acd6aa863366a29a3b05bbadcde21dd2f32dc5211a67e65f", "events_sha256": "4f99a8e1890205571acfd891d963f4f1144b52b56f4e5b021354b55b6943ccc3", "prompt_sha256": "4e48801c4c2722f7b7dd04ca26450e8c108206c0fe71d172bbfbbff4b88f5f96", "prompt_chars": 150242}
{"question_id": "gpt4_93159ced", "answer": "You said you’ve worked professionally for 9 years and have been at NovaTech for about 4 years and 3 months. Subtracting your NovaTech tenure gives your prior work experience.\n\nAnswer: About 4 years and 9 months.", "usage": {"input_tokens": 35266, "cached_input_tokens": 0, "output_tokens": 87, "reasoning_output_tokens": 31}, "prompt_tokens_o200k_base": 34568, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.0, "item_types": ["agent_message"], "session_record_sha256": "ff2655527ff7e3c98e4a52be0af23d261481e120556c83272eb67ef97d4d724b", "events_sha256": "885269e1787a01913c64908438b4c488ce7edd0b2f5d41911a2a9782d66bab7b", "prompt_sha256": "b8811f4961c409cabab4c7221c7288063a93cad018ca323805415fd6bf2d9193", "prompt_chars": 172026}
{"question_id": "gpt4_93159ced_abs", "answer": "Answer: The sessions don’t provide enough information to determine how long you worked before joining Google; they don’t state when you started there.", "usage": {"input_tokens": 36474, "cached_input_tokens": 0, "output_tokens": 85, "reasoning_output_tokens": 51}, "prompt_tokens_o200k_base": 35776, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.2, "item_types": ["agent_message"], "session_record_sha256": "548595026293bb7d52e8b9651a768208bfb80c12d8de6ec737308650b6e1f0a0", "events_sha256": "fd82fccee302ce5e4844087a194fcfd017df948b35b712b0b9b324aa7c7f203e", "prompt_sha256": "db7180dbd43842f1e40b3f595acd2113d98fe5dc238c08118f5372f2de2a4698", "prompt_chars": 170053}
{"question_id": "gpt4_93f6379c", "answer": "You joined “Page Turners” first. On May 25, you said you joined it **last week**, while you joined “Marketing Professionals” **yesterday** (May 24).\n\nAnswer: Page Turners.", "usage": {"input_tokens": 26877, "cached_input_tokens": 0, "output_tokens": 49, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 26179, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.8, "item_types": ["agent_message"], "session_record_sha256": "53b1c7cc89406aef96c339016a662064a8674c6a8dd21f72f8f6d5379c415876", "events_sha256": "319872204646730abd2b5ac647a9aad54ded45c966ce4b80e3429b33d2331fb0", "prompt_sha256": "e16b62b212e4c4515283d533aa1081a74c0e2a898d5bacd7730c6a090c2f8d90", "prompt_chars": 131901}
{"question_id": "gpt4_98f46fc6", "answer": "You participated in the charity bake sale first, on March 15, 2023. The charity gala was on March 28, 2023, 13 days later.\n\nAnswer: The charity bake sale.", "usage": {"input_tokens": 28803, "cached_input_tokens": 0, "output_tokens": 47, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 28105, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.4, "item_types": ["agent_message"], "session_record_sha256": "08263423e7109164a65a9fa6ce36e26b9e4cd6d9f8471cf720a4f8cbad83da75", "events_sha256": "422e9e4985d690e8e7058b35a0f625c81b6196b5d9a9c868375d8cd202dc507a", "prompt_sha256": "0c788ec54e6d398a36c8efb68a3b04e0cbf0732aced15779ff0e0e7dce1532cd", "prompt_chars": 132780}
{"question_id": "gpt4_9a159967", "answer": "You flew with **United Airlines** the most, with **four flights** on your Chicago business trip in March—two outbound on March 10 and two returning on March 12.\n\nAnswer: United Airlines.", "usage": {"input_tokens": 30144, "cached_input_tokens": 0, "output_tokens": 101, "reasoning_output_tokens": 53}, "prompt_tokens_o200k_base": 29446, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.3, "item_types": ["agent_message"], "session_record_sha256": "ede192dc95a51182e44dc9ab1d1177f1d4e49650952cf87187c629b6e01a0e41", "events_sha256": "8d130dad012851b56a2dd8f579fce93fe33c38fd873b22f788190f38a2a64c90", "prompt_sha256": "22668ed2e8389ad006af7020671c5b9e71609b7797b8164a1dbac3eabc343ca8", "prompt_chars": 142604}
{"question_id": "gpt4_a1b77f9c", "answer": "Answer: 8 weeks in total.", "usage": {"input_tokens": 39165, "cached_input_tokens": 0, "output_tokens": 86, "reasoning_output_tokens": 72}, "prompt_tokens_o200k_base": 38467, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.2, "item_types": ["agent_message"], "session_record_sha256": "73381e22bb946a5b3b5570a60dc63f94652709a11c717121c0f34f88ba69b57b", "events_sha256": "ce57bd431759cff36965f3ee6f8174c62f5b0d9dbf6629815f6ba73149b12a99", "prompt_sha256": "f329c741a42d23ee868bf0a657a8a192bc6c28f7e202c9280c73b73449cff363", "prompt_chars": 180981}
{"question_id": "gpt4_a2d1d1f6", "answer": "You harvested your first batch on April 15, 2023. From April 15 to April 18 is 3 days.\n\nAnswer: 3 days ago.", "usage": {"input_tokens": 36732, "cached_input_tokens": 0, "output_tokens": 38, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 36034, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.9, "item_types": ["agent_message"], "session_record_sha256": "10481440bf24d91d97a5faf23a4523dda20f8cd6a503d28c1be449b46952995b", "events_sha256": "23d624800e5a329d4af9ed082d3a85a915f73122662a86813f010d2a2fd0d9ec", "prompt_sha256": "bdb378c157c63fea6c756be5a4e3380df7b93658137281752f78bf9218e5c184", "prompt_chars": 168125}
{"question_id": "gpt4_a56e767c", "answer": "You mentioned attending four distinct film festivals:\n1. **Austin Film Festival** — participated in the 48-hour film challenge.\n2. **Seattle International Film Festival** — attended a screening and director Q&A for *The Weight of Water*.\n3. **Portland Film Festival** — volunteered and assisted with Rachel Morrison’s masterclass.\n4. **AFI Fest** in Los Angeles — saw *Joker* and attended the Q&A with Todd Phillips and Joaquin Phoenix.\n\nAnswer: 4 movie festivals.", "usage": {"input_tokens": 35816, "cached_input_tokens": 0, "output_tokens": 131, "reasoning_output_tokens": 22}, "prompt_tokens_o200k_base": 35118, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.2, "item_types": ["agent_message"], "session_record_sha256": "933f26b9e5b2553331cfae3f0bc0dc31440981e6645726f621ae7404e7be6613", "events_sha256": "f9ad2338628910af3e39fd97bdd81f9fd0d58bf89218612adce7dc239451d4c2", "prompt_sha256": "4c8fb75c8c034fb7c888c1dfc861d372bfca3cc706cc9427f2cc09eba8e4bb0d", "prompt_chars": 167398}
{"question_id": "gpt4_ab202e7f", "answer": "You replaced or fixed **5 kitchen items**:\n\n1. Fixed the kitchen shelves.\n2. Replaced the worn-out kitchen mat with a new IKEA mat.\n3. Replaced the old kitchen faucet with a touchless Moen faucet.\n4. Replaced the old toaster with a toaster oven.\n5. Replaced the old coffee maker with an espresso machine from your sister, donating the old one to Goodwill.\n\nAnswer: 5 kitchen items.", "usage": {"input_tokens": 33807, "cached_input_tokens": 0, "output_tokens": 128, "reasoning_output_tokens": 31}, "prompt_tokens_o200k_base": 33109, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.5, "item_types": ["agent_message"], "session_record_sha256": "c9ec7cb1744f4ffe4a053b9e6dfd183d139b1a0f5b7db0f2885471ac24653a4b", "events_sha256": "2947730a6b7dbcafda7433dd03d05c5be928e736c496f9b535cb04fb0011bfe9", "prompt_sha256": "f16fc9bcd8b4b432c10f6fdfbd6423cf025d685a9bde2f9335896129e71382d6", "prompt_chars": 146727}
{"question_id": "gpt4_af6db32f", "answer": "Answer: 17 days ago.", "usage": {"input_tokens": 26919, "cached_input_tokens": 0, "output_tokens": 40, "reasoning_output_tokens": 27}, "prompt_tokens_o200k_base": 26221, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.4, "item_types": ["agent_message"], "session_record_sha256": "3e42dec6eed021d5b3e9b9f17c0a68cd265b863c05d8397f64c5fa35b37117ed", "events_sha256": "7c6d053c5846e9e1e44082d0b3d49df71611a5e8346d2c804593e0bea54651dc", "prompt_sha256": "8b3d5e0dc90152a1ceb6ae55ae073caf2bf17c0d18ced4697cf51553289e21d4", "prompt_chars": 119876}
{"question_id": "gpt4_b0863698", "answer": "You participated in the 5K charity run on March 19, 2023. From March 19 to March 26 is 7 days.\n\nAnswer: 7 days ago.", "usage": {"input_tokens": 36580, "cached_input_tokens": 0, "output_tokens": 42, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 35882, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.5, "item_types": ["agent_message"], "session_record_sha256": "9b480f8033645f02d332ebab5c1e95d1b43dc07454fa97ab275e2f3ac0439c9d", "events_sha256": "e55048174f400f99b51189a47e368148ba0c57e315b9aa2c33630e98e6cf4ed9", "prompt_sha256": "8c27e3ea9431358731dda18e1f35972f97d56dfa04cb117a7f60d3abd9ce8a44", "prompt_chars": 166843}
{"question_id": "gpt4_b4a80587", "answer": "The new 50mm f/1.8 prime lens arrived first. You said you got it a month ago, while the coastal road trip was last week, and you took the lens along on that trip.\n\nAnswer: The arrival of the new prime lens happened first.", "usage": {"input_tokens": 31498, "cached_input_tokens": 0, "output_tokens": 95, "reasoning_output_tokens": 34}, "prompt_tokens_o200k_base": 30800, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.2, "item_types": ["agent_message"], "session_record_sha256": "6db1e48efd924a7a6698e84f2225b395c2d296713219500c89fa5c47c438bda0", "events_sha256": "1965af20947cb1a8702ef86a1572defb047637663d10533c1f1600b2a6cf8e94", "prompt_sha256": "d286abdd8f2eb029c414d4c5e170c6e1361d89f269acb265261bfebb2fbefb55", "prompt_chars": 144623}
{"question_id": "gpt4_b5700ca0", "answer": "Answer: You attended the Maundy Thursday service at the Episcopal Church.", "usage": {"input_tokens": 29683, "cached_input_tokens": 0, "output_tokens": 19, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 28985, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 4.2, "item_types": ["agent_message"], "session_record_sha256": "6f0a51c28fd50ca3ad2847e80f491ddcf69cc6961b0d0197f976b4babc7cb763", "events_sha256": "c7f12c2b26dbe403cd9cf04dbd0f5c1ddc178c128c9611a6c9f9ad6b0ec6ec38", "prompt_sha256": "af4f948ee34a8467dd0552ea68d9b5d10316202ecf8e12f117e41b7a8fb2e1a1", "prompt_chars": 130404}
{"question_id": "gpt4_b5700ca9", "answer": "Answer: 4 days ago.", "usage": {"input_tokens": 29836, "cached_input_tokens": 0, "output_tokens": 11, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 29138, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 4.4, "item_types": ["agent_message"], "session_record_sha256": "2e37fb91915f74eb291e5c21a18317a33cdb776d155a9035794a8575ac889bdc", "events_sha256": "695e156a3e156bd3179672ebc3fd2d8e617b6719aa98bb6fa4aff70e5ffacb2e", "prompt_sha256": "eb9dfd2f25d34b2314a9615b1568e6396c895d0ffe58859ea847dd224ddfaff6", "prompt_chars": 136023}
{"question_id": "gpt4_c27434e8", "answer": "You said you started the Japanese Zero fighter plane about a month ago, while you started the Ferrari 288 GTO about three weeks ago. So the Zero came first.\n\nAnswer: The Japanese Zero fighter plane model.", "usage": {"input_tokens": 24132, "cached_input_tokens": 0, "output_tokens": 84, "reasoning_output_tokens": 35}, "prompt_tokens_o200k_base": 23434, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.0, "item_types": ["agent_message"], "session_record_sha256": "964a6e1e792f73cdd99150248a1ac981bbd539e571c7c631450b2ae60c0239ee", "events_sha256": "090088c6bea5e56317040a2ce8391bbc70ad561ac24405006852987eec8ee93b", "prompt_sha256": "cf5b2dd7c17129f8fe75dfe4766bda786c2c4bf8124d25c627f800d4c9c91b9c", "prompt_chars": 109512}
{"question_id": "gpt4_c27434e8_abs", "answer": "You said you started the Ferrari 288 GTO model about three weeks before May 23, 2023, on a Sunday afternoon. The retrieved sessions don’t mention when you started the Porsche 991 Turbo S model, so I can’t determine which came first.\n\nAnswer: There isn’t enough information to tell which project you started first.", "usage": {"input_tokens": 30877, "cached_input_tokens": 0, "output_tokens": 132, "reasoning_output_tokens": 57}, "prompt_tokens_o200k_base": 30179, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.9, "item_types": ["agent_message"], "session_record_sha256": "6137846c6df2eefaaf94227ebd7ebfb95619c32cfd1419d4dee1de426b17a9c9", "events_sha256": "421109095bff49852f19e099f0aa658ea8db990bb2563fe6ab889d52c492125b", "prompt_sha256": "2d0f4f73c7b07c8508ed20f47b6c7647c653d9f700f7287dd14542e76a1c07b6", "prompt_chars": 142684}
{"question_id": "gpt4_cd90e484", "answer": "Answer: You had used your new binoculars for two weeks before seeing the American goldfinches returning.", "usage": {"input_tokens": 33433, "cached_input_tokens": 0, "output_tokens": 58, "reasoning_output_tokens": 31}, "prompt_tokens_o200k_base": 32735, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.7, "item_types": ["agent_message"], "session_record_sha256": "de92da2f07bfa2dbe5d99756706e6b6ba358deda1af9494a961f3afe9d0f20a9", "events_sha256": "b1919a5f76719e6683676db30b21d501a754cd4da015cde11bb4cac8c777e28c", "prompt_sha256": "e01fe41de5b3f455936dfa9dcb938d60d6dde12d1ec0020e05d58daae5eeb79d", "prompt_chars": 158056}
{"question_id": "gpt4_d12ceb0e", "answer": "The ages you shared are:\n- You: 32\n- Mom: 55\n- Dad: 58\n- Grandma: 75\n- Grandpa: 78\n\nAverage = (32 + 55 + 58 + 75 + 78) ÷ 5 = 298 ÷ 5 = **59.6 years**.\n\nAnswer: 59.6 years old.", "usage": {"input_tokens": 28329, "cached_input_tokens": 0, "output_tokens": 125, "reasoning_output_tokens": 38}, "prompt_tokens_o200k_base": 27631, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.6, "item_types": ["agent_message"], "session_record_sha256": "64f9968c5ff57108cea58a7b0eb5857c3031ea5435527eb12ce83b07787064f9", "events_sha256": "619eaaeff233d6980e108d0dbc49c44b8761143155a55637f89799c8b46b79dc", "prompt_sha256": "8a1770a3c73623a4c54ec7fb60a02b08630cdc4b9faa1316dd9c54cbf900e1d3", "prompt_chars": 132024}
{"question_id": "gpt4_d31cdae3", "answer": "Answer: The family road trip across the American Southwest came first, a few years ago; the solo trip to Europe was last summer.", "usage": {"input_tokens": 24674, "cached_input_tokens": 0, "output_tokens": 64, "reasoning_output_tokens": 31}, "prompt_tokens_o200k_base": 23976, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.0, "item_types": ["agent_message"], "session_record_sha256": "abdbafad66b0b6674ce0ed7769400fa2fe970038dfcf70049172160f242faf43", "events_sha256": "32f111ebee671d90bf0f1b50564068d8da625d23846afc3bf4575b71640fe833", "prompt_sha256": "5d4ee2bcf45c3649105f796c1f9ea799cffb21bbc222a5fe1d40539176589e9e", "prompt_chars": 114742}
{"question_id": "gpt4_d6585ce8", "answer": "From earliest to latest, your reported concerts and musical events were:\n\n1. **Billie Eilish concert — March 18:** At the Wells Fargo Center in Philadelphia, with your sister.\n2. **Free outdoor concert series — March 25:** In a local park, where you discovered new talent.\n3. **Indie music festival in Brooklyn — shortly before April 1:** With a group of friends; you saw Glass Animals perform.\n4. **Jazz night at a local bar — April 8:** An intimate live-music event.\n5. **Queen with Adam Lambert — reported April 15 as “just saw them”:** At the Prudential Center in Newark, New Jersey, with your parents.\n\nThe exact attendance dates for the Brooklyn festival and Queen concert weren’t stated.\n\nAnswer: Billie Eilish → outdoor park concert → Brooklyn indie music festival → local jazz night → Queen with Adam Lambert.", "usage": {"input_tokens": 36598, "cached_input_tokens": 0, "output_tokens": 305, "reasoning_output_tokens": 116}, "prompt_tokens_o200k_base": 35900, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 17.0, "item_types": ["agent_message"], "session_record_sha256": "8c70ce0ae73dcc23ab80b9c5b1fe2e7f2d763efbfa346783b011674c64460cb4", "events_sha256": "c4db5a076c55d0a47658c380a7d2e35b2177da7d6f7aa9d41cd24496d7b24464", "prompt_sha256": "2fe9dcdc75b53a22a963834e2f0eb7510be3e5ce3dd5911dcd4c07b47f7fdf81", "prompt_chars": 160435}
{"question_id": "gpt4_d6585ce9", "answer": "Answer: You went with your parents to see Queen with Adam Lambert at the Prudential Center in Newark, NJ.", "usage": {"input_tokens": 34034, "cached_input_tokens": 0, "output_tokens": 69, "reasoning_output_tokens": 40}, "prompt_tokens_o200k_base": 33336, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.2, "item_types": ["agent_message"], "session_record_sha256": "afded94dd74cd7913ebbd1e6fd0a1abfdea9841429cfbc1ae524ecebb5e6949e", "events_sha256": "b6f5b38d39d0ccc4fd02c85430574ad063e80185ea8c3872fe3d67a6d2574a91", "prompt_sha256": "9ccb11dc37df6ca78a67fe412719942d54f6291f34212c8c7d5c204f89adcce2", "prompt_chars": 154357}
{"question_id": "gpt4_d84a3211", "answer": "Your recorded bike-related spending totals **$185** since the start of the year. This counts your helmet, replacement chain, and bike lights once each, and excludes the bike rack you haven’t purchased yet.\n\nAnswer: $185", "usage": {"input_tokens": 36850, "cached_input_tokens": 0, "output_tokens": 132, "reasoning_output_tokens": 80}, "prompt_tokens_o200k_base": 36152, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.1, "item_types": ["agent_message"], "session_record_sha256": "c0edc75113d9713ce90322b747aed177a685ca8748c4bb7e2f5afc1f142fcd59", "events_sha256": "c53ded0afac1ca27dc6909e919b4ffa5968223aa9e27fddaae940b66e26a3a4b", "prompt_sha256": "e4365595ba701ba2e0f38da46e27242983e9d7e05e27f78dc1f75216b213870a", "prompt_chars": 163644}
{"question_id": "gpt4_d9af6064", "answer": "You set up the new router first: it was already improving your Wi-Fi after you got it on January 15th, while you set up the smart thermostat on February 10th.\n\nAnswer: The new router.", "usage": {"input_tokens": 31799, "cached_input_tokens": 0, "output_tokens": 48, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 31101, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.1, "item_types": ["agent_message"], "session_record_sha256": "cd293779c655cd56ebfceb136fce49116815f6299d50ba5b8f97f50b28b0da99", "events_sha256": "0e87920c99af9f719f8b08a016d195e4804c77695679537dd04b1ea074def5b9", "prompt_sha256": "9f3d7afc638b7bea442a44e38388eb85ee7974c1a058f3bee88147a07d5e1ba9", "prompt_chars": 149790}
{"question_id": "gpt4_e05b82a6", "answer": "Answer: 10 times.", "usage": {"input_tokens": 33091, "cached_input_tokens": 0, "output_tokens": 48, "reasoning_output_tokens": 36}, "prompt_tokens_o200k_base": 32393, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.8, "item_types": ["agent_message"], "session_record_sha256": "e304930e60b4a049e26cc92feb37c3d8d762248635aa7723f1a5c1d5a1802a9b", "events_sha256": "e7c103e452bcce47dac456b66064314e38165cac56db0a8903fbe49b29e89f7a", "prompt_sha256": "be5fdcfc2204f6f56b37560012eb73b045c3cb0e770c7c9c79cae553542e10e3", "prompt_chars": 148952}
{"question_id": "gpt4_e061b84f", "answer": "Answer: Spring Sprint Triathlon → volleyball league game → company’s annual charity soccer tournament.", "usage": {"input_tokens": 31261, "cached_input_tokens": 0, "output_tokens": 144, "reasoning_output_tokens": 120}, "prompt_tokens_o200k_base": 30563, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 10.2, "item_types": ["agent_message"], "session_record_sha256": "3d56519cfaf392d91e970749ef252105fe4f8c603439e9f1aa3cdb668794c925", "events_sha256": "0a49ce30a23e84a7931fae13e948dcd28053be614d90ae04ba55606227908ea0", "prompt_sha256": "545b2dc7bfd0e1da3f739b9d5f7eb980d8b77e9cc554530205256e86f649d6b9", "prompt_chars": 140320}
{"question_id": "gpt4_e061b84g", "answer": "Answer: Your company’s annual charity soccer tournament.", "usage": {"input_tokens": 29551, "cached_input_tokens": 0, "output_tokens": 14, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 28853, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 5.5, "item_types": ["agent_message"], "session_record_sha256": "9c83a4b470375458b9b0a1fd28131e7291ec6858b9a00a22bf5232d1da4899e8", "events_sha256": "fb2e92d025268ff5f8cd80673261adcc9ddd847c0f1bc5c1fb10e56ab85e6e51", "prompt_sha256": "452f1a34e820446c6676216a0a6ee147c8c42da566d543763c5b8d39e7bfb596", "prompt_chars": 136401}
{"question_id": "gpt4_e072b769", "answer": "You said you had just downloaded Ibotta on April 16, 2023—20 days before May 6.\n\nAnswer: About 3 weeks ago.", "usage": {"input_tokens": 38971, "cached_input_tokens": 0, "output_tokens": 126, "reasoning_output_tokens": 87}, "prompt_tokens_o200k_base": 38273, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.8, "item_types": ["agent_message"], "session_record_sha256": "b98ce3b4aa1aceeb0d3ca146bf60efb1f2339608cd8d0c6311d1cbbcaf3a6467", "events_sha256": "f9a6ab93a2944afbadf2a6f90cd53964f7faf37c4f0ff588ee9c424f0b738195", "prompt_sha256": "682dc05db2d63fd74eeda6df96e36a49407ba6c612f42b9250fe529e60db08a9", "prompt_chars": 179000}
{"question_id": "gpt4_e414231e", "answer": "You fixed your mountain bike on March 15, 2023, and decided to upgrade your road bike’s pedals on March 19, 2023. The interval was 4 days.\n\nAnswer: 4 days", "usage": {"input_tokens": 35364, "cached_input_tokens": 0, "output_tokens": 48, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 34666, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 7.5, "item_types": ["agent_message"], "session_record_sha256": "3a20f9bf6152d33ee6d1f2f24d0c15484e727102393b4012716830d4c0eb0da4", "events_sha256": "a9978cd340320657dc978e7dcc2f03768d65a281f0c40935343324b0c11436c0", "prompt_sha256": "8e8f9d9ff78d7185b3f9a8feb632c610f3d79fd841695a6534fab9f21bc46e06", "prompt_chars": 155696}
{"question_id": "gpt4_e414231f", "answer": "Answer: Your road bike—you upgraded its pedals to Shimano Ultegra clipless pedals on Sunday, March 19.", "usage": {"input_tokens": 33191, "cached_input_tokens": 0, "output_tokens": 92, "reasoning_output_tokens": 62}, "prompt_tokens_o200k_base": 32493, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.6, "item_types": ["agent_message"], "session_record_sha256": "f38035f70979a4968a9cb0808f6e8a2cfed3f25bc3f4e428fb392b4bcaf05518", "events_sha256": "9dd04e1c9caf556408762c77654694d474fdb397de7107b77be7cde85877137b", "prompt_sha256": "b2e3726775040c4f5e85da888a0aee31fbe8bf95204fa4fef226b3d4f571bb20", "prompt_chars": 154087}
{"question_id": "gpt4_ec93e27f", "answer": "Answer: A train.", "usage": {"input_tokens": 32000, "cached_input_tokens": 0, "output_tokens": 9, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 31302, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 4.0, "item_types": ["agent_message"], "session_record_sha256": "d029c806bddbfbfadb67362dc822ce65caf48f8cf0d7e286fc602453a4bdef19", "events_sha256": "67190fca114f767e14ddd62cb42c929911685307efe6d669f3be34f964093494", "prompt_sha256": "881936503dd2d26c63ed2962c8e6841e1bc6ae0f92126d56721f8f4b280a22e1", "prompt_chars": 143368}
{"question_id": "gpt4_f2262a51", "answer": "Answer: 3 different doctors—Dr. Patel (ENT specialist), Dr. Lee (dermatologist), and Dr. Smith (primary care physician).", "usage": {"input_tokens": 27583, "cached_input_tokens": 0, "output_tokens": 98, "reasoning_output_tokens": 61}, "prompt_tokens_o200k_base": 26885, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.0, "item_types": ["agent_message"], "session_record_sha256": "23d3bf4d55b8f604e16e4aa6e0c028947ad005275f77bb3d3c26f66d00ff82e1", "events_sha256": "fd4f5086f50edd228e185b35f1ac6ed21ded3ede483f9ff0fea8a46650d9a95c", "prompt_sha256": "11bb492085c22e76dd955bf9b27ec77f14ebd98d717250e74ed620a94ec873ee", "prompt_chars": 123982}
{"question_id": "gpt4_f420262c", "answer": "From earliest to latest, your completed flights were:\n\n1. **JetBlue** — San Francisco to Boston, reported on November 17, 2022.\n2. **Delta** — Boston–Atlanta round trip on January 15, 2023.\n3. **United Airlines** — Boston to Chicago on January 28, 2023.\n4. **American Airlines** — New York to Los Angeles on February 10, followed by Los Angeles to New York, reported on February 14, 2023.\n\nSpirit Airlines and your later JetBlue/Delta bookings were upcoming trips, not confirmed completed flights.\n\nAnswer: JetBlue → Delta → United Airlines → American Airlines.", "usage": {"input_tokens": 33132, "cached_input_tokens": 0, "output_tokens": 352, "reasoning_output_tokens": 208}, "prompt_tokens_o200k_base": 32434, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 16.2, "item_types": ["agent_message"], "session_record_sha256": "56646e4a3676c4ece4e4aea5a0c685bf50aaace625979ec801678b1bcdac4f05", "events_sha256": "dede97c8ccdc3da5b208fc1a04b123dd40d5010b25dd83c3f506df292b33f55b", "prompt_sha256": "c0ebb0a7ff34d5a52f30dc2b1f5c86b796910fef7a3e0a1b5f7d209b615e5908", "prompt_chars": 148103}
{"question_id": "gpt4_f420262d", "answer": "Answer: American Airlines.", "usage": {"input_tokens": 31349, "cached_input_tokens": 0, "output_tokens": 57, "reasoning_output_tokens": 46}, "prompt_tokens_o200k_base": 30651, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.9, "item_types": ["agent_message"], "session_record_sha256": "261e25c3fdf7b4e9179a191b1c3b023c32c76db82265a69b00b6a5c6826c7b5b", "events_sha256": "cb429bb6d8208d9d6cc8030c4f8c959c06e3100503a8365d69417ec3908b10a5", "prompt_sha256": "30b0fefd4729380a09a348c232fb521c0b47a5692f390ac1f6d038ec42e502dd", "prompt_chars": 142751}
{"question_id": "gpt4_f49edff3", "answer": "From first to last:\n1. **February 5, 2023:** You helped your friend prepare the nursery, shopping at Buy Buy Baby.\n2. **February 10, 2023:** You helped your cousin pick out baby shower supplies at Target.\n3. **February 20, 2023:** You ordered a customized phone case for your friend’s birthday.\n\nAnswer: Helped your friend prepare the nursery → helped your cousin pick out baby shower supplies → ordered the customized phone case for your friend’s birthday.", "usage": {"input_tokens": 33753, "cached_input_tokens": 0, "output_tokens": 110, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 33055, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 8.8, "item_types": ["agent_message"], "session_record_sha256": "3fdc2632747153a4c99ffe57898e8f05e2f0b659c26e9516fb3017775ea0c887", "events_sha256": "93d91ec31c69157b1f9eb8b36bc2e0cca9c177b718cdbb105c1f1032ad5bcc78", "prompt_sha256": "297d5ae9ac6c3227cb314a8da6b8f07418a7514c7a19a97d40ce8706981ed06f", "prompt_chars": 152398}
{"question_id": "gpt4_fa19884c", "answer": "You started playing along to your favorite songs on your old keyboard on March 25, 2023, and discovered the bluegrass band on March 31, 2023. The interval was 6 days.\n\nAnswer: 6 days.", "usage": {"input_tokens": 40098, "cached_input_tokens": 0, "output_tokens": 53, "reasoning_output_tokens": 0}, "prompt_tokens_o200k_base": 39400, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 6.5, "item_types": ["agent_message"], "session_record_sha256": "93884ecbf954ec2eb22aab7485a1b8624d81c6d4a34c0059e4b296a23454ca4d", "events_sha256": "aaa40cb8b5e5d75421fe0da8b746bd7b92b905dbda2acd6425d2bdf92a03827d", "prompt_sha256": "7c267f108303c4c267ff03d181e797ef06e388b473b7c28ea7249e1b760e43b2", "prompt_chars": 176944}
{"question_id": "gpt4_fa19884d", "answer": "Answer: You started listening to a bluegrass band featuring a banjo player on March 31, but you didn’t mention its name.", "usage": {"input_tokens": 31977, "cached_input_tokens": 0, "output_tokens": 125, "reasoning_output_tokens": 91}, "prompt_tokens_o200k_base": 31279, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.5, "item_types": ["agent_message"], "session_record_sha256": "7cb6aa678089ab4af3bc53a46bf6dbbcedf839d5ba09afdbb4b8b5d3056a5cd5", "events_sha256": "36b627f04efa1020a5183ab3c5af0374e3fc3f814449650857775912f607c478", "prompt_sha256": "b67f33c40ec37c6aa506a88708a95de934f034ed87e3d1e0444e7209625d3c7d", "prompt_chars": 145006}
{"question_id": "gpt4_fe651585", "answer": "Alex adopted a baby girl from China in January, before Rachel’s twins, Jackson and Julia, were born on February 12.\n\nAnswer: Alex became a parent first.", "usage": {"input_tokens": 27149, "cached_input_tokens": 0, "output_tokens": 90, "reasoning_output_tokens": 50}, "prompt_tokens_o200k_base": 26451, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 9.6, "item_types": ["agent_message"], "session_record_sha256": "c31eab4b64bce530feb9e31f2c002317cee8ca42cf79e6061ec0d7f5dfc154bc", "events_sha256": "7c323e84aa93bbbc386d8101af15f588669ada74ced4337c5bffe9e139551dfe", "prompt_sha256": "9bd8fdd3e3d5a3417ca0eea60a46c28dc864923168fc77ef318ed9b0b47294dc", "prompt_chars": 126776}
{"question_id": "gpt4_fe651585_abs", "answer": "Alex adopted a baby girl in January 2023, but the sessions do not identify when Tom became a parent.\n\nAnswer: Cannot determine from the supplied sessions.", "usage": {"input_tokens": 23008, "cached_input_tokens": 0, "output_tokens": 96, "reasoning_output_tokens": 58}, "prompt_tokens_o200k_base": 22310, "reader_line_tokens": 10, "fixed_overhead_tokens": 688, "wall_s": 11.2, "item_types": ["agent_message"], "session_record_sha256": "7502a1295f6790b7571cdbe0b4d659b4a118ee6165a4472791d5499b2ec0ac9c", "events_sha256": "7335886dfbc9d31acaf37f238f7ef2acd5b353a32d9bd93a3b36ad629bec1196", "prompt_sha256": "c95a129af1b3c3c7c8cf3b2e4c196392aafca7737ddeea86ba6561fb13cb278c", "prompt_chars": 107059}


==> anc/arm_D_full_scaffold/gpt4o_released_templates/A/control_receipt.json <==
{
 "n": 20,
 "n_positive_eligible": 17,
 "positive_pass": 17,
 "negative_pass": 20,
 "positive_rate": 1.0,
 "negative_rate": 1.0,
 "threshold": 0.9,
 "ssp_excluded_from_positive_arm": true,
 "records": [
  {
   "question_id": "08f4fc43",
   "question_type": "temporal-reasoning",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "Yes.",
   "negative_raw": "No."
  },
  {
   "question_id": "1faac195",
   "question_type": "single-session-user",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "yes",
   "negative_raw": "No."
  },
  {
   "question_id": "4fd1909e",
   "question_type": "single-session-user",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "yes",
   "negative_raw": "No."
  },
  {
   "question_id": "0e4e4c46",
   "question_type": "knowledge-update",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "yes",
   "negative_raw": "No."
  },
  {
   "question_id": "6f9b354f",
   "question_type": "single-session-user",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "Yes.",
   "negative_raw": "No."
  },
  {
   "question_id": "71017276",
   "question_type": "temporal-reasoning",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "Yes",
   "negative_raw": "No."
  },
  {
   "question_id": "07741c44",
   "question_type": "knowledge-update",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "yes",
   "negative_raw": "No."
  },
  {
   "question_id": "5a7937c8",
   "question_type": "multi-session",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "Yes.",
   "negative_raw": "No."
  },
  {
   "question_id": "6222b6eb",
   "question_type": "single-session-assistant",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "yes",
   "negative_raw": "No."
  },
  {
   "question_id": "8464fc84",
   "question_type": "single-session-assistant",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "Yes",
   "negative_raw": "No."
  },
  {
   "question_id": "29f2956b",
   "question_type": "single-session-user",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "Yes",
   "negative_raw": "No."
  },
  {
   "question_id": "311778f1",
   "question_type": "single-session-user",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "yes",
   "negative_raw": "No"
  },
  {
   "question_id": "853b0a1d",
   "question_type": "single-session-user",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "Yes",
   "negative_raw": "No."
  },
  {
   "question_id": "06f04340",
   "question_type": "single-session-preference",
   "positive_pass": null,
   "negative_pass": true,
   "positive_raw": "",
   "negative_raw": "No."
  },
  {
   "question_id": "1d4e3b97",
   "question_type": "single-session-preference",
   "positive_pass": null,
   "negative_pass": true,
   "positive_raw": "",
   "negative_raw": "No"
  },
  {
   "question_id": "54026fce",
   "question_type": "single-session-preference",
   "positive_pass": null,
   "negative_pass": true,
   "positive_raw": "",
   "negative_raw": "No."
  },
  {
   "question_id": "681a1674",
   "question_type": "multi-session",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "yes",
   "negative_raw": "No."
  },
  {
   "question_id": "60036106",
   "question_type": "multi-session",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "Yes",
   "negative_raw": "No."
  },
  {
   "question_id": "6e984301",
   "question_type": "temporal-reasoning",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "Yes",
   "negative_raw": "No."
  },
  {
   "question_id": "58470ed2",
   "question_type": "single-session-assistant",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "yes",
   "negative_raw": "No."
  }
 ]
}

==> anc/arm_D_full_scaffold/gpt4o_released_templates/A/rescore_summary.json <==
{
 "schema": "cds/lme-qa-gpt4o-judge-rescore/v1",
 "generated_at": "2026-10-01T03:47:53.820837+00:00",
 "judge_model": "gpt-4o-2024-08-06",
 "transport": "api",
 "resolved_snapshots": [
  "gpt-4o-2024-08-06"
 ],
 "prompt_template_version": "longmemeval-official-judge-v1",
 "prompt_templates_sha256": "9c9d67fab129acd497461a2f5589d57120d952744d9f7e04fbfff771b3860d62",
 "rubric_source": "benchmarks/longmemeval-judge-gate/GROUND_TRUTH_SURVEY.md \u00a72 (official templates; SSP header sentence reconstructed)",
 "inputs": {
  "answerable": "checkpoint_answerable.jsonl",
  "abs": "checkpoint_abs.jsonl"
 },
 "row_ids_sha256": "542ab798c92e46ac18fa03d8b31913afbb0f00b1da77350f73d5366ae0f16323",
 "n_rows": 225,
 "n_answerable": 210,
 "llm_judge_accuracy": 0.9523809523809523,
 "per_type": {
  "knowledge-update": {
   "n": 43,
   "llm_acc": 0.9767441860465116
  },
  "multi-session": {
   "n": 58,
   "llm_acc": 0.9137931034482759
  },
  "single-session-assistant": {
   "n": 33,
   "llm_acc": 1.0
  },
  "single-session-preference": {
   "n": 20,
   "llm_acc": 0.95
  },
  "single-session-user": {
   "n": 37,
   "llm_acc": 1.0
  },
  "temporal-reasoning": {
   "n": 19,
   "llm_acc": 0.8421052631578947
  }
 },
 "abstention": {
  "n": 15,
  "llm_judge_refusal_recognized": 13
 },
 "caveats": [
  "Judge model is gpt-4o-2024-08-06, not gpt-4o (LongMemEval's canonical gpt-4o-2024-08-06 judge); cross-judge agreement with the canonical judge is NOT established by this run.",
  "Responses are frozen from the named input checkpoints. Retrieval and reader provenance remain governed by those checkpoints' run receipts; this script changes only the ruler."
 ]
}

==> anc/arm_D_full_scaffold/gpt4o_released_templates/A/rescored.jsonl <==
{"question_id": "001be529", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:08.441536+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "00ca467f", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T03:45:09.023472+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "0100672e", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:09.559237+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "01493427", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:45:10.111108+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "031748ae", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:45:10.777215+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "06878be2", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:12.035994+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "06db6396", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:45:12.651973+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "06f04340", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:13.388812+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "07741c44", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:45:13.956247+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "07741c45", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:45:14.522723+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "078150f1", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:15.134458+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "07b6f563", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:15.752869+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "0862e8bf", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:45:16.800243+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "08e075c7", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:17.333529+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "08f4fc43", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:18.050692+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "0977f2af", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:18.584159+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "099778bb", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:19.298855+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "09ba9854", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:19.988443+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "09d032c9", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No", "attempts": 1, "scored_at": "2026-10-01T03:45:20.555815+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "0a34ad58", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:21.387449+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "0a995998", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T03:45:22.092047+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "0bb5a684", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:22.735440+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "0bc8ad92", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:23.689752+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "0bc8ad93", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T03:45:24.351688+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "0db4c65d", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:25.814856+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "0ddfec37", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:26.378649+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "0e4e4c46", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:45:27.144981+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "0e5e2d1a", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:27.837084+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "0ea62687", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:28.440174+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "0edc2aef", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:29.093405+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "0f05491a", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:45:29.726231+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "10d9b85a", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:30.419850+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "10e09553", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:30.996017+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "118b2229", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:31.732447+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "1192316e", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:32.310377+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "129d1232", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:32.927485+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "1568498a", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:33.576337+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "15745da0", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:34.362617+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "157a136e", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:35.022965+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "16c90bf4", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:35.689466+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "184da446", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:36.839917+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "18bc8abd", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:45:37.370900+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "18dcd5a5", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T03:45:38.057474+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "1903aded", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:38.556964+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "195a1a1b", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:39.208415+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "19b5f2b3", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:39.881745+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "1a1907b4", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:40.492988+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "1a8a66a6", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:41.166041+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "1b9b7252", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:41.815843+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "1c0ddc50", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:42.730188+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "1c549ce4", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:43.290217+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "1cea1afa", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T03:45:43.929077+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "1d4da289", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:44.971167+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "1d4e3b97", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:45.790730+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "1da05512", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:46.518968+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "1de5cff2", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:47.457446+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "1e043500", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:48.023725+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "1f2b8d4f", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:49.576844+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "1faac195", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:50.287946+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "2133c1b5", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:50.777746+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "21436231", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:45:51.362496+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "21d02d0d", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:51.970138+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "22d2cb42", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:45:52.613403+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "2311e44b", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:53.312607+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "2318644b", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T03:45:54.108482+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "25e5aa4f", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:45:54.644352+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "2698e78f", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:55.230683+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "26bdc477", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:55.846175+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "27016adc", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:56.736184+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "2788b940", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:57.360378+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "28bcfaac", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:45:58.110792+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "28dc39ac", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:45:59.494429+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "29f2956b", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T03:46:00.089952+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "2a1811e2", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T03:46:00.770883+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "2b8f3739", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:01.403033+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "2bf43736", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:02.085158+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "2c63a862", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:02.782318+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "2ce6a0f2", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:03.568593+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "2e6d26dc", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:04.241763+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "2ebe6c90", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:04.981388+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "2ebe6c92", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:05.649380+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "311778f1", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:06.299412+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "32260d93", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:07.182652+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "3249768e", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:07.802608+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "352ab8bd", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:08.932662+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "35a27287", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:09.765875+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "36580ce8", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:10.390971+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "36b9f61e", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:11.010305+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "370a8ff4", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T03:46:12.371826+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "37d43f65", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:13.096198+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "37f165cf", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T03:46:13.936290+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "38146c39", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:14.453919+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "3a704032", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:14.997763+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "3b6f954b", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:15.678593+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "3ba21379", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:16.202207+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "3c1045c8", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:16.765963+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "3d86fd0a", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:46:17.381921+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "3e321797", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:18.296926+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "3f1e9474", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:18.953553+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "3fdac837", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:20.808113+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "3fe836c9", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:21.358308+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "4100d0a0", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:22.515409+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "41275add", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:46:23.189051+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "41698283", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:46:23.805991+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "42ec0761", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:24.339544+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "4388e9dd", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:24.995491+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "45dc21b6", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:46:25.522324+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "46a3abf7", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:26.158108+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "488d3006", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:26.654484+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "4adc0475", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:46:27.216536+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "4b24c848", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:46:27.744957+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "4baee567", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:28.325399+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "4bc144e2", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:28.880616+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "4c36ccef", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:29.588610+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "4d6b87c8", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:30.085729+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "4dfccbf7", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:31.906039+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "4dfccbf8", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:32.725138+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "4f54b7c9", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T03:46:33.388878+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "4fd1909e", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:46:34.278012+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "5025383b", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:34.857518+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "505af2f5", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:35.402102+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "50635ada", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:36.046484+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "51a45a95", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:36.897770+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "51b23612", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:37.528817+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "51c32626", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:38.242737+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "54026fce", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:41.597669+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "545bd2b5", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:42.191351+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "55241a1f", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:46:43.311711+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "561fabcd", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:43.963927+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "577d4d32", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:44.544739+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "57f827a0", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:45.479564+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "5809eb10", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:46.224254+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "5831f84d", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:46.805946+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "58470ed2", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:47.457194+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "58bf7951", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:48.276759+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "58ef2f1c", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:48.801370+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "59524333", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:46:49.610985+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "5a4f22c0", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:50.257802+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "5a7937c8", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:50.858387+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "5c40ec5b", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:46:51.850535+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "5d3d2817", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:52.835707+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "5e1b23de", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:53.464237+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "60036106", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:54.278763+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "60159905", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:55.011653+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "603deb26", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:55.944474+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "60472f9c", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:56.438950+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6071bd76", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:57.471161+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "60bf93ed", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:58.146899+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "60d45044", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:46:58.723933+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "618f13b2", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T03:46:59.406415+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "61f8c8f8", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:00.057820+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6222b6eb", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:47:00.599836+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6456829e", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:01.392648+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "65240037", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:02.782452+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6613b389", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:03.491498+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "66f24dbb", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:04.080390+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "67e0d0f2", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:04.626264+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "681a1674", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:05.490577+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "69fee5aa", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:06.039077+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6a1eabeb", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:47:06.552891+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6a27ffc2", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:47:07.490950+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6ade9755", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:07.998163+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6ae235be", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:09.842904+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6aeb4375", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:47:10.655914+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6b168ec8", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:47:11.464908+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6b7dfb22", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:12.158369+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6c49646a", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:12.680889+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6cb6f249", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T03:47:13.176102+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6d550036", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T03:47:13.848163+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6e984301", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:14.503887+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6e984302", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:15.201019+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6f9b354f", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:47:15.770970+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "7024f17c", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T03:47:16.331882+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "70b3e69b", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:16.931493+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "71017276", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:17.829005+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "71017277", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T03:47:18.572212+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "71315a70", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:19.117296+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "7161e7e2", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:19.643096+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "71a3fd6b", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:20.265002+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "720133ac", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:21.015831+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "726462e0", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:47:21.655756+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "72e3ee87", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:47:22.323977+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "73d42213", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:23.307210+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "7401057b", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:23.848533+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "7405e8b1", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T03:47:25.360270+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "7527f7e2", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:25.981305+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "75499fd8", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:26.456482+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "75832dbd", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:27.023411+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "75f70248", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:27.666997+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "76d63226", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:28.203476+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "778164c6", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:28.989567+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "77eafa52", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:29.558694+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "7a87bd0c", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:47:30.298014+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "7a8d0b71", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T03:47:30.796365+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "7e00a6cb", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:47:31.368955+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "7e974930", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:47:31.979867+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "8077ef71", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:32.662366+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "80ec1f4f", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:33.346638+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "81507db6", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:34.100707+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "830ce83f", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:47:36.154730+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "8464fc84", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:36.732673+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "852ce960", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T03:47:37.373708+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "853b0a1d", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:47:38.108530+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "8550ddae", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:38.823086+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "85fa3a3f", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:47:40.127581+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "86b68151", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T03:47:40.817783+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "86f00804", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:41.436012+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "8752c811", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:42.131648+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "87f22b4a", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:42.785265+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "88432d0a", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T03:47:43.476853+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "031748ae_abs", "question_type": "knowledge-update", "abstention": true, "llm_judge_correct": false, "llm_judge_raw": "No", "attempts": 1, "scored_at": "2026-10-01T03:47:44.257883+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "0862e8bf_abs", "question_type": "single-session-user", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:45.206770+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "09ba9854_abs", "question_type": "multi-session", "abstention": true, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T03:47:45.845471+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "0ddfec37_abs", "question_type": "knowledge-update", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T03:47:46.406321+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "15745da0_abs", "question_type": "single-session-user", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:46.967830+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "19b5f2b3_abs", "question_type": "single-session-user", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:47.772728+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "2133c1b5_abs", "question_type": "knowledge-update", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:48.362491+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "2311e44b_abs", "question_type": "multi-session", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:48.879073+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "2698e78f_abs", "question_type": "knowledge-update", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:49.399025+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "29f2956b_abs", "question_type": "single-session-user", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:49.913613+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "60bf93ed_abs", "question_type": "multi-session", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:50.477972+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6456829e_abs", "question_type": "multi-session", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:51.111944+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "6aeb4375_abs", "question_type": "knowledge-update", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T03:47:51.776997+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "80ec1f4f_abs", "question_type": "multi-session", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:52.783487+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "88432d0a_abs", "question_type": "multi-session", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T03:47:53.820148+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}


==> anc/arm_D_full_scaffold/gpt4o_released_templates/B/control_receipt.json <==
{
 "n": 20,
 "n_positive_eligible": 20,
 "positive_pass": 20,
 "negative_pass": 20,
 "positive_rate": 1.0,
 "negative_rate": 1.0,
 "threshold": 0.9,
 "ssp_excluded_from_positive_arm": true,
 "records": [
  {
   "question_id": "9ea5eabc",
   "question_type": "knowledge-update",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "yes",
   "negative_raw": "No."
  },
  {
   "question_id": "dcfa8644",
   "question_type": "temporal-reasoning",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "Yes.",
   "negative_raw": "No."
  },
  {
   "question_id": "gpt4_b5700ca9",
   "question_type": "temporal-reasoning",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "Yes.",
   "negative_raw": "No."
  },
  {
   "question_id": "b01defab",
   "question_type": "knowledge-update",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "Yes",
   "negative_raw": "No"
  },
  {
   "question_id": "92a0aa75",
   "question_type": "multi-session",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "yes",
   "negative_raw": "No."
  },
  {
   "question_id": "efc3f7c2",
   "question_type": "multi-session",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "yes",
   "negative_raw": "No."
  },
  {
   "question_id": "gpt4_1916e0ea",
   "question_type": "temporal-reasoning",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "Yes.",
   "negative_raw": "No."
  },
  {
   "question_id": "8fb83627",
   "question_type": "knowledge-update",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "Yes",
   "negative_raw": "No."
  },
  {
   "question_id": "d6062bb9",
   "question_type": "multi-session",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "Yes",
   "negative_raw": "No."
  },
  {
   "question_id": "gpt4_e414231e",
   "question_type": "temporal-reasoning",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "Yes.",
   "negative_raw": "No."
  },
  {
   "question_id": "gpt4_1d4ab0c9",
   "question_type": "temporal-reasoning",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "Yes.",
   "negative_raw": "No."
  },
  {
   "question_id": "gpt4_fe651585",
   "question_type": "temporal-reasoning",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "Yes",
   "negative_raw": "No"
  },
  {
   "question_id": "c9f37c46",
   "question_type": "temporal-reasoning",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "Yes",
   "negative_raw": "No."
  },
  {
   "question_id": "gpt4_0a05b494",
   "question_type": "temporal-reasoning",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "yes",
   "negative_raw": "No."
  },
  {
   "question_id": "c14c00dd",
   "question_type": "single-session-user",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "Yes",
   "negative_raw": "No."
  },
  {
   "question_id": "c7dc5443",
   "question_type": "knowledge-update",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "yes",
   "negative_raw": "No."
  },
  {
   "question_id": "c2ac3c61",
   "question_type": "multi-session",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "yes",
   "negative_raw": "No."
  },
  {
   "question_id": "f35224e0",
   "question_type": "multi-session",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "yes",
   "negative_raw": "No."
  },
  {
   "question_id": "e4e14d04",
   "question_type": "temporal-reasoning",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "Yes",
   "negative_raw": "No"
  },
  {
   "question_id": "bb7c3b45",
   "question_type": "multi-session",
   "positive_pass": true,
   "negative_pass": true,
   "positive_raw": "yes",
   "negative_raw": "No."
  }
 ]
}

==> anc/arm_D_full_scaffold/gpt4o_released_templates/B/rescore_summary.json <==
{
 "schema": "cds/lme-qa-gpt4o-judge-rescore/v1",
 "generated_at": "2026-10-01T04:29:12.025600+00:00",
 "judge_model": "gpt-4o-2024-08-06",
 "transport": "api",
 "resolved_snapshots": [
  "gpt-4o-2024-08-06"
 ],
 "prompt_template_version": "longmemeval-official-judge-v1",
 "prompt_templates_sha256": "9c9d67fab129acd497461a2f5589d57120d952744d9f7e04fbfff771b3860d62",
 "rubric_source": "benchmarks/longmemeval-judge-gate/GROUND_TRUTH_SURVEY.md \u00a72 (official templates; SSP header sentence reconstructed)",
 "inputs": {
  "answerable": "checkpoint_answerable.jsonl",
  "abs": "checkpoint_abs.jsonl"
 },
 "row_ids_sha256": "5a33a9e94a3d05bffd8d870a29013cb95a56c8037fcb17b523bee2e71e50c8cb",
 "n_rows": 275,
 "n_answerable": 260,
 "llm_judge_accuracy": 0.9538461538461539,
 "per_type": {
  "knowledge-update": {
   "n": 29,
   "llm_acc": 1.0
  },
  "multi-session": {
   "n": 63,
   "llm_acc": 0.8412698412698413
  },
  "single-session-assistant": {
   "n": 23,
   "llm_acc": 1.0
  },
  "single-session-preference": {
   "n": 10,
   "llm_acc": 1.0
  },
  "single-session-user": {
   "n": 27,
   "llm_acc": 1.0
  },
  "temporal-reasoning": {
   "n": 108,
   "llm_acc": 0.9814814814814815
  }
 },
 "abstention": {
  "n": 15,
  "llm_judge_refusal_recognized": 13
 },
 "caveats": [
  "Judge model is gpt-4o-2024-08-06, not gpt-4o (LongMemEval's canonical gpt-4o-2024-08-06 judge); cross-judge agreement with the canonical judge is NOT established by this run.",
  "Responses are frozen from the named input checkpoints. Retrieval and reader provenance remain governed by those checkpoints' run receipts; this script changes only the ruler."
 ]
}

==> anc/arm_D_full_scaffold/gpt4o_released_templates/B/rescored.jsonl <==
{"question_id": "89527b6b", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T04:21:18.315513+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "8979f9ec", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:19.185618+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "89941a93", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:19.751510+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "89941a94", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:20.266568+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "8a137a7f", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:20.942361+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "8a2466db", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:21.568965+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "8aef76bc", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:22.346938+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "8b9d4367", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:23.172772+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "8c18457d", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:23.848951+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "8cf4d046", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:24.449527+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "8cf51dda", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:25.128937+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "8e91e7d9", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T04:21:25.813067+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "8e9d538c", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T04:21:26.321935+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "8ebdbe50", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:27.088403+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "8fb83627", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:27.622223+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "91b15a6e", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:28.698594+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "92a0aa75", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:29.305554+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "945e3d21", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:30.431555+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "94f70d80", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:31.834279+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "95228167", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:32.460596+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "95bcc1c8", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:33.014420+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "982b5123", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:34.062832+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "993da5e2", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:35.099416+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "9a707b81", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:35.767593+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "9a707b82", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:36.465974+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "9aaed6a3", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T04:21:36.926150+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "9bbe84a2", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T04:21:37.417999+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "9d25d4e0", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:38.361821+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "9ea5eabc", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:38.951017+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "9ee3ecd6", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No", "attempts": 1, "scored_at": "2026-10-01T04:21:39.566526+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "a06e4cfe", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:40.278196+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "a08a253f", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:40.861873+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "a11281a2", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:41.422741+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "a1cc6108", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:43.562799+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "a1eacc2a", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T04:21:44.073795+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "a2f3aa27", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:44.598787+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "a3045048", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:45.361870+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "a3332713", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T04:21:46.005747+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "a346bb18", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:46.579085+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "a3838d2b", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:47.321176+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "a40e080f", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:48.167172+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "a4996e51", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:48.804898+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "a82c026e", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T04:21:49.471770+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "a89d7624", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:50.311288+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "a96c20ee", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T04:21:51.337876+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "a9f6b44c", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:52.513626+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "aae3761f", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:52.994892+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "ac031881", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:54.094164+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "ad7109d1", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:54.753312+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "af082822", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:55.447213+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "af8d2e46", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:56.116927+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "afdc33df", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:56.838556+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "affe2881", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T04:21:57.391660+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "b01defab", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:21:58.238816+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "b0479f84", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:00.178943+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "b29f3365", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:00.938247+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "b320f3f8", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:01.949571+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "b3c15d39", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:02.491822+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "b46e15ed", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:03.373260+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "b46e15ee", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T04:22:04.073568+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "b5ef892d", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:04.626911+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "b6019101", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:05.249617+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "b6025781", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:05.972321+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "b759caee", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:06.711205+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "b86304ba", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:07.341487+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "b9cfe692", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T04:22:08.164186+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "ba358f49", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T04:22:08.743807+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "ba61f0b9", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:10.045447+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "bb7c3b45", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T04:22:10.601312+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "bbf86515", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:11.631343+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "bc149d6b", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:12.369676+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "bc8a6e93", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T04:22:13.292839+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "bcbe585f", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:13.954380+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "bf659f65", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T04:22:14.561073+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "c14c00dd", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:15.359718+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "c18a7dc8", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:16.215636+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "c19f7a0b", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T04:22:17.072278+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "c2ac3c61", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T04:22:17.803689+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "c4a1ceb8", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:18.478842+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "c4ea545c", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:19.229294+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "c4f10528", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:19.784627+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "c5e8278d", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:20.553135+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "c6853660", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:21.243624+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "c7cf7dfd", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T04:22:22.511624+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "c7dc5443", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:23.647833+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "c8090214", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T04:22:24.426189+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "c8c3f81d", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:25.133916+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "c8f1aeed", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:25.798620+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "c960da58", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T04:22:26.287900+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "c9f37c46", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:27.995925+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "caf03d32", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:29.031321+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "caf9ead2", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:30.003709+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "cc06de0d", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:30.620336+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "cc539528", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:31.286623+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "cc5ded98", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:31.952684+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "cc6d1ec1", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:32.982653+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "ccb36322", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:34.290248+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "ce6d2d27", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:34.841669+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "ceb54acb", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:35.499998+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "cf22b7bf", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:36.503485+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "d01c6aa8", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T04:22:37.236353+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "d23cf73b", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:38.339848+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "d24813b1", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:39.410597+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "d3ab962e", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:40.195509+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "d52b4f67", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T04:22:40.795505+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "d596882b", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:41.822246+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "d6062bb9", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:42.364858+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "d6233ab6", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:42.976525+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "d682f1a2", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:43.777565+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "d7c942c3", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:44.333098+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "d851d5ba", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T04:22:45.635083+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "d905b33f", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:46.287523+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "dad224aa", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T04:22:47.198873+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "db467c8c", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:49.073200+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "dc439ea3", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:49.833090+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "dccbc061", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:50.592963+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "dcfa8644", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:53.811081+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "dd2973ad", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:54.357601+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "dfde3500", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:54.922938+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "e01b8e2f", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:55.913984+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "e25c3b8d", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:56.760235+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "e3038f8c", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T04:22:57.448368+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "e3fc4d6e", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:58.480487+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "e47becba", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:22:59.188963+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "e48988bc", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:00.061464+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "e493bb7c", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:00.682770+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "e4e14d04", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:01.284795+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "e56a43b9", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:01.940160+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "e6041065", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T04:23:02.495390+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "e61a7584", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:03.223432+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "e66b632c", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:03.768203+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "e831120c", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:04.658175+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "e8a79c70", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:05.247537+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "e9327a54", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:05.946368+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "e982271f", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:07.479803+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "eac54adc", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T04:23:08.874877+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "eac54add", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:09.631742+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "eaca4986", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:10.506086+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "eace081b", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:11.102170+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "ec81a493", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:11.732178+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "ed4ddc30", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:12.416042+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "edced276", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:13.366214+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "eeda8a6d", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:14.109645+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "ef66a6e5", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:14.738591+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "ef9cf60a", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:15.509392+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "efc3f7c2", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:16.476636+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "f0853d11", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:17.220047+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "f0e564bc", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:17.977091+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "f35224e0", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:18.552184+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "f4f1d8a4", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T04:23:19.248403+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "f523d9fe", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:19.984598+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "f685340e", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T04:23:20.553142+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "f8c5f88b", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T04:23:21.427101+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "f9e8c073", "question_type": "knowledge-update", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T04:23:23.022722+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "faba32e5", "question_type": "single-session-user", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:23.628672+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "fca70973", "question_type": "single-session-preference", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:24.293260+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "fca762bc", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:26.823475+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "fea54f57", "question_type": "single-session-assistant", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:27.598529+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_0a05b494", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:28.613766+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_0b2f1d21", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:29.328886+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_15e38248", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T04:23:30.007583+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_18c2b244", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:31.096344+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_1916e0ea", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:31.933758+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_194be4b3", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:32.755033+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_1a1dc16d", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T04:23:33.361914+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_1d4ab0c9", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:34.065713+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_1d80365e", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:34.918928+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_1e4a8aeb", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:35.605853+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_1e4a8aec", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:36.381196+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_213fd887", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:37.509696+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_21adecb5", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T04:23:39.543486+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_2312f94c", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:40.321450+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_2487a7cb", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:41.187107+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_2655b836", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:41.867183+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_2ba83207", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:42.921604+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_2c50253f", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T04:23:43.578886+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_2d58bcd6", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:44.388573+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_2f56ae70", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:45.381525+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_2f584639", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:46.055893+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_2f8be40d", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T04:23:46.816703+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_2f91af09", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T04:23:47.267218+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_31ff4165", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:47.995322+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_372c3eed", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:48.714190+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_385a5000", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T04:23:49.354900+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_45189cb4", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:50.050410+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_468eb063", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:50.872880+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_468eb064", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:51.773122+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_483dd43c", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:52.375864+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_4929293a", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:53.055960+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_4929293b", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:54.341924+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_4cd9eba1", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:55.100637+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_4edbafa2", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:55.754574+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_4ef30696", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T04:23:57.037554+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_4fc4f797", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:57.812953+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_5438fa52", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:23:58.796852+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_5501fe77", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T04:23:59.450542+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_59149c77", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:24:03.349159+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_59149c78", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:24:04.445015+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_59c863d7", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:24:05.830119+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_5dcc0aab", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:08.706107+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_61e13b3c", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:09.346607+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_65aabe59", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:10.002459+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_68e94287", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:10.746361+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_68e94288", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:11.670995+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_6dc9b45b", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T04:28:12.815055+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_6ed717ea", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:14.463202+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_70e84552", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:15.064620+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_731e37d7", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T04:28:15.693652+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_74aed68e", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:16.643582+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_76048e76", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:17.310543+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_78cf46a3", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:18.692802+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_7a0daae1", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:19.571800+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_7abb270c", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T04:28:20.773949+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_7bc6cf22", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:21.625387+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_7ca326fa", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:22.833626+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_7ddcf75f", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:24.371315+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_7de946e7", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T04:28:25.205218+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_7f6b06db", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:25.954140+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_7fce9456", "question_type": "multi-session", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No.", "attempts": 1, "scored_at": "2026-10-01T04:28:26.846913+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_8279ba02", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:27.617813+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_8279ba03", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T04:28:28.296613+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_85da3956", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T04:28:28.921803+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_88806d6e", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:29.522291+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_8c8961ae", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:30.283075+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_8e165409", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:30.979153+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_93159ced", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T04:28:31.595416+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_93f6379c", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:32.235339+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_98f46fc6", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:32.985271+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_9a159967", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T04:28:33.976170+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_a1b77f9c", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T04:28:35.763590+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_a2d1d1f6", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:36.480013+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_a56e767c", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:36.948334+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_ab202e7f", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:37.557547+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_af6db32f", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:39.294717+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_b0863698", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:40.377939+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_b4a80587", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:41.062409+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_b5700ca0", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:41.684442+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_b5700ca9", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:42.539131+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_c27434e8", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T04:28:43.352216+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_cd90e484", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T04:28:44.559940+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_d12ceb0e", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:45.125221+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_d31cdae3", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:45.863946+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_d6585ce8", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:46.540677+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_d6585ce9", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T04:28:47.112496+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_d84a3211", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T04:28:47.772715+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_d9af6064", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:51.135602+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_e05b82a6", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:51.701902+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_e061b84f", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": false, "llm_judge_raw": "No", "attempts": 1, "scored_at": "2026-10-01T04:28:52.507134+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_e061b84g", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:53.259810+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_e072b769", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:53.987437+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_e414231e", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T04:28:54.681722+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_e414231f", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:55.202424+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_ec93e27f", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "yes", "attempts": 1, "scored_at": "2026-10-01T04:28:55.990406+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_f2262a51", "question_type": "multi-session", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:56.550283+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_f420262c", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:57.618615+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_f420262d", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:58.251214+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_f49edff3", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:28:59.235293+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_fa19884c", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:29:00.360533+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_fa19884d", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T04:29:01.262755+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_fe651585", "question_type": "temporal-reasoning", "abstention": false, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:29:02.041467+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "982b5123_abs", "question_type": "temporal-reasoning", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:29:02.630471+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "a96c20ee_abs", "question_type": "multi-session", "abstention": true, "llm_judge_correct": false, "llm_judge_raw": "No", "attempts": 1, "scored_at": "2026-10-01T04:29:03.210185+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "ba358f49_abs", "question_type": "multi-session", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:29:03.658212+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "bc8a6e93_abs", "question_type": "single-session-user", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:29:04.168466+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "c8090214_abs", "question_type": "temporal-reasoning", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:29:04.694468+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "e5ba910e_abs", "question_type": "multi-session", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:29:06.240328+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "edced276_abs", "question_type": "multi-session", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T04:29:06.807382+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "eeda8a6d_abs", "question_type": "multi-session", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T04:29:07.416602+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "f4f1d8a4_abs", "question_type": "single-session-user", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:29:08.030773+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "f685340e_abs", "question_type": "knowledge-update", "abstention": true, "llm_judge_correct": false, "llm_judge_raw": "No", "attempts": 1, "scored_at": "2026-10-01T04:29:08.513930+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_372c3eed_abs", "question_type": "multi-session", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:29:09.171501+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_70e84552_abs", "question_type": "temporal-reasoning", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes", "attempts": 1, "scored_at": "2026-10-01T04:29:10.136706+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_93159ced_abs", "question_type": "temporal-reasoning", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:29:10.939434+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_c27434e8_abs", "question_type": "temporal-reasoning", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:29:11.453155+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}
{"question_id": "gpt4_fe651585_abs", "question_type": "temporal-reasoning", "abstention": true, "llm_judge_correct": true, "llm_judge_raw": "Yes.", "attempts": 1, "scored_at": "2026-10-01T04:29:12.024424+00:00", "model": "gpt-4o-2024-08-06", "transport": "api", "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_version": "longmemeval-official-judge-v1"}


==> anc/arm_D_full_scaffold/gpt4o_upstream_knowledge_update/SUMMARY.json <==
{
 "n_ku": 72,
 "sol_ku_released_template": 71,
 "sol_ku_upstream_template": 71,
 "flips": [],
 "sol_total_released_judge": 474,
 "n_total": 500,
 "sol_total_exact_upstream": 474,
 "opus_pass1_published": 479,
 "opus_pass1_ku_upstream_repeat1": 70,
 "opus_pass1_ku_historical": 69,
 "opus_pass1_mixed_upstream_total": 480,
 "resolved_snapshots": [
  "gpt-4o-2024-08-06"
 ],
 "note": "Non-KU templates in the release judge match upstream up to one space character; SSP and abstention are byte-identical."
}

==> anc/arm_D_full_scaffold/gpt4o_upstream_knowledge_update/control_receipt.json <==
{
 "template": "upstream evaluate_qa.py knowledge-update",
 "upstream_sha256": "ecce9c4c79dc89d99534ac17b383a5cbb5b9f0c69ee98adaf0684742e3d95251",
 "model": "gpt-4o-2024-08-06",
 "positive_pass": 12,
 "negative_pass": 12,
 "n": 12,
 "gate": "at least 11/12 in each group",
 "controls": {
  "positive": [
   {
    "question_id": "45dc21b6",
    "pass": true,
    "raw": "yes",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "41698283",
    "pass": true,
    "raw": "yes",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "945e3d21",
    "pass": true,
    "raw": "yes",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "2133c1b5",
    "pass": true,
    "raw": "Yes",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "c6853660",
    "pass": true,
    "raw": "yes",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "e66b632c",
    "pass": true,
    "raw": "Yes",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "cc5ded98",
    "pass": true,
    "raw": "yes",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "42ec0761",
    "pass": true,
    "raw": "Yes",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "5831f84d",
    "pass": true,
    "raw": "Yes",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "1cea1afa",
    "pass": true,
    "raw": "yes",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "9bbe84a2",
    "pass": true,
    "raw": "Yes",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "dfde3500",
    "pass": true,
    "raw": "Yes",
    "snapshot": "gpt-4o-2024-08-06"
   }
  ],
  "negative": [
   {
    "question_id": "45dc21b6",
    "other": "41698283",
    "pass": true,
    "raw": "No.",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "41698283",
    "other": "945e3d21",
    "pass": true,
    "raw": "No.",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "945e3d21",
    "other": "2133c1b5",
    "pass": true,
    "raw": "No.",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "2133c1b5",
    "other": "c6853660",
    "pass": true,
    "raw": "No.",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "c6853660",
    "other": "e66b632c",
    "pass": true,
    "raw": "No.",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "e66b632c",
    "other": "cc5ded98",
    "pass": true,
    "raw": "No.",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "cc5ded98",
    "other": "42ec0761",
    "pass": true,
    "raw": "No.",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "42ec0761",
    "other": "5831f84d",
    "pass": true,
    "raw": "No",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "5831f84d",
    "other": "1cea1afa",
    "pass": true,
    "raw": "No.",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "1cea1afa",
    "other": "9bbe84a2",
    "pass": true,
    "raw": "No.",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "9bbe84a2",
    "other": "dfde3500",
    "pass": true,
    "raw": "No.",
    "snapshot": "gpt-4o-2024-08-06"
   },
   {
    "question_id": "dfde3500",
    "other": "45dc21b6",
    "pass": true,
    "raw": "No.",
    "snapshot": "gpt-4o-2024-08-06"
   }
  ]
 }
}

==> anc/arm_D_full_scaffold/gpt4o_upstream_knowledge_update/rescored.jsonl <==
{"question_id": "01493427", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "99b154df8aad79e2d503f938baac72f1a70ad372a1475d68a1172d5c64b29739"}
{"question_id": "031748ae", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "daf21ad67f4a64ff54caf90cca00d18da7e004dcea43aa6fbb8522612d2e4d93"}
{"question_id": "06db6396", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "8f88bf7e567c3d275702af6d1492f21952aa25af0f62a7e9e29e7ccba9a69bff"}
{"question_id": "07741c44", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "dcd1704c62209e255f337f8abb8fff8f665f6a681ba349059c867dcfd19b16a1"}
{"question_id": "07741c45", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "e7612412e829c56faaf492c05d3dccd566c054f795f33f8cc8de29d068f3f174"}
{"question_id": "08e075c7", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "e2440dc7394bdb45b037f758a05c6cf04785415641ac8673de2eeb16dd5c03dd"}
{"question_id": "0977f2af", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "df5494a4e4386ab1677fdbe6a9f8e667647607f08d2950e7cf3bf16290fa1114"}
{"question_id": "0ddfec37", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "190622a288033cdaf31c68fac9a5f5a4a1397b91f206c3b4bc5c637fd57ff9af"}
{"question_id": "0e4e4c46", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "2ef537a43b4aabf7a8673fcef0c3a58a5c5c0e09577985b11492d5a0073f142e"}
{"question_id": "0f05491a", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "1da26568db9f46c9a96f86c96074fd6336ca5df27c20c5a4c9c62ae0911280c6"}
{"question_id": "10e09553", "upstream_correct": true, "released_correct": true, "raw": "Yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "a06dd8d0bfca2b157e680e2a59dac33324fcca6433c013169746922cfd030c51"}
{"question_id": "184da446", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "b3eda667b64d84651dbfef310a39e16f02a8af2e76772687bc516478f937cab3"}
{"question_id": "18bc8abd", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "dcb06d84f7410e6a8fbb9f1ee1a8392512c5826127f3c23a8a872551ea82f4cf"}
{"question_id": "1cea1afa", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "f77f7b6991634082b14f86a468a888ceae2590a24a8eccb957862bf056b41d7f"}
{"question_id": "2133c1b5", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "79f3a4dcbcf49ae5742c2c31e5ad1fceecb0da323d3198895642fb7017404117"}
{"question_id": "22d2cb42", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "9abc46d946ea13cf242b07bcf88d23238ec826de3eab1e17e14722cc7af4e154"}
{"question_id": "2698e78f", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "26fe6d607530eeaf37a66cb1edd5016620a34065729e5cba6c0e17f5bb88bd5e"}
{"question_id": "26bdc477", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "b4cd21ba5b68ca50b5e310ab4a4843e3c1d406d4dbbd1b9cdeebf886b2cc69cb"}
{"question_id": "3ba21379", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "dda545bf3b242f36c26583d859ad538f451198e1f2b30689a24c895c81478407"}
{"question_id": "41698283", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "16ba14a98dba9dc05ee545241543c5e4942e6aa2b720ed88e4f737fa7fd4aece"}
{"question_id": "42ec0761", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "7624b79cab2008c599210af8b6215fc6a1af92bd9c9c008a3a6d1068f1a9c5b7"}
{"question_id": "45dc21b6", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "bd7acdddf9f580b8993146ead5d8646971eab3d85e895e7ad127138dd9ce2e1e"}
{"question_id": "4b24c848", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "ba865832a544b3dcd6e988b490b29ae7e25427b1f636ad688b1e563f016b3728"}
{"question_id": "4d6b87c8", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "bd3ce118c205d6ec84f13a13a08e2d0fc3c338f7ea090b00ab9d0145cf0d6af6"}
{"question_id": "50635ada", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "e013798f54a7b9ef773820195a8a601670b4996edba4a60ea680bbae6cb7d9ce"}
{"question_id": "5831f84d", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "24bc0bbe8ddbd4822dd8adfc58588b38b6fe4e498bc101197d9bb839dfbe3368"}
{"question_id": "59524333", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "5f72d73cb117add9faf51f1749c7c1034246f40c07564367a6ed94d6a057840f"}
{"question_id": "5a4f22c0", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "3ddd23ca04e54f41fbe83908b59b445ab7fc219cab288198b2458631f89484af"}
{"question_id": "5c40ec5b", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "2ca74f83f097bb0238f21a176b776f2d7de0ed6271f0f0d791802c95537a7498"}
{"question_id": "603deb26", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "d9d08f024fd3a1167d005960bc970e160d9c3c5a80cd86ae6394c592737245fd"}
{"question_id": "6071bd76", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "8c80fe5548868eecbcfc3d519466ae5fc0bc5e1542be82c11254ada47923ba10"}
{"question_id": "618f13b2", "upstream_correct": false, "released_correct": false, "raw": "No.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "a6e911496c1c8708bc150f414d816c9999829dc3cd2068912233c588e83b80c8"}
{"question_id": "69fee5aa", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "445eb0f27e2fa1d78a4a38f3d34bd3b0f17fb4a6f80a1b460da03317b408fe45"}
{"question_id": "6a1eabeb", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "59cfedf829c71ffda8f946534ad30341fc0ad8eeddf792e758197f89fe4822d6"}
{"question_id": "6a27ffc2", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "1e6d8773097eb1594841caa8ef3ca78ba18b96a487b8d4ceb872fe0e49a545a2"}
{"question_id": "6aeb4375", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "a59c59c44de193749dc8a73ccc7ed31322d3a8d2e563a828ce30d014c7556bf7"}
{"question_id": "71315a70", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "42e1014fc2d1e84b5d17e6f779c696cbfdcbe1894da22c54daaa1f12e6a325f9"}
{"question_id": "72e3ee87", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "33153798eb9b7089119a443aa1f790e90899c94999bb66a4fe25f79db3d42aee"}
{"question_id": "7401057b", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "8c4f7c664c937f99e027050867c66e1508a143cfe9defaf09c16941d0b09610e"}
{"question_id": "7a87bd0c", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "dff04c1b3c49d92ac33d41fcfb6cf3df36815368e05023f78a9a8d4e885e0f15"}
{"question_id": "7e974930", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "73b864bafb2ca20e425059f511ec8d174d7d04c4ffb51e2f6d3c874cd750ee65"}
{"question_id": "830ce83f", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "155a9f541b71261610b6287f3c94af23e3e7d25494fd6d8f0263c3d9f994920f"}
{"question_id": "852ce960", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "514b357a26e2001773cc9d41c19048e8b7d174b384336d724e6ed0bebb0b4859"}
{"question_id": "89941a93", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "705a231774c65d1173f711bbc48e5f4ba6bbbdf67fd047fa5c2b7bfa1c99fa19"}
{"question_id": "89941a94", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "709a8babc1d35655246a709e80fda53eb968986881c45027f94ea9f34d52d4db"}
{"question_id": "8fb83627", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "80bcb186c1d728f1dd3563dd469af02cf8917ddcc8f4e22393ed715c598c9ac1"}
{"question_id": "945e3d21", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "f94469791ec06297475d1d9102613c95ae3a1f8bbc4cab08caeef353d71d4c9e"}
{"question_id": "9bbe84a2", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "a347943182b8e963eb2e504a177b1c80d48d35e4b283dcc7d7e39c685e5ede19"}
{"question_id": "9ea5eabc", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "6d23bef786fce60ea5256391749224d67536872acb92863825d720d40907baaa"}
{"question_id": "a1eacc2a", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "ffabc9a450c9cdab9a9a2ba2f87ccfcd98f548cd1b6705c76530be1e22d03a62"}
{"question_id": "a2f3aa27", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "edd29f2966c98c3dddfaa7423a067bcf07b268d2b9c807aa5f0da2d294da2bcc"}
{"question_id": "affe2881", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "78d0461b0e2556ebc8c4e4ca27dc246ae9e389d3c5027208bb16a7f95e9f89e8"}
{"question_id": "b01defab", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "9330feb04814c4430095ed732232076a7a95e0bced3a3ab57a4bdaacf8a9856b"}
{"question_id": "b6019101", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "02b7e691ad6a4825d5d621be3f98d8f58acd29c7913566dc23bee24f10faa6d1"}
{"question_id": "ba61f0b9", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "664634fd5024b6f92d231c93026b6538561a64a94bd0c3ec775e7d0b5a6da8c7"}
{"question_id": "c4ea545c", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "baab6dda72f487c066993523c93fd3fb8645bcf4b275b5e4cff8d6ae315e7f1d"}
{"question_id": "c6853660", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "ec7be929fe0a35ebbbb4e545a177911fb303d166c8dbbc75701df3abe01b100b"}
{"question_id": "c7dc5443", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "27c98a17fae40127bbdd8dcbf198e82852d6ac4221684854a13b72f00f0865e8"}
{"question_id": "cc5ded98", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "9686e2767534d45f775ef5c9adf65343634b1270fc8bc5a0e297d6f5cd87aaaa"}
{"question_id": "ce6d2d27", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "4a23a8f86f57c1e1107ad671a174feecc8d13be7eb8213346feef15b872fd1ac"}
{"question_id": "cf22b7bf", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "e5d6dc2480105da385922a3d22eedd8cfeee068ffcaf74d051b612bbcf8161d9"}
{"question_id": "d7c942c3", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "e7d40738f3d266120657264100f8f01a9d434610268b3d6a8272eaff58c0cae7"}
{"question_id": "dad224aa", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "ef86fce0fab31e65fd7d84dd5923f13c55736cef2e7e62cb22e90c022cfd7495"}
{"question_id": "db467c8c", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "f8544b88dad6f0a4268e87bc15ca48b5a45956495b653dff7bbac0c40d1e6a54"}
{"question_id": "dfde3500", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "860d8cbb351ead43b7b0ab5e8f1a51d515598ef08e0e6461a3298e70fc8b51eb"}
{"question_id": "e493bb7c", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "132917324779abe389b20edf5ddad9ec0cf52c3d6fefc4e4eebfa68f690c5c3e"}
{"question_id": "e61a7584", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "9f21555add87f1e2edd67ba36deb2091520d97949eb64f1170d6890306348cab"}
{"question_id": "e66b632c", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "0d319f6518d6408ce212e6288142bcea57d23f5fa38d253584660bbf8fd0d9de"}
{"question_id": "eace081b", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "68cd18d8c7f83656c9fd7b8e6cd56dae8ac4be4c0b6d21d48efb91ab79a8c431"}
{"question_id": "ed4ddc30", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "e1e686dbe7263f96f44c7b8fa3f3e5d7b5e64fdd38f22164f026228b32b82b10"}
{"question_id": "f685340e", "upstream_correct": true, "released_correct": true, "raw": "Yes.", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "bcd94e1b776377391f9b8bcb9598390c83a895b6e20fe84e125c0ee7087ab2cc"}
{"question_id": "f9e8c073", "upstream_correct": true, "released_correct": true, "raw": "yes", "attempts": 1, "resolved_snapshot": "gpt-4o-2024-08-06", "prompt_sha256": "da60ab062f15ebebc45737113895eee46a78d0e3917f29fdd87b2355c6c2b641"}


==> anc/arm_D_full_scaffold/pass_summary.json <==
{
 "questions_clean": 500,
 "planned": 500,
 "input_tokens": 16525149,
 "output_tokens": 41872,
 "reasoning_tokens": 16004,
 "cached_input_tokens": 0,
 "total_wall_s": 4280.4
}

==> anc/arm_D_full_scaffold/prompt_manifest.json <==
[
 {
  "question_id": "001be529",
  "question_type": "single-session-user",
  "chars": 146024,
  "bytes": 146354,
  "sha256": "c858d05af453f9594873e73fd994255e05ccf008ab940ab4da7a3775ea14a0e5"
 },
 {
  "question_id": "00ca467f",
  "question_type": "multi-session",
  "chars": 150839,
  "bytes": 150888,
  "sha256": "28289c0c89417e3dcafcc06f326c2213356d390edd0d8d17f723711d7e23d0e7"
 },
 {
  "question_id": "0100672e",
  "question_type": "multi-session",
  "chars": 168612,
  "bytes": 168726,
  "sha256": "15b555bcbb07e18ebd3e4ff152538ee70ef6e3b0c555c8a2f1bd6e2e3cfbd211"
 },
 {
  "question_id": "01493427",
  "question_type": "knowledge-update",
  "chars": 168090,
  "bytes": 168233,
  "sha256": "d7a91e7cc20080fdc88a5b1ecaf83946ff92a4c85f32a896c9c653e7e6b247e3"
 },
 {
  "question_id": "031748ae",
  "question_type": "knowledge-update",
  "chars": 170286,
  "bytes": 170475,
  "sha256": "81c956def38569bf9ab9605c74d1f8e120c04c12b565a108c69d7bdf801febc7"
 },
 {
  "question_id": "031748ae_abs",
  "question_type": "knowledge-update",
  "chars": 160080,
  "bytes": 160134,
  "sha256": "15ac0e6a17c2d8e490f5138c15cb9a0072f978fdd29b28945d4e0d1ed9b9983e"
 },
 {
  "question_id": "06878be2",
  "question_type": "single-session-preference",
  "chars": 160472,
  "bytes": 160496,
  "sha256": "5aa67ff756258090700f5b8faebf90f345dab6c209bc78e4aaa98fc84b072908"
 },
 {
  "question_id": "06db6396",
  "question_type": "knowledge-update",
  "chars": 178736,
  "bytes": 178885,
  "sha256": "96b2c8f7c6665fdb6c7692d36df4c26861b4ed0fb5c6f4caa024e54ddb31e910"
 },
 {
  "question_id": "06f04340",
  "question_type": "single-session-preference",
  "chars": 148642,
  "bytes": 148679,
  "sha256": "e589ff9952ab9e594c5712c29616d1992d28c45d72b3953b4eff9287ff18a36d"
 },
 {
  "question_id": "07741c44",
  "question_type": "knowledge-update",
  "chars": 152130,
  "bytes": 152141,
  "sha256": "6c0ad74f498af42aaad21be9dcb76c9780f0024b39eb23f9e0f0cb43553a1d39"
 },
 {
  "question_id": "07741c45",
  "question_type": "knowledge-update",
  "chars": 154832,
  "bytes": 154864,
  "sha256": "f29535d38289eccbdaeda9807fdb3cd76603ec74e7196576f54567e31a0ad617"
 },
 {
  "question_id": "078150f1",
  "question_type": "multi-session",
  "chars": 173756,
  "bytes": 173895,
  "sha256": "c535504e39a3a109e35ce37bdd79ef3db743b0c3c95f09abdb554161554eb992"
 },
 {
  "question_id": "07b6f563",
  "question_type": "single-session-preference",
  "chars": 156558,
  "bytes": 156563,
  "sha256": "880875e3e3817f7cae5a5bb6e9daba0917c98106743db6e02926c088c686d25e"
 },
 {
  "question_id": "0862e8bf",
  "question_type": "single-session-user",
  "chars": 150894,
  "bytes": 151100,
  "sha256": "0b278885c16ff1f20831806d4c32d78c6d064605d202286b12437836bd91768c"
 },
 {
  "question_id": "0862e8bf_abs",
  "question_type": "single-session-user",
  "chars": 123321,
  "bytes": 123327,
  "sha256": "aebbd95c482d0a71656ca5761eaa62367a26d54081ba6f633dcc4cf7673c96df"
 },
 {
  "question_id": "08e075c7",
  "question_type": "knowledge-update",
  "chars": 158071,
  "bytes": 158078,
  "sha256": "9564bee05d523ca9faee0b5746d4cea1ff13de8c1d391643fe7c3e9f9e6704e2"
 },
 {
  "question_id": "08f4fc43",
  "question_type": "temporal-reasoning",
  "chars": 128295,
  "bytes": 128520,
  "sha256": "57762c82cffee334be3f6df9048dd4f479299d323cf42bd1d7ed191256f4eada"
 },
 {
  "question_id": "0977f2af",
  "question_type": "knowledge-update",
  "chars": 152812,
  "bytes": 152837,
  "sha256": "2ffe0d59e8b5131853636357e5848196a8f7eee5139a5d8794e7fbc8d49e4723"
 },
 {
  "question_id": "099778bb",
  "question_type": "multi-session",
  "chars": 159232,
  "bytes": 159244,
  "sha256": "dd582d7c1986abcf9f66c789eb348c0e6204caac18b477685ab4073c692e3a1f"
 },
 {
  "question_id": "09ba9854",
  "question_type": "multi-session",
  "chars": 152924,
  "bytes": 153041,
  "sha256": "a4141d18705d37d83828e43e0f6e26206f9b3c1721c09971cd46553795f7fa2f"
 },
 {
  "question_id": "09ba9854_abs",
  "question_type": "multi-session",
  "chars": 123631,
  "bytes": 123775,
  "sha256": "ee60ce1015d55d2a9927e1f91c3f4ffd52eceb0ef2d9939b6c2af4d5602633bb"
 },
 {
  "question_id": "09d032c9",
  "question_type": "single-session-preference",
  "chars": 159849,
  "bytes": 159869,
  "sha256": "cb1a71ecb44cc6c2df391fa6cb579d000939a8c8a0a1e84dc7c3e76ef15ba2d0"
 },
 {
  "question_id": "0a34ad58",
  "question_type": "single-session-preference",
  "chars": 158784,
  "bytes": 158825,
  "sha256": "5374ebab678f6182c4cc1e4db577054b79942e3cfa01da978868105f7a83fc9a"
 },
 {
  "question_id": "0a995998",
  "question_type": "multi-session",
  "chars": 174991,
  "bytes": 175214,
  "sha256": "4518b357054e9a6f85dd18ee10492bb4679583335d964ec7433549353f4461f7"
 },
 {
  "question_id": "0bb5a684",
  "question_type": "temporal-reasoning",
  "chars": 180509,
  "bytes": 180631,
  "sha256": "007d875acdc184551683eb0e90472673a95d61e91797b9a95c4dd51da7adc9ee"
 },
 {
  "question_id": "0bc8ad92",
  "question_type": "temporal-reasoning",
  "chars": 138177,
  "bytes": 138464,
  "sha256": "9c52112d9883901ce1445d44d73d7cd22689b90c974afe0828f26c1d4a8db586"
 },
 {
  "question_id": "0bc8ad93",
  "question_type": "temporal-reasoning",
  "chars": 159562,
  "bytes": 159626,
  "sha256": "13ee613119b27f524dee463f929753c04f68a2d73aba2bf11f562ee6bb02c899"
 },
 {
  "question_id": "0db4c65d",
  "question_type": "temporal-reasoning",
  "chars": 165439,
  "bytes": 165594,
  "sha256": "e874985c1ee394def17ddf482154847eb3556bb20f3f5f8f39a0b065ec4c1e5d"
 },
 {
  "question_id": "0ddfec37",
  "question_type": "knowledge-update",
  "chars": 157190,
  "bytes": 157238,
  "sha256": "980cd14f60fc994c98e4a9d64e3aa7690c7b94af968ddfc8b36fb6641f2d1999"
 },
 {
  "question_id": "0ddfec37_abs",
  "question_type": "knowledge-update",
  "chars": 166885,
  "bytes": 167028,
  "sha256": "92f6c0b2b377366e4202d39d2acf0710b5adf32bb295ced2acc7428a8d0de71a"
 },
 {
  "question_id": "0e4e4c46",
  "question_type": "knowledge-update",
  "chars": 160930,
  "bytes": 160968,
  "sha256": "b51ed7cc9ac43c25604add699a73cb99475c899767f3499dd0f19e5e0c258176"
 },
 {
  "question_id": "0e5e2d1a",
  "question_type": "single-session-assistant",
  "chars": 169392,
  "bytes": 169646,
  "sha256": "04ef5e8cc948fbc2055719ecc2fd6c53c08cf9701e5239cc0c00d79ab76ba6e8"
 },
 {
  "question_id": "0ea62687",
  "question_type": "multi-session",
  "chars": 183023,
  "bytes": 183158,
  "sha256": "4f4c88fb26a6d5fc3a4c21d0d5108fbbbf90f4873b6ff5e6d2406ae013826e32"
 },
 {
  "question_id": "0edc2aef",
  "question_type": "single-session-preference",
  "chars": 158507,
  "bytes": 158521,
  "sha256": "727c86854c5ea3d86fe8908611113370692001b0bc22d38c916d5225b1ce883e"
 },
 {
  "question_id": "0f05491a",
  "question_type": "knowledge-update",
  "chars": 174539,
  "bytes": 174624,
  "sha256": "958542105933af6d4d28e41ad4fde87d8e1a8bd3a30d60aa3835a9fc0baef784"
 },
 {
  "question_id": "10d9b85a",
  "question_type": "multi-session",
  "chars": 165823,
  "bytes": 165970,
  "sha256": "7156b93ae9afa37d5ca53e5176cf4c5160516a65df4b4c87ba8046a5fe718f28"
 },
 {
  "question_id": "10e09553",
  "question_type": "knowledge-update",
  "chars": 165915,
  "bytes": 166046,
  "sha256": "e1dc58bbd0ab6bb4c7fb30becbbcb66e834e814cbeedd9430de2e1095c64fbf8"
 },
 {
  "question_id": "118b2229",
  "question_type": "single-session-user",
  "chars": 153923,
  "bytes": 153931,
  "sha256": "87396e62d70407631966b3f7abd029d1e6b3dab01f5a7d92b70eaacaa53f241b"
 },
 {
  "question_id": "1192316e",
  "question_type": "multi-session",
  "chars": 146791,
  "bytes": 146860,
  "sha256": "7f1c00346adf3e0a605138fdfcb1fae6b5ba185bcca970864f55d2454d89fa62"
 },
 {
  "question_id": "129d1232",
  "question_type": "multi-session",
  "chars": 131976,
  "bytes": 132149,
  "sha256": "1619405f63a2f4f6126bb2ff2d6cf77ecddb910e19eb8e4c756827b86b42da99"
 },
 {
  "question_id": "1568498a",
  "question_type": "single-session-assistant",
  "chars": 152735,
  "bytes": 152995,
  "sha256": "bf4a0a32d7d5d78263826a616d6fdd704625b2171a9c56b848e9635ba8d0c5e7"
 },
 {
  "question_id": "15745da0",
  "question_type": "single-session-user",
  "chars": 138323,
  "bytes": 138330,
  "sha256": "4799fc850e820138a56a224211f01adc9a89c23e68099a1188a79195acb1b96e"
 },
 {
  "question_id": "15745da0_abs",
  "question_type": "single-session-user",
  "chars": 159724,
  "bytes": 160086,
  "sha256": "7c16768d13326eb55fb43e96b6ae4324f862b3c4b4a814ee0d001473650c7748"
 },
 {
  "question_id": "157a136e",
  "question_type": "multi-session",
  "chars": 99072,
  "bytes": 99108,
  "sha256": "b19723a87dcfebc5cfe77f88a40909066648ef3f5cc5c1c108ada985492a2c01"
 },
 {
  "question_id": "16c90bf4",
  "question_type": "single-session-assistant",
  "chars": 160361,
  "bytes": 160397,
  "sha256": "7b45c41fef370e3df3db95bcfd0cd77ee18ee971cc1731c638ce7ed0d647c50d"
 },
 {
  "question_id": "184da446",
  "question_type": "knowledge-update",
  "chars": 166820,
  "bytes": 166916,
  "sha256": "2e0b2ad4f0220457f6e5220c190915e9cf3c4d77f08127987daf12588ab3d7ec"
 },
 {
  "question_id": "18bc8abd",
  "question_type": "knowledge-update",
  "chars": 165350,
  "bytes": 165642,
  "sha256": "591349da1d4f6f67bc7f26b26f559a33b992894e1491272e594ea3474d7a200e"
 },
 {
  "question_id": "18dcd5a5",
  "question_type": "single-session-assistant",
  "chars": 174930,
  "bytes": 175214,
  "sha256": "0f7c7b48a405a255a027aad0cbcc22fae28baf0a5c96087b9ee834c2d9ce3c97"
 },
 {
  "question_id": "1903aded",
  "question_type": "single-session-assistant",
  "chars": 157190,
  "bytes": 157216,
  "sha256": "f526672f65947055a851f5d1c10ef61a19fe1d7be80519c1a00a65fd850ec5d8"
 },
 {
  "question_id": "195a1a1b",
  "question_type": "single-session-preference",
  "chars": 160385,
  "bytes": 160395,
  "sha256": "92fb576f866241d9df58c148849c41c3ed68e39dc430e0000bbc3459499652e8"
 },
 {
  "question_id": "19b5f2b3",
  "question_type": "single-session-user",
  "chars": 156488,
  "bytes": 156537,
  "sha256": "b0554b6aa378dc13f52cf5260e0763035d6e5b0e4bb1acf7b3a68f9612db7268"
 },
 {
  "question_id": "19b5f2b3_abs",
  "question_type": "single-session-user",
  "chars": 152235,
  "bytes": 152320,
  "sha256": "7d469c853900898f86e3d3e8a2165d05c9907ec66f49fe6c100d1a06b198f4e2"
 },
 {
  "question_id": "1a1907b4",
  "question_type": "single-session-preference",
  "chars": 152949,
  "bytes": 152990,
  "sha256": "36bd06562ce25fc8672f203e16c772f49383adc4c9ef6cd8a86e26ddb4b62f4e"
 },
 {
  "question_id": "1a8a66a6",
  "question_type": "multi-session",
  "chars": 116650,
  "bytes": 116728,
  "sha256": "f6be06fdba7b8bd249438e17138376015940ce821c078232c2038f4e3ac0090d"
 },
 {
  "question_id": "1b9b7252",
  "question_type": "single-session-assistant",
  "chars": 160920,
  "bytes": 160930,
  "sha256": "81603558f5102d6691c47c7bc6b558a69814c8dda9fa83645ac66f12a549bcce"
 },
 {
  "question_id": "1c0ddc50",
  "question_type": "single-session-preference",
  "chars": 159335,
  "bytes": 159366,
  "sha256": "7906c8e27be35bbffb1f62c0aca5c0f47a3ef83280eb0e31a83ac2bd14552b12"
 },
 {
  "question_id": "1c549ce4",
  "question_type": "multi-session",
  "chars": 148694,
  "bytes": 148741,
  "sha256": "3194e1c955776d57f6062311ef57a7dcf585e21b28a6cb8f1fff5d108bdf200c"
 },
 {
  "question_id": "1cea1afa",
  "question_type": "knowledge-update",
  "chars": 156257,
  "bytes": 156586,
  "sha256": "2be3f3a27be3041cc8d3316a0c21cc4c26923e214b07cd3ce9682d979a0d0956"
 },
 {
  "question_id": "1d4da289",
  "question_type": "single-session-assistant",
  "chars": 137938,
  "bytes": 137980,
  "sha256": "94cb4f8e9437badc090e00ed8bd27f42f18473effc5128535f876b78f769629a"
 },
 {
  "question_id": "1d4e3b97",
  "question_type": "single-session-preference",
  "chars": 154864,
  "bytes": 154876,
  "sha256": "0c9eed216bb08c0df10d5a7e65175993a2d800226a398c9350d62a3458da6ffd"
 },
 {
  "question_id": "1da05512",
  "question_type": "single-session-preference",
  "chars": 173147,
  "bytes": 173252,
  "sha256": "15d250fceb16372d00b0a9cdec53d74e25d5c0ac682c6b0f9df9eb47d74bbb66"
 },
 {
  "question_id": "1de5cff2",
  "question_type": "single-session-assistant",
  "chars": 154892,
  "bytes": 154944,
  "sha256": "d79d493145b700870e4dea099585278b9716b68e2e55f0eae53fc3cafe9cd297"
 },
 {
  "question_id": "1e043500",
  "question_type": "single-session-user",
  "chars": 155126,
  "bytes": 155130,
  "sha256": "451be3cc6ec1ca0cabefd05225928f74dffc98e976edc218050f1091f18f4d2c"
 },
 {
  "question_id": "1f2b8d4f",
  "question_type": "multi-session",
  "chars": 148922,
  "bytes": 148949,
  "sha256": "b6334bd518ea852fc854243ada7bb42b7ce7914586ab3c8d5a10fc6ad72bed9a"
 },
 {
  "question_id": "1faac195",
  "question_type": "single-session-user",
  "chars": 160254,
  "bytes": 160276,
  "sha256": "2c0265bbec8798310b24382e33206be1ef0b20336c5870ac132e1c87161f7f98"
 },
 {
  "question_id": "2133c1b5",
  "question_type": "knowledge-update",
  "chars": 145022,
  "bytes": 145112,
  "sha256": "2b19ce5a7a7e2e327fccc9eee8837b04cc48c12c2d0fe66feb2068fa5144ed36"
 },
 {
  "question_id": "2133c1b5_abs",
  "question_type": "knowledge-update",
  "chars": 164290,
  "bytes": 164930,
  "sha256": "791d9aad1e4b26fda81f287bbb2207b5871222e852cd4885c66289e22fa9a3b5"
 },
 {
  "question_id": "21436231",
  "question_type": "single-session-user",
  "chars": 170059,
  "bytes": 170284,
  "sha256": "9d05b25414486a78f03527798b2371b8b20cbf1c0da03b1fd31d16517a3087ab"
 },
 {
  "question_id": "21d02d0d",
  "question_type": "multi-session",
  "chars": 137710,
  "bytes": 137968,
  "sha256": "0c947dab5cebe2c7c55db97bba102e6f65e58461a354a8385a691fcfa91a22c6"
 },
 {
  "question_id": "22d2cb42",
  "question_type": "knowledge-update",
  "chars": 147760,
  "bytes": 147813,
  "sha256": "2ed7ddd499ce7d6af84b049b3c590512da69bf2845b118efaf4601bd9f1228b4"
 },
 {
  "question_id": "2311e44b",
  "question_type": "multi-session",
  "chars": 121491,
  "bytes": 121592,
  "sha256": "74762aaa1875cd342552e8f7813f2278a05a711d5fc0be71261f6871f5105ce5"
 },
 {
  "question_id": "2311e44b_abs",
  "question_type": "multi-session",
  "chars": 156841,
  "bytes": 156965,
  "sha256": "f6483191e8ad5d7edd04cbb936e9d98378a13946eb9f5f0e247b80d5bab67fea"
 },
 {
  "question_id": "2318644b",
  "question_type": "multi-session",
  "chars": 170599,
  "bytes": 170716,
  "sha256": "89bf34ebea22c512c2e51a48141fc9106c32876685a05b6c8b6ed224e0a0857a"
 },
 {
  "question_id": "25e5aa4f",
  "question_type": "single-session-user",
  "chars": 160631,
  "bytes": 160654,
  "sha256": "73457c6d19d74387d04027ffe214bad2fac0e878c6ff87bb8c37c77b51019e37"
 },
 {
  "question_id": "2698e78f",
  "question_type": "knowledge-update",
  "chars": 145556,
  "bytes": 145561,
  "sha256": "9062536f6ea70482eec062ff7e2e02811dcdeb8042827ee7471423b862df2c11"
 },
 {
  "question_id": "2698e78f_abs",
  "question_type": "knowledge-update",
  "chars": 146447,
  "bytes": 146466,
  "sha256": "467b36f62bbc93e387e633f0a08ca1dbdf32ffc9a5000a2c45cb217063bf5245"
 },
 {
  "question_id": "26bdc477",
  "question_type": "knowledge-update",
  "chars": 170972,
  "bytes": 171122,
  "sha256": "7bcf659a069f4dfb0426cd71b9a18b3604b6c4426503889854ea7a9ac809d437"
 },
 {
  "question_id": "27016adc",
  "question_type": "multi-session",
  "chars": 142146,
  "bytes": 142173,
  "sha256": "909e63d14c4eca30b687f6f3659fefad820762622849f5a0bca746825ccd0eea"
 },
 {
  "question_id": "2788b940",
  "question_type": "multi-session",
  "chars": 170497,
  "bytes": 170576,
  "sha256": "098549b1684a967e16836e780123949377ca635dd845a4d789cac5fe6eda5f3e"
 },
 {
  "question_id": "28bcfaac",
  "question_type": "single-session-assistant",
  "chars": 151772,
  "bytes": 151783,
  "sha256": "e1b50adbd1be1fea0adeef387e8064151b8d25c0bad933213e3ef3f41018cf14"
 },
 {
  "question_id": "28dc39ac",
  "question_type": "multi-session",
  "chars": 183157,
  "bytes": 183275,
  "sha256": "901825cab00cddfff95e06bb659f9d3078a1ae52ccf989ff3c17f2d0f3b5318d"
 },
 {
  "question_id": "29f2956b",
  "question_type": "single-session-user",
  "chars": 165895,
  "bytes": 165969,
  "sha256": "9fa3425fc76acd0cc32124069a91bf008cdd06a85588ffe787154adb35a76fa9"
 },
 {
  "question_id": "29f2956b_abs",
  "question_type": "single-session-user",
  "chars": 160787,
  "bytes": 160885,
  "sha256": "39e34ce10774ede836e2bdddfe3020d0fe61f3e42fa64c237058f200d3ca80c9"
 },
 {
  "question_id": "2a1811e2",
  "question_type": "temporal-reasoning",
  "chars": 119929,
  "bytes": 120005,
  "sha256": "cf32d4958de39a9871c348adc92536b47c352a6c2f8ce994abd90e98516f5faf"
 },
 {
  "question_id": "2b8f3739",
  "question_type": "multi-session",
  "chars": 157694,
  "bytes": 157708,
  "sha256": "fcc5b94c7025bb33d76efab8816cff997aef957bb744e055aff0065027ef272c"
 },
 {
  "question_id": "2bf43736",
  "question_type": "single-session-assistant",
  "chars": 158025,
  "bytes": 158032,
  "sha256": "3d9138e10e61ef863e57dd99900616419a9b02e00a9409df2aed6ca8f90b8fbb"
 },
 {
  "question_id": "2c63a862",
  "question_type": "temporal-reasoning",
  "chars": 174148,
  "bytes": 174296,
  "sha256": "7ce67efafc8a166a6f13012ccfc9bf1ad3371eaf0757ee3a0b64d1ed399d329f"
 },
 {
  "question_id": "2ce6a0f2",
  "question_type": "multi-session",
  "chars": 158631,
  "bytes": 158757,
  "sha256": "bfc4686d08e04236e051b5d38bb697e48854b5753bbdb42d019d47e0443798a9"
 },
 {
  "question_id": "2e6d26dc",
  "question_type": "multi-session",
  "chars": 163424,
  "bytes": 164025,
  "sha256": "db3dbe5e5474e4e89a0e89145330f1c1996cdd2c004e6b1ce19def83a05c8525"
 },
 {
  "question_id": "2ebe6c90",
  "question_type": "temporal-reasoning",
  "chars": 153568,
  "bytes": 153617,
  "sha256": "2c15503254a8f6f550bba21c0c5a5d8c561fce406d4b0f7c4c12c04d5255545f"
 },
 {
  "question_id": "2ebe6c92",
  "question_type": "temporal-reasoning",
  "chars": 170697,
  "bytes": 170727,
  "sha256": "7fc8d4842d2e95c88b84612511d9aefd6ff8f2f3e270d909481c7473e80fff59"
 },
 {
  "question_id": "311778f1",
  "question_type": "single-session-user",
  "chars": 168207,
  "bytes": 168788,
  "sha256": "e4af77fe906c2dcba3a3597a87608bbafa39ed2fcd18e2ebaf72039cb019dad2"
 },
 {
  "question_id": "32260d93",
  "question_type": "single-session-preference",
  "chars": 158840,
  "bytes": 158852,
  "sha256": "2b6bc41e56c94206d430822c269f0c66c054427e84b03a164334dbae0ada2dbd"
 },
 {
  "question_id": "3249768e",
  "question_type": "single-session-assistant",
  "chars": 152086,
  "bytes": 152108,
  "sha256": "2f555e3ed0cc140b71f0adbf46e89588b3d133fc9de2efe5cc4d481895958f22"
 },
 {
  "question_id": "352ab8bd",
  "question_type": "single-session-assistant",
  "chars": 153955,
  "bytes": 154162,
  "sha256": "5186d024474551e5ec60ced7a1bf47d57fba9193780c6da6c242086f98537ccb"
 },
 {
  "question_id": "35a27287",
  "question_type": "single-session-preference",
  "chars": 159726,
  "bytes": 159800,
  "sha256": "d0305fc7de6ed40df7119c659e9315cb412aa6167626bccc1e1c95eeab966c48"
 },
 {
  "question_id": "36580ce8",
  "question_type": "single-session-user",
  "chars": 126505,
  "bytes": 126540,
  "sha256": "0c98d05af56c9a18b74b141bbc5c6dcb3ac3af41e06ce65f1b8cf2040c15f5e4"
 },
 {
  "question_id": "36b9f61e",
  "question_type": "multi-session",
  "chars": 170698,
  "bytes": 170934,
  "sha256": "246ecd5e371d5b41ac7dca4b85aa7c3c59a77890790c2108256248ccd92f3ff4"
 },
 {
  "question_id": "370a8ff4",
  "question_type": "temporal-reasoning",
  "chars": 166485,
  "bytes": 166578,
  "sha256": "53c5e1831893425af81fbe40a2f144eba676c8542a5c2bd6b97281aa090eb9f6"
 },
 {
  "question_id": "37d43f65",
  "question_type": "single-session-user",
  "chars": 157794,
  "bytes": 157836,
  "sha256": "c6db9592259c30901f0665d898843bb5e34888eb24fc4a6184530824bcf494e8"
 },
 {
  "question_id": "37f165cf",
  "question_type": "multi-session",
  "chars": 148703,
  "bytes": 148741,
  "sha256": "ee0a23aeffe02a8e89d618a0bc11efbad01f38a902f7852b0569d37d07b36f14"
 },
 {
  "question_id": "38146c39",
  "question_type": "single-session-preference",
  "chars": 151964,
  "bytes": 151991,
  "sha256": "7082d1af63aac4900bc45a36987e1a50a49f913bccc96bebb1c23533e197954f"
 },
 {
  "question_id": "3a704032",
  "question_type": "multi-session",
  "chars": 151784,
  "bytes": 151936,
  "sha256": "d299fc84efe37f7c3554fdbf3f59dcbefe6a1734fbe2b0b3af9ed095c5143c73"
 },
 {
  "question_id": "3b6f954b",
  "question_type": "single-session-user",
  "chars": 150191,
  "bytes": 150220,
  "sha256": "1cb41c635043e974523c9e4bb873121b4a412e3abcc3951a5032a720ad11b37a"
 },
 {
  "question_id": "3ba21379",
  "question_type": "knowledge-update",
  "chars": 157351,
  "bytes": 157389,
  "sha256": "68e4a5584ae5e99ba3f1e944ad42eeec73b218646708049fc1361e8024b32190"
 },
 {
  "question_id": "3c1045c8",
  "question_type": "multi-session",
  "chars": 141906,
  "bytes": 141977,
  "sha256": "127a84a88933f07a7679cc121aa7c35b7cc76deeaeb3e46b6c144918a1fa89bf"
 },
 {
  "question_id": "3d86fd0a",
  "question_type": "single-session-user",
  "chars": 150608,
  "bytes": 150676,
  "sha256": "764c749bbcc4d3159c5b8445c80d74a1d51d96608a81bd7afd5c3a2936121aea"
 },
 {
  "question_id": "3e321797",
  "question_type": "single-session-assistant",
  "chars": 157659,
  "bytes": 157677,
  "sha256": "7190ebe942e7288a3f783e0d05acc2676663ca98a74d04a398a8100d4de5b96e"
 },
 {
  "question_id": "3f1e9474",
  "question_type": "single-session-user",
  "chars": 151633,
  "bytes": 151679,
  "sha256": "93bf94e8ce7830721b0c65bebf33b7ea8fe83a93dad37b3f992fae3aa6921319"
 },
 {
  "question_id": "3fdac837",
  "question_type": "multi-session",
  "chars": 131752,
  "bytes": 131916,
  "sha256": "32dda0b65139cfd7238c4da28803ed4c2a10a2517efb9db629022cb2b17cc073"
 },
 {
  "question_id": "3fe836c9",
  "question_type": "multi-session",
  "chars": 160115,
  "bytes": 160274,
  "sha256": "e4830f5a479e9594c291d8668af834ec7f6d724bd4529bc9e29a650410cc6886"
 },
 {
  "question_id": "4100d0a0",
  "question_type": "single-session-user",
  "chars": 96071,
  "bytes": 96080,
  "sha256": "25acb2e1bbfb384b92329198adc06159c63541ea3f0f2b0fa41e664ba2ddda1f"
 },
 {
  "question_id": "41275add",
  "question_type": "single-session-assistant",
  "chars": 153054,
  "bytes": 153063,
  "sha256": "2c36aaf98e9d615b6dd96861eb2ccc9a4c1f0577d60614eb1f47c73837ecf7d5"
 },
 {
  "question_id": "41698283",
  "question_type": "knowledge-update",
  "chars": 163813,
  "bytes": 163853,
  "sha256": "70ccabda4b8812d369b8eb42b3d073648189594eef0da91c5641509c4b363a4f"
 },
 {
  "question_id": "42ec0761",
  "question_type": "knowledge-update",
  "chars": 156484,
  "bytes": 156491,
  "sha256": "313ba43f9ae089ffc2decacc5d9627527af2da762ae92bc81ffe690ef09915cb"
 },
 {
  "question_id": "4388e9dd",
  "question_type": "single-session-assistant",
  "chars": 157557,
  "bytes": 158254,
  "sha256": "ec3d0f19e3e501c34f06a86ac143a2749525ec5c399b8b82255daec6bfcb761a"
 },
 {
  "question_id": "45dc21b6",
  "question_type": "knowledge-update",
  "chars": 164851,
  "bytes": 165013,
  "sha256": "088f1b7deb3722df372c85d0effd33a765227c4062b4403121f60084dff07f6d"
 },
 {
  "question_id": "46a3abf7",
  "question_type": "multi-session",
  "chars": 169918,
  "bytes": 170067,
  "sha256": "ec10b88935a0ce48ee47b164e52219992d4402d2a5394d4cde3e6f6033f67a5d"
 },
 {
  "question_id": "488d3006",
  "question_type": "single-session-assistant",
  "chars": 152600,
  "bytes": 152647,
  "sha256": "6757b9cad7e116917a49a626279b333e68cc8fde6dbcfd43bd9b415d22280007"
 },
 {
  "question_id": "4adc0475",
  "question_type": "multi-session",
  "chars": 126817,
  "bytes": 126866,
  "sha256": "c1faed9128622dd30ec2ae132b3ecb4b03bfc59bf0a856818f26299b69342d89"
 },
 {
  "question_id": "4b24c848",
  "question_type": "knowledge-update",
  "chars": 160343,
  "bytes": 160516,
  "sha256": "e61500f5352d52f7e71b53ddfa99eb3936304df804be89be11974b7fe35796f7"
 },
 {
  "question_id": "4baee567",
  "question_type": "single-session-assistant",
  "chars": 164438,
  "bytes": 165107,
  "sha256": "08acbc61b3cafa6762eadc767bc7e9d6b6aa2f92057d8019748ee76b9da54a5d"
 },
 {
  "question_id": "4bc144e2",
  "question_type": "multi-session",
  "chars": 135724,
  "bytes": 135764,
  "sha256": "88c2b20d1b46a13abb21d8612ea63738e91839ea7883df5bb18c4a630039ffa3"
 },
 {
  "question_id": "4c36ccef",
  "question_type": "single-session-assistant",
  "chars": 158587,
  "bytes": 158624,
  "sha256": "af17d38a917e8918bf8672bd2254dd208e6e716958a349d106a80440614b7d8c"
 },
 {
  "question_id": "4d6b87c8",
  "question_type": "knowledge-update",
  "chars": 153003,
  "bytes": 153063,
  "sha256": "688641ebc05316ceed8daaabfe4273432d93f20aaa00fd8695ee119db78718d4"
 },
 {
  "question_id": "4dfccbf7",
  "question_type": "temporal-reasoning",
  "chars": 159730,
  "bytes": 159904,
  "sha256": "af724efbf69df82e360eee9bff66b70c35065ff1a2cb2fb251b3d966b6ad9e5e"
 },
 {
  "question_id": "4dfccbf8",
  "question_type": "temporal-reasoning",
  "chars": 163071,
  "bytes": 163285,
  "sha256": "e50289afe194c4e7d792283db16e12f97b8d217c099e1883711a4771ba3e45ca"
 },
 {
  "question_id": "4f54b7c9",
  "question_type": "multi-session",
  "chars": 141762,
  "bytes": 141857,
  "sha256": "e3bb35466f2f9b22862cbf3864a513bde48ffe8f5f1ac251901a258cb84493a2"
 },
 {
  "question_id": "4fd1909e",
  "question_type": "single-session-user",
  "chars": 143024,
  "bytes": 143086,
  "sha256": "72f1b36b4809d0bbd8e41559dfc08911fc7d76c7692144de44225692f79c5965"
 },
 {
  "question_id": "5025383b",
  "question_type": "multi-session",
  "chars": 134054,
  "bytes": 134269,
  "sha256": "da75a2a6d802ed17f3baf672846f2bf687f953b8566c4fff6036810cb3246950"
 },
 {
  "question_id": "505af2f5",
  "question_type": "single-session-preference",
  "chars": 145515,
  "bytes": 145541,
  "sha256": "6a8304f691e459125f8e1b8de068ffc9c90a3d69b029a7a13ef4d6f506e3f24f"
 },
 {
  "question_id": "50635ada",
  "question_type": "knowledge-update",
  "chars": 161547,
  "bytes": 161691,
  "sha256": "792cba7bafd74c179b19d743b85dd50bece8a938a013b99386887293aacec7f6"
 },
 {
  "question_id": "51a45a95",
  "question_type": "single-session-user",
  "chars": 160466,
  "bytes": 160496,
  "sha256": "c8e454d7a9033a3b7733735341d690152e974b692985e561314d32d27de220ff"
 },
 {
  "question_id": "51b23612",
  "question_type": "single-session-assistant",
  "chars": 142499,
  "bytes": 142571,
  "sha256": "c6e5ce29e12689eab283fe7b5a1bbc8921905d86ca825cbd54552f6aca301c62"
 },
 {
  "question_id": "51c32626",
  "question_type": "multi-session",
  "chars": 140454,
  "bytes": 140493,
  "sha256": "f8997fcc6f2b29f81619dcb2e1445a774fcc7e3b93d2209dc7b52e9ea03d7812"
 },
 {
  "question_id": "54026fce",
  "question_type": "single-session-preference",
  "chars": 147236,
  "bytes": 147285,
  "sha256": "f851bb7bc7806b3c67798549595bdfc588460b0fa6834e62cf81e37b8858b322"
 },
 {
  "question_id": "545bd2b5",
  "question_type": "single-session-user",
  "chars": 166885,
  "bytes": 166960,
  "sha256": "05762d577e40ac719b8f5925e241db91416ebef0734910146ed79baa4e204ad4"
 },
 {
  "question_id": "55241a1f",
  "question_type": "multi-session",
  "chars": 159204,
  "bytes": 159265,
  "sha256": "7e5e4e2032f0bacd6a02143fe7a8497c951df3a94239bc86e8dedd3b7659d0d7"
 },
 {
  "question_id": "561fabcd",
  "question_type": "single-session-assistant",
  "chars": 138186,
  "bytes": 138219,
  "sha256": "2a35dbd3578ae9834167263397b41e0826cb91392e528a83f5f0747fc4d89cb9"
 },
 {
  "question_id": "577d4d32",
  "question_type": "single-session-user",
  "chars": 151026,
  "bytes": 151038,
  "sha256": "026402caf30190671ac0d2cd850f3f6fa030b60245a83d51cbc5a561c734c3b9"
 },
 {
  "question_id": "57f827a0",
  "question_type": "single-session-preference",
  "chars": 157967,
  "bytes": 157971,
  "sha256": "35f279ff012beba433342d6462a6717fc098f4a4147bcb9ac7269516036072dc"
 },
 {
  "question_id": "5809eb10",
  "question_type": "single-session-assistant",
  "chars": 146990,
  "bytes": 147123,
  "sha256": "9411b4dc0f9d7af5e8257fedc31d9f0c084b3929574539d5008957aa502f11d2"
 },
 {
  "question_id": "5831f84d",
  "question_type": "knowledge-update",
  "chars": 162290,
  "bytes": 162346,
  "sha256": "c025c37a0c21ef9725b87ac6a37e9fabeebf428a38cf32af4c72c4e3763e3f9b"
 },
 {
  "question_id": "58470ed2",
  "question_type": "single-session-assistant",
  "chars": 125207,
  "bytes": 125366,
  "sha256": "4750547f2054a986087631126177aeebc8b17741a84e95e5e776e14959c3d02e"
 },
 {
  "question_id": "58bf7951",
  "question_type": "single-session-user",
  "chars": 118903,
  "bytes": 119510,
  "sha256": "1eaa027cd73d8576bbe688e2bfa39381b74bf46421008c07dd0287ee89bbb235"
 },
 {
  "question_id": "58ef2f1c",
  "question_type": "single-session-user",
  "chars": 164730,
  "bytes": 164805,
  "sha256": "1115f4643aee886afb372b90e0c0bced1ab122a327d19271e2caf1d646180327"
 },
 {
  "question_id": "59524333",
  "question_type": "knowledge-update",
  "chars": 138825,
  "bytes": 138845,
  "sha256": "ba1ee34994d78b9c4e2a692a456c229b04e7324e5b89966fdd456a7f0eaded96"
 },
 {
  "question_id": "5a4f22c0",
  "question_type": "knowledge-update",
  "chars": 163043,
  "bytes": 163092,
  "sha256": "4f98f04002e81b60ca9d66919eceb0652705645ab1f08060b51c00104531568e"
 },
 {
  "question_id": "5a7937c8",
  "question_type": "multi-session",
  "chars": 161430,
  "bytes": 161498,
  "sha256": "222df3847b080aedfc012f308c4b261a6a43d4073c05e206f896584122021bb5"
 },
 {
  "question_id": "5c40ec5b",
  "question_type": "knowledge-update",
  "chars": 167220,
  "bytes": 167313,
  "sha256": "1b93a56c2add50221eb32fa8f15e8e5bed73ecd8127b899aa724b39244d2272f"
 },
 {
  "question_id": "5d3d2817",
  "question_type": "single-session-user",
  "chars": 116597,
  "bytes": 116661,
  "sha256": "7dd2524238a8c0ac7d786c42985335b6766105a0514a82fd74a9684bba116bd9"
 },
 {
  "question_id": "5e1b23de",
  "question_type": "temporal-reasoning",
  "chars": 147412,
  "bytes": 147481,
  "sha256": "b080ea43c428f68deaf43b73387351389383f2ecdbc9e2d6e1d176aa0e7c90a4"
 },
 {
  "question_id": "60036106",
  "question_type": "multi-session",
  "chars": 142336,
  "bytes": 142412,
  "sha256": "b4ae8407e838693dd08c61a336dcf8fd8b9fdf4c22f286093d72fafea36758cc"
 },
 {
  "question_id": "60159905",
  "question_type": "multi-session",
  "chars": 159853,
  "bytes": 159946,
  "sha256": "3e7e3edcffe0b66f3ec7dee577b9722ed94a470ec847656b0ee6a519455b9c0b"
 },
 {
  "question_id": "603deb26",
  "question_type": "knowledge-update",
  "chars": 175392,
  "bytes": 175501,
  "sha256": "4ead8c68d820dbb3e72b25b3160e3b8f59728f03848845421237e6976aace1c8"
 },
 {
  "question_id": "60472f9c",
  "question_type": "multi-session",
  "chars": 155607,
  "bytes": 155672,
  "sha256": "f9b98e9ca3f349a47d1afa7faa25923427d5ba9dc964fee02810c82da7f9af10"
 },
 {
  "question_id": "6071bd76",
  "question_type": "knowledge-update",
  "chars": 156410,
  "bytes": 156458,
  "sha256": "edb7b9df60eb1aa2ea02d9523cdbce3699271a265973f9c7a1dc7f914e0276cd"
 },
 {
  "question_id": "60bf93ed",
  "question_type": "multi-session",
  "chars": 159709,
  "bytes": 159818,
  "sha256": "b9830cd689c495ef5d6ba7d2e43872ab43f7af53e4c7163e177826d2fa1b5aae"
 },
 {
  "question_id": "60bf93ed_abs",
  "question_type": "multi-session",
  "chars": 150156,
  "bytes": 150235,
  "sha256": "2f19902c86164531ce99e4a498250445d6d7f3c605897185f1a4bf6e67d45b9d"
 },
 {
  "question_id": "60d45044",
  "question_type": "single-session-user",
  "chars": 158114,
  "bytes": 158140,
  "sha256": "3041a2d5a7ab3e23705495e08de90eafc4daec3bf6e56d30231344b73f12db31"
 },
 {
  "question_id": "618f13b2",
  "question_type": "knowledge-update",
  "chars": 166576,
  "bytes": 166673,
  "sha256": "e546b5f3dc2615771b404d3e30084ff99afc3dbf16ff1a7f6bca9d50019799c9"
 },
 {
  "question_id": "61f8c8f8",
  "question_type": "multi-session",
  "chars": 140144,
  "bytes": 140262,
  "sha256": "407b845bca38050a0d7ec3c64797c10c3a31eb275c17685ac79a36a198688ff4"
 },
 {
  "question_id": "6222b6eb",
  "question_type": "single-session-assistant",
  "chars": 158553,
  "bytes": 158578,
  "sha256": "f8d83dfd62b6b51419a4f68c873a41641f4fae43e046aa8529d14c329ca76053"
 },
 {
  "question_id": "6456829e",
  "question_type": "multi-session",
  "chars": 143706,
  "bytes": 143880,
  "sha256": "d84be8ba83d3ab7b7bc9cadbc35e83a4731bbb4272446841154903e92ea7ace4"
 },
 {
  "question_id": "6456829e_abs",
  "question_type": "multi-session",
  "chars": 150313,
  "bytes": 150569,
  "sha256": "f121f01b1211f61f46fe6d61f9a909489d485c61019ce1642aac32cc573bcc1d"
 },
 {
  "question_id": "65240037",
  "question_type": "single-session-assistant",
  "chars": 142457,
  "bytes": 142474,
  "sha256": "4eadc836ced346d5e77cb79d1dae430ef058ee1f880ddd0b4aa9a42c0cdcd34c"
 },
 {
  "question_id": "6613b389",
  "question_type": "temporal-reasoning",
  "chars": 172231,
  "bytes": 172306,
  "sha256": "3d5f96059a7631b89af49826d59364aaeaae2319112b223e25fb26a80714c034"
 },
 {
  "question_id": "66f24dbb",
  "question_type": "single-session-user",
  "chars": 160058,
  "bytes": 160207,
  "sha256": "157e114116c348f32cfb949d0a3fc2a11e4046bc0da0da0de588eef3b669695c"
 },
 {
  "question_id": "67e0d0f2",
  "question_type": "multi-session",
  "chars": 149761,
  "bytes": 149777,
  "sha256": "e90d8afadba173247dc3f2f8b74885d830997f63d0d89dece6c19749abcedf1c"
 },
 {
  "question_id": "681a1674",
  "question_type": "multi-session",
  "chars": 144055,
  "bytes": 144136,
  "sha256": "0b1a7e555b12125aa372d3998182c37e42b8e1caee607da3497e7d41d11fa468"
 },
 {
  "question_id": "69fee5aa",
  "question_type": "knowledge-update",
  "chars": 155554,
  "bytes": 155615,
  "sha256": "e705751c2adbf2cc098e61b7672896d968775baa3a64e8649faa88155bfe5dfa"
 },
 {
  "question_id": "6a1eabeb",
  "question_type": "knowledge-update",
  "chars": 149981,
  "bytes": 149990,
  "sha256": "9f12ea70bc2d18caa49eb291efaaeb0a98c0b199604660c01d34ae295ad5a79a"
 },
 {
  "question_id": "6a27ffc2",
  "question_type": "knowledge-update",
  "chars": 158465,
  "bytes": 158635,
  "sha256": "5b17508f7d619e4272f857a69b351ad1746ff87ceac8533f564cba9bf82c4ad0"
 },
 {
  "question_id": "6ade9755",
  "question_type": "single-session-user",
  "chars": 141438,
  "bytes": 141474,
  "sha256": "f5057665dca955c3f0ae19986dac3665db9f999c92eedbb9cabde7588c977d61"
 },
 {
  "question_id": "6ae235be",
  "question_type": "single-session-assistant",
  "chars": 156765,
  "bytes": 156779,
  "sha256": "227180bd89f66f981b99d741b200a842b370955d31759e81da1a74e27b6735ba"
 },
 {
  "question_id": "6aeb4375",
  "question_type": "knowledge-update",
  "chars": 163896,
  "bytes": 164894,
  "sha256": "a5e35e7a2422a1bf3276498ced5c7682d841a797a7e6da5fa502be8bce0bce22"
 },
 {
  "question_id": "6aeb4375_abs",
  "question_type": "knowledge-update",
  "chars": 164257,
  "bytes": 164592,
  "sha256": "f1f2fbba2661d27a2539b5e4755026b3b40ed5760d3ccc5395e3809c3bc121a8"
 },
 {
  "question_id": "6b168ec8",
  "question_type": "single-session-user",
  "chars": 163478,
  "bytes": 163539,
  "sha256": "119ce2055c98ebe88d9fd2144074ce04a103a83ed98ab0e815087d59049222d5"
 },
 {
  "question_id": "6b7dfb22",
  "question_type": "single-session-preference",
  "chars": 159395,
  "bytes": 159413,
  "sha256": "63ade2b8d537b4c2cba45a0db8830327523c983d5b98019754f970996b74c5b1"
 },
 {
  "question_id": "6c49646a",
  "question_type": "multi-session",
  "chars": 152741,
  "bytes": 152855,
  "sha256": "04bf6faaf0ccc9d918e7f4ac0c6a63638a3be19f778ea49a29f2d71e79c697a4"
 },
 {
  "question_id": "6cb6f249",
  "question_type": "multi-session",
  "chars": 170259,
  "bytes": 170403,
  "sha256": "ea8fc0ee379585fcbe842a9f9e6071c449226634bb31fa2b2d1f107a592dc5e6"
 },
 {
  "question_id": "6d550036",
  "question_type": "multi-session",
  "chars": 136975,
  "bytes": 137062,
  "sha256": "eebca6a17972091482483380967e7a94c4636fee51841559b341bd303489e7d7"
 },
 {
  "question_id": "6e984301",
  "question_type": "temporal-reasoning",
  "chars": 172337,
  "bytes": 172404,
  "sha256": "f15621ac33d987476e03bafcac45d4853ace5cfaf62f09039372aa6aa21cda91"
 },
 {
  "question_id": "6e984302",
  "question_type": "temporal-reasoning",
  "chars": 168149,
  "bytes": 168186,
  "sha256": "c40f8cb11781991ebd8104cd8e7744a67a20ed39e922b5f4641aa0dc8ce19e64"
 },
 {
  "question_id": "6f9b354f",
  "question_type": "single-session-user",
  "chars": 156291,
  "bytes": 156420,
  "sha256": "3beae404f3c22264a23e2f936a9fb0321d2f9e95cc0c51e794f22a8e4653bf4f"
 },
 {
  "question_id": "7024f17c",
  "question_type": "multi-session",
  "chars": 162432,
  "bytes": 162537,
  "sha256": "c15faefc60166a956a8c9f89f49897122396aaee2a31a4ed357404f765f943ea"
 },
 {
  "question_id": "70b3e69b",
  "question_type": "single-session-assistant",
  "chars": 149000,
  "bytes": 149096,
  "sha256": "e2ddf6d0d70f5e528c9e9e264dfbe170fd6938d21040c2fb80826a90d7c3666f"
 },
 {
  "question_id": "71017276",
  "question_type": "temporal-reasoning",
  "chars": 124158,
  "bytes": 124251,
  "sha256": "69c6f30fd845cf4ebe2fb31610e129d9834ddcd0e98cd999b553b1b823ad4513"
 },
 {
  "question_id": "71017277",
  "question_type": "temporal-reasoning",
  "chars": 146229,
  "bytes": 146383,
  "sha256": "895e19c6a27ec7cfb6e522facb23d4e8bbf65b7d52af82d63a3b57aa702c20c3"
 },
 {
  "question_id": "71315a70",
  "question_type": "knowledge-update",
  "chars": 169181,
  "bytes": 169334,
  "sha256": "2d8a3393705c3d581e82626fa68ede15393d7e0de27dc1f7ddcf2a97d3707504"
 },
 {
  "question_id": "7161e7e2",
  "question_type": "single-session-assistant",
  "chars": 159533,
  "bytes": 159602,
  "sha256": "0550b0efaaa6e581193f91b9a6caf824dc95972f692f61555b24abd3da81b19c"
 },
 {
  "question_id": "71a3fd6b",
  "question_type": "single-session-assistant",
  "chars": 154213,
  "bytes": 154258,
  "sha256": "8dab554b8c76cacfbdd705594da385b9b563b6495c706c561b6f2ecbe527ed15"
 },
 {
  "question_id": "720133ac",
  "question_type": "multi-session",
  "chars": 124393,
  "bytes": 124402,
  "sha256": "69090cbc0aebe845f4397db320b9f5d9d35d8816c5c0bcc33724a73a5d5dffc9"
 },
 {
  "question_id": "726462e0",
  "question_type": "single-session-user",
  "chars": 150984,
  "bytes": 150997,
  "sha256": "03b6d076b42f8616a61598e04ee911c88f4a3361e92b664210f6d467277ff75d"
 },
 {
  "question_id": "72e3ee87",
  "question_type": "knowledge-update",
  "chars": 172431,
  "bytes": 172498,
  "sha256": "1e3b50a2c02af455afa331420053dcac9ffc4fbb6bf1b01a452e329cc43f21b3"
 },
 {
  "question_id": "73d42213",
  "question_type": "multi-session",
  "chars": 154058,
  "bytes": 154085,
  "sha256": "d2ba21597d92c0ddd5fa870369a783db25c359b40c6d5fcbaa85229632689111"
 },
 {
  "question_id": "7401057b",
  "question_type": "knowledge-update",
  "chars": 167756,
  "bytes": 168608,
  "sha256": "f998af8b131605cd6db979d181110faa4688eba9ff7db37f1872186d3b770049"
 },
 {
  "question_id": "7405e8b1",
  "question_type": "multi-session",
  "chars": 155058,
  "bytes": 155070,
  "sha256": "9f1a375081fe3b6358c35565d46e2bc84f32e115f67673f52cd001f37b74b5e5"
 },
 {
  "question_id": "7527f7e2",
  "question_type": "single-session-user",
  "chars": 163130,
  "bytes": 163179,
  "sha256": "d14ba67635b2fa46d99b8f1003079c5291888df5676accc990661fde04d39b93"
 },
 {
  "question_id": "75499fd8",
  "question_type": "single-session-user",
  "chars": 152734,
  "bytes": 152789,
  "sha256": "b3d8e190bd27e2811a1793cdfd8564f9bf96ec851d06eec8150873b46a1003d4"
 },
 {
  "question_id": "75832dbd",
  "question_type": "single-session-preference",
  "chars": 148678,
  "bytes": 148728,
  "sha256": "faa4e0935f7ee5fd68e82c76eb726b6466cc3d12e78f6668298ae624b1b5abef"
 },
 {
  "question_id": "75f70248",
  "question_type": "single-session-preference",
  "chars": 154183,
  "bytes": 154194,
  "sha256": "19455649a7fcec3f906da1684182a93bbbb2b99e01c27fc0b356b75f38b39250"
 },
 {
  "question_id": "76d63226",
  "question_type": "single-session-user",
  "chars": 146163,
  "bytes": 146269,
  "sha256": "14d611218355ee4987e4392c5acae5585bc452f08a12d8ba86fb3ae02613cbea"
 },
 {
  "question_id": "778164c6",
  "question_type": "single-session-assistant",
  "chars": 159202,
  "bytes": 159219,
  "sha256": "3fb39490f6957db75974612bcc425665bcb17b6ed01d98ab76b391b8ba267155"
 },
 {
  "question_id": "77eafa52",
  "question_type": "multi-session",
  "chars": 123383,
  "bytes": 123625,
  "sha256": "4051c1e7f89db8a04eb086c03731458980fe313ae0ea2edc020e06d5fbbbf4a1"
 },
 {
  "question_id": "7a87bd0c",
  "question_type": "knowledge-update",
  "chars": 146259,
  "bytes": 146273,
  "sha256": "b4c00c538d5d51ad3c410edd50d3c3866e1b2f840e0be39109b0293f7dee175a"
 },
 {
  "question_id": "7a8d0b71",
  "question_type": "single-session-assistant",
  "chars": 169700,
  "bytes": 169973,
  "sha256": "18987f6384454ccda448a66f2e717b66d784166848626c084fb4af41cf4b069c"
 },
 {
  "question_id": "7e00a6cb",
  "question_type": "single-session-assistant",
  "chars": 152033,
  "bytes": 152052,
  "sha256": "866821b8ae3fa4f9f0b0a80566a27e005f642fe1d48c4cd9e184924bd4e2a5c3"
 },
 {
  "question_id": "7e974930",
  "question_type": "knowledge-update",
  "chars": 169013,
  "bytes": 169055,
  "sha256": "934b04e9b92dca6f035bd506d0493ab69dfcf11b9bb7657203ec8729ca4d91da"
 },
 {
  "question_id": "8077ef71",
  "question_type": "temporal-reasoning",
  "chars": 135082,
  "bytes": 135214,
  "sha256": "c8ce1b283cc74ac4d1282becdd512589ccf8cb706152cff10622ca055be6a09d"
 },
 {
  "question_id": "80ec1f4f",
  "question_type": "multi-session",
  "chars": 142537,
  "bytes": 142735,
  "sha256": "a7d9b7f862c6b14dd354e1f163612cb92ecd7c12eecccfb0966702323ccb3dc8"
 },
 {
  "question_id": "80ec1f4f_abs",
  "question_type": "multi-session",
  "chars": 131431,
  "bytes": 131581,
  "sha256": "bfddbb69fdcad40a69a984f206fe65c7a4a337843f724a6fbab04dc36077dcab"
 },
 {
  "question_id": "81507db6",
  "question_type": "multi-session",
  "chars": 158166,
  "bytes": 158217,
  "sha256": "4415845aee5ce9f58da8a660076801ea607f300d1e22272ec1586792f4f2be48"
 },
 {
  "question_id": "830ce83f",
  "question_type": "knowledge-update",
  "chars": 144079,
  "bytes": 144115,
  "sha256": "3a1f5922db524733b83f436a3b8106ad0eb030ef91e8344eb375cbdbcb70d225"
 },
 {
  "question_id": "8464fc84",
  "question_type": "single-session-assistant",
  "chars": 151440,
  "bytes": 151453,
  "sha256": "485919ede7c4acfc7d06264022f9cf3d5c3cf627f9df79e7e0212e2f82866ded"
 },
 {
  "question_id": "852ce960",
  "question_type": "knowledge-update",
  "chars": 159734,
  "bytes": 159767,
  "sha256": "aadc8417196a03ec99f3d4f3bf2e763cc0ee452b53202c668941277c8bd4ff95"
 },
 {
  "question_id": "853b0a1d",
  "question_type": "single-session-user",
  "chars": 148225,
  "bytes": 148256,
  "sha256": "50262aa19a3c4bd8318ea1f6b18da607f12409d7ab2e5d6a7d36e5839998bc03"
 },
 {
  "question_id": "8550ddae",
  "question_type": "single-session-user",
  "chars": 157327,
  "bytes": 157412,
  "sha256": "2ac5e2ecb7222961ef848328c5bc41f59ceb4ef7c02460e750dcd43d1edd4364"
 },
 {
  "question_id": "85fa3a3f",
  "question_type": "multi-session",
  "chars": 141476,
  "bytes": 141506,
  "sha256": "95f60152b6ff49f68f83d41011c80fbe14d3686eb11ba33bd39e62ad740b7095"
 },
 {
  "question_id": "86b68151",
  "question_type": "single-session-user",
  "chars": 154009,
  "bytes": 154026,
  "sha256": "0b971bfb88cca93c62b44d135ca87f365d4c7e583200670ebfa1afa4ea8f2852"
 },
 {
  "question_id": "86f00804",
  "question_type": "single-session-user",
  "chars": 159599,
  "bytes": 159648,
  "sha256": "03f9d2128c5da991fe1605651aea453935f6931f5d70e98478cf4a6af53d4255"
 },
 {
  "question_id": "8752c811",
  "question_type": "single-session-assistant",
  "chars": 128351,
  "bytes": 128518,
  "sha256": "fe8982c9a29cf5a9370e0ae481899f6645824e6c30404b55efb8141cb8ab48eb"
 },
 {
  "question_id": "87f22b4a",
  "question_type": "multi-session",
  "chars": 166409,
  "bytes": 166545,
  "sha256": "d08e2ba80527c844907026b1c8092936a574be394b9255df4e827320fea4e00a"
 },
 {
  "question_id": "88432d0a",
  "question_type": "multi-session",
  "chars": 117900,
  "bytes": 118004,
  "sha256": "269b525b3a7efd05e25974390d1509a05c653055b5bf19ec84eaa82d9b946afb"
 },
 {
  "question_id": "88432d0a_abs",
  "question_type": "multi-session",
  "chars": 170384,
  "bytes": 170528,
  "sha256": "1c2a0bb270b3e157e04579f6e076c0c45ffb7cff823a6f4b3a18c69b834eb078"
 },
 {
  "question_id": "89527b6b",
  "question_type": "single-session-assistant",
  "chars": 146749,
  "bytes": 146775,
  "sha256": "8acaf431358b6eb479eb1a2e839d35f2f429ecc439ff4f79b91e925add849921"
 },
 {
  "question_id": "8979f9ec",
  "question_type": "multi-session",
  "chars": 140920,
  "bytes": 141073,
  "sha256": "1e58c63f93b850db642a7bacb131e3fd3d5d5556410734092b41a5c920824178"
 },
 {
  "question_id": "89941a93",
  "question_type": "knowledge-update",
  "chars": 168656,
  "bytes": 168760,
  "sha256": "051ce7158047602a488e8772ce0f4f9852c2f833443ed494351709a93a3f062b"
 },
 {
  "question_id": "89941a94",
  "question_type": "knowledge-update",
  "chars": 157591,
  "bytes": 157626,
  "sha256": "93933e90df79a82382a5329149f91e9b83ebe6f1dcbc247dac039afff6c5a569"
 },
 {
  "question_id": "8a137a7f",
  "question_type": "single-session-user",
  "chars": 149956,
  "bytes": 149962,
  "sha256": "fd2832b46808ad084a9b1bbf8d2e40d2dfeee6415d0f486991925047e7a0e979"
 },
 {
  "question_id": "8a2466db",
  "question_type": "single-session-preference",
  "chars": 154663,
  "bytes": 154681,
  "sha256": "85e4346c780ba2aac80779d46c3a82dbdd515b712448f26ac390796016dd80cf"
 },
 {
  "question_id": "8aef76bc",
  "question_type": "single-session-assistant",
  "chars": 147916,
  "bytes": 147936,
  "sha256": "e517e8669f099ba0c6d52b85fa26e017176ec9b096f45e24bea34765e30c8e16"
 },
 {
  "question_id": "8b9d4367",
  "question_type": "single-session-assistant",
  "chars": 137194,
  "bytes": 137202,
  "sha256": "f8b8ff8f0d185fe275db3d9b40e96aa30f09ca9fc76837098d1a0fa57e09d008"
 },
 {
  "question_id": "8c18457d",
  "question_type": "temporal-reasoning",
  "chars": 173626,
  "bytes": 173727,
  "sha256": "040eb0436c328ba09e6393fece4063f274d2843d36e7c034a826e6cc02b054d4"
 },
 {
  "question_id": "8cf4d046",
  "question_type": "multi-session",
  "chars": 91188,
  "bytes": 91309,
  "sha256": "e491cd53d653d1f044ceac31eec946d526a51544191942e852956cf88991749d"
 },
 {
  "question_id": "8cf51dda",
  "question_type": "single-session-assistant",
  "chars": 140884,
  "bytes": 141013,
  "sha256": "7acc489b145b6421f73dd51fc62340506422450feb3c9942c71104f92fd60629"
 },
 {
  "question_id": "8e91e7d9",
  "question_type": "multi-session",
  "chars": 128233,
  "bytes": 128287,
  "sha256": "d8ed0e970cdc07084c7409542b3151c3bf25d26389c4be1ba0c5bc84489c4697"
 },
 {
  "question_id": "8e9d538c",
  "question_type": "single-session-user",
  "chars": 160569,
  "bytes": 160626,
  "sha256": "a906451f1c4eb56ccadc742952be57acd1f2b1aee094740c5364a0c27eb63f38"
 },
 {
  "question_id": "8ebdbe50",
  "question_type": "single-session-user",
  "chars": 162814,
  "bytes": 162860,
  "sha256": "be5d1408cb6f40f48291a0db6a8b3b6e7d4c6ad6e1ab01054924cf4594a53f15"
 },
 {
  "question_id": "8fb83627",
  "question_type": "knowledge-update",
  "chars": 174853,
  "bytes": 174926,
  "sha256": "83960ac0f1851e5cd8a7936dd3de2e0741ed5fcfb8492983d66d32e2b55d496e"
 },
 {
  "question_id": "91b15a6e",
  "question_type": "multi-session",
  "chars": 157400,
  "bytes": 157535,
  "sha256": "f0cc75ca9ecd0d65e222a4382fe9a8e068165dd89dc6911afe4a9babadf183aa"
 },
 {
  "question_id": "92a0aa75",
  "question_type": "multi-session",
  "chars": 160107,
  "bytes": 160177,
  "sha256": "26ae4a95ef1397a3c0d9beb6db0d1cd9749783aedc4c7da889cb8a1158123089"
 },
 {
  "question_id": "945e3d21",
  "question_type": "knowledge-update",
  "chars": 157571,
  "bytes": 157593,
  "sha256": "e69a5f7f8825ac1339bf40bcaa5c13d3500658b523750488bfbf96e6c5bf8bfe"
 },
 {
  "question_id": "94f70d80",
  "question_type": "single-session-user",
  "chars": 146059,
  "bytes": 146074,
  "sha256": "ed8395f1c63ea3c360efebf223446359608f60a1ca0e587516274977927d24f0"
 },
 {
  "question_id": "95228167",
  "question_type": "single-session-preference",
  "chars": 148087,
  "bytes": 148128,
  "sha256": "36902de33a6bf6a52ef75c3c07843ee94bdd7d3a626505df05d5b84fd5e68318"
 },
 {
  "question_id": "95bcc1c8",
  "question_type": "single-session-user",
  "chars": 171929,
  "bytes": 172094,
  "sha256": "c0966835538dbb73bdd2b223536c632c0fdc9ed231a68d16043c65fdc98a89ea"
 },
 {
  "question_id": "982b5123",
  "question_type": "temporal-reasoning",
  "chars": 172371,
  "bytes": 172438,
  "sha256": "90bac5af6d761a226ded05cb0100352f071e44dbbfedb4327bad255cc58b9d6d"
 },
 {
  "question_id": "982b5123_abs",
  "question_type": "temporal-reasoning",
  "chars": 139915,
  "bytes": 139942,
  "sha256": "45d91816b7c1e442481262e345558a1f9ffca57d5e8d64d0414080e62d6ec59d"
 },
 {
  "question_id": "993da5e2",
  "question_type": "temporal-reasoning",
  "chars": 136942,
  "bytes": 137014,
  "sha256": "661cd8fc4c5b8ae47027490b1636fe72ea5cd62e87d96ee94d4b5062cff074b3"
 },
 {
  "question_id": "9a707b81",
  "question_type": "temporal-reasoning",
  "chars": 166603,
  "bytes": 166777,
  "sha256": "71fae3b3150d6556f457dc28d5bf61a92f815e00c6d6774518af0b7cc2e1814d"
 },
 {
  "question_id": "9a707b82",
  "question_type": "temporal-reasoning",
  "chars": 146265,
  "bytes": 146336,
  "sha256": "79319777023981bc55a9364e69eb5420e47fd6f9957b6d9391cdf11d1e48a584"
 },
 {
  "question_id": "9aaed6a3",
  "question_type": "multi-session",
  "chars": 138886,
  "bytes": 138965,
  "sha256": "f15906afc6fe9d84e14ad5192af0364a2c262ba59bccd7a878e43e1aed1a55f2"
 },
 {
  "question_id": "9bbe84a2",
  "question_type": "knowledge-update",
  "chars": 162182,
  "bytes": 162228,
  "sha256": "a6873b28b894b5d305169dc85803cd951dae8534b4a5ebc82029d489e5147283"
 },
 {
  "question_id": "9d25d4e0",
  "question_type": "multi-session",
  "chars": 163835,
  "bytes": 163950,
  "sha256": "c6d4b761c971d09ae1f45deb54b424a1345b1882ae88c5efac577a54a7ee8464"
 },
 {
  "question_id": "9ea5eabc",
  "question_type": "knowledge-update",
  "chars": 168389,
  "bytes": 168444,
  "sha256": "ed4711a30ee1021e4e9ac7dadd75d9a3bc72293992fe3fd55d05030b0b727b78"
 },
 {
  "question_id": "9ee3ecd6",
  "question_type": "multi-session",
  "chars": 158394,
  "bytes": 158489,
  "sha256": "78ca647ac3d3c5c6a6c8b1ad9026255f8af4e2b5768ce98e47656ea89c6329ec"
 },
 {
  "question_id": "a06e4cfe",
  "question_type": "single-session-user",
  "chars": 157614,
  "bytes": 157645,
  "sha256": "f6815ea6cb031631a79f3dd717796ebad9b7ed8bd8440b89b25f65ee36611cd9"
 },
 {
  "question_id": "a08a253f",
  "question_type": "multi-session",
  "chars": 140391,
  "bytes": 140438,
  "sha256": "80087dbf3905febf5f0c2386d7afd76c7f64e517ba8bdfe462fc39446d742f09"
 },
 {
  "question_id": "a11281a2",
  "question_type": "multi-session",
  "chars": 155616,
  "bytes": 155688,
  "sha256": "35414624246e49478bb1a35db6bf7cab25144cd90c96ae4ce9d9121659772e01"
 },
 {
  "question_id": "a1cc6108",
  "question_type": "multi-session",
  "chars": 159205,
  "bytes": 159246,
  "sha256": "05c7d75fac64e23614583586df056decd76a82d6bc1aaad4dd15ed2972d6d29f"
 },
 {
  "question_id": "a1eacc2a",
  "question_type": "knowledge-update",
  "chars": 181758,
  "bytes": 182182,
  "sha256": "45058c8008212e9055c265df8c7f9384a92fcaa77b59095764c3b14a6323a509"
 },
 {
  "question_id": "a2f3aa27",
  "question_type": "knowledge-update",
  "chars": 169243,
  "bytes": 169285,
  "sha256": "ebced7f3b5563be93217124f5bb62fed079a625e63fceccdb621967040889c11"
 },
 {
  "question_id": "a3045048",
  "question_type": "temporal-reasoning",
  "chars": 148835,
  "bytes": 149513,
  "sha256": "974e197345ffaeae775eef4346880920eee9e926b7b74c587b7b651b9df9f554"
 },
 {
  "question_id": "a3332713",
  "question_type": "multi-session",
  "chars": 122710,
  "bytes": 122720,
  "sha256": "bd82526ad17896f956afae17529922249683a9e7eceb67ff2668726b86e03a1e"
 },
 {
  "question_id": "a346bb18",
  "question_type": "multi-session",
  "chars": 147672,
  "bytes": 147707,
  "sha256": "719cc106fb34bdcf83ea35ce2e7e1e2571ff13215295ba5d1dc8ef0a4cd8ed98"
 },
 {
  "question_id": "a3838d2b",
  "question_type": "temporal-reasoning",
  "chars": 181098,
  "bytes": 181406,
  "sha256": "d17b8dec04cbd249dee0e61eab38eec5330bc7c92144e86ee2ee0f42f8c37673"
 },
 {
  "question_id": "a40e080f",
  "question_type": "single-session-assistant",
  "chars": 145722,
  "bytes": 145727,
  "sha256": "e6d4407910083bdb1ccc210003fbd23f74d8e73030adc79fc0a316e5cc43d2ad"
 },
 {
  "question_id": "a4996e51",
  "question_type": "multi-session",
  "chars": 154002,
  "bytes": 154087,
  "sha256": "cc427e21554a0b816e64c9da84b0ffd7885d127226d7c0b7f24eb3c499874569"
 },
 {
  "question_id": "a82c026e",
  "question_type": "single-session-user",
  "chars": 147528,
  "bytes": 147553,
  "sha256": "a5f93e8207dcbfd5cd34a12fd4254f9eca6bdc71e57ac679699e561567baaa89"
 },
 {
  "question_id": "a89d7624",
  "question_type": "single-session-preference",
  "chars": 155653,
  "bytes": 155664,
  "sha256": "55441916b3055a3328a66da8a1697bab54420896d7f237a6585d50a9d8aa3038"
 },
 {
  "question_id": "a96c20ee",
  "question_type": "multi-session",
  "chars": 144763,
  "bytes": 144778,
  "sha256": "c57e6d6045a7e7f0d7e88497bb5c8f7ea77ad0918240b2359090fc2d9fa017f9"
 },
 {
  "question_id": "a96c20ee_abs",
  "question_type": "multi-session",
  "chars": 113571,
  "bytes": 113573,
  "sha256": "602dad65eaa3df63680709f981929965d3441e2d418dcf17f779dc32ff22947e"
 },
 {
  "question_id": "a9f6b44c",
  "question_type": "multi-session",
  "chars": 149522,
  "bytes": 149630,
  "sha256": "2ba492a1ace8f69e3a4ef126c0173e16602340e82f94e2b138114749fb195bf3"
 },
 {
  "question_id": "aae3761f",
  "question_type": "multi-session",
  "chars": 150548,
  "bytes": 150749,
  "sha256": "f99a1f81e4fbe6c749c5aec4513c45726d2bd8d49dc1c26d52d20f8f39185fd0"
 },
 {
  "question_id": "ac031881",
  "question_type": "single-session-assistant",
  "chars": 148925,
  "bytes": 149207,
  "sha256": "902e2b2dcb4124d006fd972e277616a6ddc5abe81bd7e7738499ebcd9969bfba"
 },
 {
  "question_id": "ad7109d1",
  "question_type": "single-session-user",
  "chars": 154685,
  "bytes": 154695,
  "sha256": "931d3fbd5f01842332d742e3f5c2a50c639452722cbc73a796b3dd8c93eee352"
 },
 {
  "question_id": "af082822",
  "question_type": "temporal-reasoning",
  "chars": 149847,
  "bytes": 149918,
  "sha256": "781f1c4c9e2e99750f0e59ba135d5d084e58fb3491f97b62e8f624e2a27b436e"
 },
 {
  "question_id": "af8d2e46",
  "question_type": "single-session-user",
  "chars": 169188,
  "bytes": 169309,
  "sha256": "c482e8dfdd2198ac1d70ae53a01acbdc9a8470072f066ba8db7c8fbf7bdbe35d"
 },
 {
  "question_id": "afdc33df",
  "question_type": "single-session-preference",
  "chars": 160778,
  "bytes": 160803,
  "sha256": "6c2f5719f469ea5c4845b198f67995a13d8908df6a85ee524bb33a3f0c6eb34e"
 },
 {
  "question_id": "affe2881",
  "question_type": "knowledge-update",
  "chars": 157043,
  "bytes": 157175,
  "sha256": "8f10c68896e62687a43952ee0780fb4bd219b3b47a6265c8610b57fded36e00f"
 },
 {
  "question_id": "b01defab",
  "question_type": "knowledge-update",
  "chars": 154897,
  "bytes": 155055,
  "sha256": "0dd557fdef36b39cc76cda8055a1e59704b762652a92f730a24b13b221ee6f01"
 },
 {
  "question_id": "b0479f84",
  "question_type": "single-session-preference",
  "chars": 158440,
  "bytes": 158450,
  "sha256": "b55febb370f5cb7fa511171ea9fa776d4b18e6aa9039c8c8f1d7c6eda3f87131"
 },
 {
  "question_id": "b29f3365",
  "question_type": "temporal-reasoning",
  "chars": 154061,
  "bytes": 154096,
  "sha256": "ab47ba1117efb409b1b442b58d6f31291b2cfcac9daea8f958f34249a1829c86"
 },
 {
  "question_id": "b320f3f8",
  "question_type": "single-session-user",
  "chars": 150724,
  "bytes": 150800,
  "sha256": "e6987facb47bca88dcea287cdecd1529feb3e722007d34ece7455095584b3ec7"
 },
 {
  "question_id": "b3c15d39",
  "question_type": "multi-session",
  "chars": 126987,
  "bytes": 127087,
  "sha256": "7c7187895f5e6ea9d6086c93fdf65d19c74134b14d2d05e3d2b1e211252a7a9e"
 },
 {
  "question_id": "b46e15ed",
  "question_type": "temporal-reasoning",
  "chars": 149319,
  "bytes": 149563,
  "sha256": "c83576be27a9174165a088bd48730143a43b49bdf318ec58f59408919cf1e4c8"
 },
 {
  "question_id": "b46e15ee",
  "question_type": "temporal-reasoning",
  "chars": 158715,
  "bytes": 158811,
  "sha256": "004cdbfac9ea482fe57999fad8dac9df4a89f3ded4ed73411c3276ad0b700334"
 },
 {
  "question_id": "b5ef892d",
  "question_type": "multi-session",
  "chars": 134395,
  "bytes": 134471,
  "sha256": "b85de12497d8f7a2c383b1f1438b8f8509475419c10ac570607dfe36f4af8c94"
 },
 {
  "question_id": "b6019101",
  "question_type": "knowledge-update",
  "chars": 164859,
  "bytes": 164901,
  "sha256": "4e7ae0605cdcf18a63a5fba66bb163fb6f4d256ad58b3d94bbaa5b129d743e57"
 },
 {
  "question_id": "b6025781",
  "question_type": "single-session-preference",
  "chars": 149165,
  "bytes": 149189,
  "sha256": "468342fb0324d7917cf40d6b8d74b2a7255653a98299da25f528bc23c183d2f4"
 },
 {
  "question_id": "b759caee",
  "question_type": "single-session-assistant",
  "chars": 155132,
  "bytes": 155179,
  "sha256": "58eb6cdcaefa2397b448194059020e15122563bddeeb32d713c578c586755f4f"
 },
 {
  "question_id": "b86304ba",
  "question_type": "single-session-user",
  "chars": 155118,
  "bytes": 155221,
  "sha256": "0623dc9f8e2de7c73b4c92322522cdeb9aff53f496f66a0d73ccd137ef49e186"
 },
 {
  "question_id": "b9cfe692",
  "question_type": "temporal-reasoning",
  "chars": 126112,
  "bytes": 126120,
  "sha256": "9b9dc9b42347984c6678e10166bb5837ef12ab395ab6ecede24817aa263f6991"
 },
 {
  "question_id": "ba358f49",
  "question_type": "multi-session",
  "chars": 167454,
  "bytes": 167504,
  "sha256": "86c8de6d8ef945359e04512d7c57ff08562711d6012433308d453ff0cc4d84e5"
 },
 {
  "question_id": "ba358f49_abs",
  "question_type": "multi-session",
  "chars": 160445,
  "bytes": 160461,
  "sha256": "88d4a064c47057a7918ee0851e300bb32c3ddfc33c944515627d64a79d40cc7b"
 },
 {
  "question_id": "ba61f0b9",
  "question_type": "knowledge-update",
  "chars": 161894,
  "bytes": 162088,
  "sha256": "6f49d9fc96eba1dd61a4680914c60655d474f6a4efd4d8279f01f00eea0cb8e6"
 },
 {
  "question_id": "bb7c3b45",
  "question_type": "multi-session",
  "chars": 148647,
  "bytes": 148676,
  "sha256": "f6a15df44fa120aa82e1c8e164bdb6bc871a23786d712854c4046679d3057774"
 },
 {
  "question_id": "bbf86515",
  "question_type": "temporal-reasoning",
  "chars": 173142,
  "bytes": 173458,
  "sha256": "cd02cdb821d9d3696a190a88e8a6f4de0644e7a2122ed7c505957d82dfe7817f"
 },
 {
  "question_id": "bc149d6b",
  "question_type": "multi-session",
  "chars": 144345,
  "bytes": 144380,
  "sha256": "9445a7f1317a547c4f3edbf8c5b59fdf398c2f0302a61c2c29ce28d70511e249"
 },
 {
  "question_id": "bc8a6e93",
  "question_type": "single-session-user",
  "chars": 152144,
  "bytes": 152207,
  "sha256": "600a6dcf4a9154962d1ca1259f01ea39344972766f8c83d915a6a7d429e705fb"
 },
 {
  "question_id": "bc8a6e93_abs",
  "question_type": "single-session-user",
  "chars": 106126,
  "bytes": 106137,
  "sha256": "9668a771f917b58b4a0e23264a368ab527d34de6c43c86b912af9bcb0ec99750"
 },
 {
  "question_id": "bcbe585f",
  "question_type": "temporal-reasoning",
  "chars": 132505,
  "bytes": 132589,
  "sha256": "46f53d22bec44f0d7671575fce76cb82c9752a1421a3193f23cb88dc9683d083"
 },
 {
  "question_id": "bf659f65",
  "question_type": "multi-session",
  "chars": 148422,
  "bytes": 148719,
  "sha256": "ef1e26539d5046e5d6345e4f2a2139937eca57a2935dfaa1976463e7f5438015"
 },
 {
  "question_id": "c14c00dd",
  "question_type": "single-session-user",
  "chars": 153411,
  "bytes": 153446,
  "sha256": "b43a7ae4aadfe4f486d1f1e7d9b5c1ae0339a6c11236ab31188d389ff91eab82"
 },
 {
  "question_id": "c18a7dc8",
  "question_type": "multi-session",
  "chars": 114377,
  "bytes": 114411,
  "sha256": "111c3e55233dfb4de020fa03d717e4c65cad1748d63057e0b0e012d8b790eea6"
 },
 {
  "question_id": "c19f7a0b",
  "question_type": "single-session-user",
  "chars": 149561,
  "bytes": 149624,
  "sha256": "92f78f33e6c85780416a2bca9da2b9cd3721a775f9e9923e7693c241f7e1e034"
 },
 {
  "question_id": "c2ac3c61",
  "question_type": "multi-session",
  "chars": 165243,
  "bytes": 165369,
  "sha256": "67a5a5a5504d2687a59b1da9e5be8a100f2c2973ab12079ca4cbb47bb9830793"
 },
 {
  "question_id": "c4a1ceb8",
  "question_type": "multi-session",
  "chars": 169891,
  "bytes": 170049,
  "sha256": "16ddff91baad949f9d8cc006f1336458baa23bbb3df3d586084720b92fde027c"
 },
 {
  "question_id": "c4ea545c",
  "question_type": "knowledge-update",
  "chars": 150543,
  "bytes": 150727,
  "sha256": "689ec738514114302662b7f637fe797a414cd38b1920af708d10b1592dab1833"
 },
 {
  "question_id": "c4f10528",
  "question_type": "single-session-assistant",
  "chars": 152958,
  "bytes": 153003,
  "sha256": "8f1922c95e3719d0b6003761952fb696d08d8d14857ad3bf1a760c1d6be6111f"
 },
 {
  "question_id": "c5e8278d",
  "question_type": "single-session-user",
  "chars": 153819,
  "bytes": 153919,
  "sha256": "9f0ea74746d2716b350c7129e969158ab56bb8318a74957a4e838ed6efd38549"
 },
 {
  "question_id": "c6853660",
  "question_type": "knowledge-update",
  "chars": 150093,
  "bytes": 150151,
  "sha256": "4a18beb331df777c78eb0db7fae4b8e765cc36504d03f9c35eff728c209a47ea"
 },
 {
  "question_id": "c7cf7dfd",
  "question_type": "single-session-assistant",
  "chars": 154471,
  "bytes": 154479,
  "sha256": "c04b041806593ce46b459e8735f281fda45c26399edabfad165cc2e88d1bbca5"
 },
 {
  "question_id": "c7dc5443",
  "question_type": "knowledge-update",
  "chars": 168839,
  "bytes": 168972,
  "sha256": "757881763938e380be7de6ca196dc0f05e48dbf7569695d3af58651e6cb39aaf"
 },
 {
  "question_id": "c8090214",
  "question_type": "temporal-reasoning",
  "chars": 171056,
  "bytes": 171567,
  "sha256": "2ebb72df6544287b653def10764872564c8e006de83fa55d4d8b286e22d42910"
 },
 {
  "question_id": "c8090214_abs",
  "question_type": "temporal-reasoning",
  "chars": 166694,
  "bytes": 166864,
  "sha256": "48fe97af943de50f4199406463d6c54306e26b53b7209ee080ebdac102465a2f"
 },
 {
  "question_id": "c8c3f81d",
  "question_type": "single-session-user",
  "chars": 146357,
  "bytes": 146522,
  "sha256": "1be68f82a675e907ba44e9ac9e49400a4081189f0cc46254771a5d4279c38c55"
 },
 {
  "question_id": "c8f1aeed",
  "question_type": "single-session-assistant",
  "chars": 157109,
  "bytes": 157171,
  "sha256": "6459dbcbc71f21b7e2f34b7710923e293ca87baae0377bcf5ae84e67df8276a5"
 },
 {
  "question_id": "c960da58",
  "question_type": "single-session-user",
  "chars": 159489,
  "bytes": 159718,
  "sha256": "e0ccb66e68d2066ed8c7e1637b7c198fa41841e6719f1ee32af8c39d92da809c"
 },
 {
  "question_id": "c9f37c46",
  "question_type": "temporal-reasoning",
  "chars": 144030,
  "bytes": 144053,
  "sha256": "fc1be51cf6b3c72db217a590dcc950fc89287d2f1739df0280a828dbcef71276"
 },
 {
  "question_id": "caf03d32",
  "question_type": "single-session-preference",
  "chars": 156594,
  "bytes": 156658,
  "sha256": "583eba9bf1cdddbd1ad0c9ee95ca7cb445e412819db3939ebf57815ca44661b8"
 },
 {
  "question_id": "caf9ead2",
  "question_type": "single-session-user",
  "chars": 152649,
  "bytes": 152707,
  "sha256": "b03a7575a1050ee6f80c8acefff2bdaa16d6b65760f5984b8d353652a5adc106"
 },
 {
  "question_id": "cc06de0d",
  "question_type": "multi-session",
  "chars": 167218,
  "bytes": 167358,
  "sha256": "d3e590dea02eb28ee18c24ab016de64dbb7beadd15dfafaaf95247d677ca1468"
 },
 {
  "question_id": "cc539528",
  "question_type": "single-session-assistant",
  "chars": 144631,
  "bytes": 146155,
  "sha256": "256d1dab565a09ccbb541a76c51d7afd94146319892ca71d3cc1cb46cfb3d73c"
 },
 {
  "question_id": "cc5ded98",
  "question_type": "knowledge-update",
  "chars": 166501,
  "bytes": 167699,
  "sha256": "ca1b6b5946b4c31f43fc985ba49872df17b0ef8fd62348871c02d702207f6fc9"
 },
 {
  "question_id": "cc6d1ec1",
  "question_type": "temporal-reasoning",
  "chars": 145149,
  "bytes": 145233,
  "sha256": "9901ed7db78847e2805704195af18a18840daa5f50fcf41e9868dbc02d6de1d8"
 },
 {
  "question_id": "ccb36322",
  "question_type": "single-session-user",
  "chars": 155739,
  "bytes": 155780,
  "sha256": "dccc19a889d0438baaec71cd3e95649b2957be297c4a98991a7785ff0c77298a"
 },
 {
  "question_id": "ce6d2d27",
  "question_type": "knowledge-update",
  "chars": 150228,
  "bytes": 150262,
  "sha256": "11117e17082ded4ad855126635f1939e9802ac103cbd3e8bf79a60e29f76dd2c"
 },
 {
  "question_id": "ceb54acb",
  "question_type": "single-session-assistant",
  "chars": 147635,
  "bytes": 147645,
  "sha256": "3457fe931e564b1311ecf4eb30728a83a106bf3db3cd1034a7acdd1c71f0e836"
 },
 {
  "question_id": "cf22b7bf",
  "question_type": "knowledge-update",
  "chars": 168518,
  "bytes": 168608,
  "sha256": "5eda724a9e0da605383b8f50cc43ab2280eae2ddced15384841dfac29228e03a"
 },
 {
  "question_id": "d01c6aa8",
  "question_type": "temporal-reasoning",
  "chars": 159802,
  "bytes": 159843,
  "sha256": "a765e5063e06f275d92ac4475ffdaa61c5bd48cb9623081a23f92793d3f65ef4"
 },
 {
  "question_id": "d23cf73b",
  "question_type": "multi-session",
  "chars": 147718,
  "bytes": 147848,
  "sha256": "46e34f5ae933656124bbb649591e5758e5a5c03712a34e4441a509973c1751b7"
 },
 {
  "question_id": "d24813b1",
  "question_type": "single-session-preference",
  "chars": 153285,
  "bytes": 153345,
  "sha256": "735203edf82e538a1369df48e73d0a4720d90dd989cf11658850016278b56e13"
 },
 {
  "question_id": "d3ab962e",
  "question_type": "multi-session",
  "chars": 111449,
  "bytes": 111492,
  "sha256": "08562c30e93898f4efcb5631a3766a7953e258bdd0362662480642dced98c201"
 },
 {
  "question_id": "d52b4f67",
  "question_type": "single-session-user",
  "chars": 153255,
  "bytes": 153303,
  "sha256": "cac64a52d9a7a00bdd1be934238b1d23a562930dcacd80be9e678d848d4499ff"
 },
 {
  "question_id": "d596882b",
  "question_type": "single-session-assistant",
  "chars": 149238,
  "bytes": 149254,
  "sha256": "b04b679ec746cb34488922191719f4a50b89de45ff190869f85dc0c39c868f77"
 },
 {
  "question_id": "d6062bb9",
  "question_type": "multi-session",
  "chars": 150943,
  "bytes": 150961,
  "sha256": "5a669a365a901128ff22beaffa8d27268b47c387c63aeb49f0d04105d28c0048"
 },
 {
  "question_id": "d6233ab6",
  "question_type": "single-session-preference",
  "chars": 155187,
  "bytes": 155199,
  "sha256": "e001ac7620229e53f5f8158d770127c6f6530d201d14e6e45df4d7ccde02d8e9"
 },
 {
  "question_id": "d682f1a2",
  "question_type": "multi-session",
  "chars": 162254,
  "bytes": 162416,
  "sha256": "bf84fd48782984517b493aa3fc3cd93ea7b738522e1ced13fa161c8ca5fc573c"
 },
 {
  "question_id": "d7c942c3",
  "question_type": "knowledge-update",
  "chars": 155190,
  "bytes": 155244,
  "sha256": "96f46d1bb304a6b37fa04f08850f1e798bfc6fdfc17f6dc47ba501426f613b24"
 },
 {
  "question_id": "d851d5ba",
  "question_type": "multi-session",
  "chars": 157727,
  "bytes": 158361,
  "sha256": "b17923b39ce7d30d9284263428b08a16576312edb413266f4aca269e6c95799b"
 },
 {
  "question_id": "d905b33f",
  "question_type": "multi-session",
  "chars": 159371,
  "bytes": 159371,
  "sha256": "5069cdeef32e5199ce08d33895f21f4724e053cdf0c460106bb32dff480d0eb0"
 },
 {
  "question_id": "dad224aa",
  "question_type": "knowledge-update",
  "chars": 152818,
  "bytes": 152960,
  "sha256": "f689198320746ea60108bb561fa28e18be448e6a1d9f3158fef5b3bb84fc8da3"
 },
 {
  "question_id": "db467c8c",
  "question_type": "knowledge-update",
  "chars": 156863,
  "bytes": 156887,
  "sha256": "53c31543190d779c1542ee25bb95f92377aaadadd8a0a5d4b55677a2d62ee9f9"
 },
 {
  "question_id": "dc439ea3",
  "question_type": "single-session-assistant",
  "chars": 159978,
  "bytes": 159988,
  "sha256": "dcb6c4c4e460a1be2c908c7e6f0092e734406d31a87bafeb6e90d9f65be8acd8"
 },
 {
  "question_id": "dccbc061",
  "question_type": "single-session-user",
  "chars": 156369,
  "bytes": 156508,
  "sha256": "937769da46e6ea5a46335dc8252ce4c4f531370e2372035a3967e5c82b08bd94"
 },
 {
  "question_id": "dcfa8644",
  "question_type": "temporal-reasoning",
  "chars": 141407,
  "bytes": 141531,
  "sha256": "0e1c8a90b2fa0c14b184c7597a297b2dc7a29a4ea5b409b42ed8fa289cdf619a"
 },
 {
  "question_id": "dd2973ad",
  "question_type": "multi-session",
  "chars": 131889,
  "bytes": 131897,
  "sha256": "87ab4f591070f1df4f56d4983f66debd45a5cd8a52a6224285b5441c48e77709"
 },
 {
  "question_id": "dfde3500",
  "question_type": "knowledge-update",
  "chars": 156113,
  "bytes": 156311,
  "sha256": "e5e10f3c4d01cf0559ca26c03ac5e5110efbe613a1c4d3d5800801c94072a37f"
 },
 {
  "question_id": "e01b8e2f",
  "question_type": "single-session-user",
  "chars": 158073,
  "bytes": 158098,
  "sha256": "acea175ae2e429d0ea884a27ee91b926c0097d4da3396f346bacb7a39efda3ee"
 },
 {
  "question_id": "e25c3b8d",
  "question_type": "multi-session",
  "chars": 121805,
  "bytes": 121977,
  "sha256": "b9d9837a58aeb642ccae635c6748117d898e285fff4e551de70ad16df3535706"
 },
 {
  "question_id": "e3038f8c",
  "question_type": "multi-session",
  "chars": 173930,
  "bytes": 174052,
  "sha256": "5edd59d089d5a7541ca0f05f4250a9b7ebfe8a9ea0d5422ab2e7605c385aaa02"
 },
 {
  "question_id": "e3fc4d6e",
  "question_type": "single-session-assistant",
  "chars": 148199,
  "bytes": 148334,
  "sha256": "c59917dc49cdf08a9834312808a37274532a84e21f5f5bf644242e1be7181c10"
 },
 {
  "question_id": "e47becba",
  "question_type": "single-session-user",
  "chars": 157882,
  "bytes": 157891,
  "sha256": "d7ec00a75883f3484cdb0df139d9dc3f304d8732ac0ac68c30edf301b0d38b98"
 },
 {
  "question_id": "e48988bc",
  "question_type": "single-session-assistant",
  "chars": 151148,
  "bytes": 151160,
  "sha256": "fec998e78713bded55f3b2265488bd1c591effc986c15c158458ceb7f009a5de"
 },
 {
  "question_id": "e493bb7c",
  "question_type": "knowledge-update",
  "chars": 145611,
  "bytes": 145678,
  "sha256": "d847c4ac176922fb72a4e2f80a982630211158cd433e7cb7ae01be362bf18af7"
 },
 {
  "question_id": "e4e14d04",
  "question_type": "temporal-reasoning",
  "chars": 146038,
  "bytes": 146207,
  "sha256": "49df16aefd07b5de14eaa467e88bc3d13db13d6c6b27b4cccad0e8aaebfb1fd4"
 },
 {
  "question_id": "e56a43b9",
  "question_type": "multi-session",
  "chars": 161309,
  "bytes": 161387,
  "sha256": "46efd8c5bba9cb368f8d32d463ea9466e2de955113a2347c3ec46732b65c95b7"
 },
 {
  "question_id": "e5ba910e_abs",
  "question_type": "multi-session",
  "chars": 155242,
  "bytes": 155760,
  "sha256": "48c702b3c47531ed6fd3e4ea95892b8c1a8e9c25a46df0ebbb6b6a00971208f4"
 },
 {
  "question_id": "e6041065",
  "question_type": "multi-session",
  "chars": 154475,
  "bytes": 154525,
  "sha256": "b050e51fe694e4a6beda34f739bf41c5d5e14d2d577989fc418bc16f5384629b"
 },
 {
  "question_id": "e61a7584",
  "question_type": "knowledge-update",
  "chars": 152011,
  "bytes": 152053,
  "sha256": "da15170c9b47dd0530f6fe8f6246affc036e29f04db95f9286cea43b7cdfd036"
 },
 {
  "question_id": "e66b632c",
  "question_type": "knowledge-update",
  "chars": 159725,
  "bytes": 159725,
  "sha256": "4c43f802e59e678715eb19b859cc3b76614a1fa53b7cc16e7227dcb7a9bc28ae"
 },
 {
  "question_id": "e831120c",
  "question_type": "multi-session",
  "chars": 151041,
  "bytes": 151176,
  "sha256": "baa8946089c6db148c40d7ca8ef794b54342e4cee3c4e8ac724943d3bc553899"
 },
 {
  "question_id": "e8a79c70",
  "question_type": "single-session-assistant",
  "chars": 178939,
  "bytes": 179161,
  "sha256": "7b7b3489caa43bd85552ef05c46d25f414ed9c93101e6abddbd628873b762322"
 },
 {
  "question_id": "e9327a54",
  "question_type": "single-session-assistant",
  "chars": 151593,
  "bytes": 151736,
  "sha256": "eca8c0004a87303fe7c5d3c02890df0736df72181934c25573e3d4c51bd9d3ae"
 },
 {
  "question_id": "e982271f",
  "question_type": "single-session-assistant",
  "chars": 146547,
  "bytes": 146565,
  "sha256": "3b9c8c2dbb753c81556cb89ce1381af73dfa22dbf508985d9392012fc95a4f87"
 },
 {
  "question_id": "eac54adc",
  "question_type": "temporal-reasoning",
  "chars": 161272,
  "bytes": 161421,
  "sha256": "d0acc3fbcae32a93c061dc628aba5f0bc5329476d899a918103e8e935748874a"
 },
 {
  "question_id": "eac54add",
  "question_type": "temporal-reasoning",
  "chars": 148022,
  "bytes": 148050,
  "sha256": "e7715a45860f4e6d88c1407873439822ba1da76c4790f8b210871d0da2c52c7f"
 },
 {
  "question_id": "eaca4986",
  "question_type": "single-session-assistant",
  "chars": 158250,
  "bytes": 158311,
  "sha256": "51d9f7426952153ee6bc0c12346c7c8059ca10aee6f4c3616657df71da4957e5"
 },
 {
  "question_id": "eace081b",
  "question_type": "knowledge-update",
  "chars": 158403,
  "bytes": 158429,
  "sha256": "0aba04c049060a281b01ff8a72d7474b6eb643b486338b8e833d84e5a30bdf10"
 },
 {
  "question_id": "ec81a493",
  "question_type": "single-session-user",
  "chars": 160841,
  "bytes": 160893,
  "sha256": "036d82db8f134142601882da99f1d244a4b50a585a26686d3e85204c029cbffb"
 },
 {
  "question_id": "ed4ddc30",
  "question_type": "knowledge-update",
  "chars": 161958,
  "bytes": 162055,
  "sha256": "4f2aa1f87338d191b5e1e103c8fde14a09e2cdc2d4e40725baf6a8131675c004"
 },
 {
  "question_id": "edced276",
  "question_type": "multi-session",
  "chars": 123786,
  "bytes": 123901,
  "sha256": "90b275b59d18a9cade4c6fdfd6847ff72547380d0310dcc95d746fdcadbeb873"
 },
 {
  "question_id": "edced276_abs",
  "question_type": "multi-session",
  "chars": 152168,
  "bytes": 152305,
  "sha256": "f5e4f7a00a5516353f8077988db8a319146abf04a9f8cadcdbeb3e07091690bc"
 },
 {
  "question_id": "eeda8a6d",
  "question_type": "multi-session",
  "chars": 148463,
  "bytes": 148537,
  "sha256": "5478e349d439ad4ff757eac749cbdda86955bb1b809ad19b5d1ad97b8b9fb569"
 },
 {
  "question_id": "eeda8a6d_abs",
  "question_type": "multi-session",
  "chars": 160238,
  "bytes": 160360,
  "sha256": "d22737c6235e3f9ce345f5cfb3b84aa6416779eec05f41028a8c9d02edb2add5"
 },
 {
  "question_id": "ef66a6e5",
  "question_type": "multi-session",
  "chars": 137305,
  "bytes": 137369,
  "sha256": "c5d65e7ac5d77a386d4ec9939906d5dc6557ccbfc013f0de9c2827d02428c31b"
 },
 {
  "question_id": "ef9cf60a",
  "question_type": "multi-session",
  "chars": 151875,
  "bytes": 151944,
  "sha256": "1ece2e5ef53d02bf3833596164994f751989f6343d6e1d036d1ff472d8ecf1b0"
 },
 {
  "question_id": "efc3f7c2",
  "question_type": "multi-session",
  "chars": 114122,
  "bytes": 114170,
  "sha256": "ecbd9f7fedf15f082c19396eba0cedcaadb1f54f1df6b8c7da42c006742e4742"
 },
 {
  "question_id": "f0853d11",
  "question_type": "temporal-reasoning",
  "chars": 145302,
  "bytes": 145522,
  "sha256": "29adfb62e29b59ea32d7591cd3e80dd1fbfd52c9a6c685daa3503b4d47bd360b"
 },
 {
  "question_id": "f0e564bc",
  "question_type": "multi-session",
  "chars": 129200,
  "bytes": 129204,
  "sha256": "87a49995eba97bca4456bb06ba2d96c750fdbf46b88b23cbdf62b16091b8793c"
 },
 {
  "question_id": "f35224e0",
  "question_type": "multi-session",
  "chars": 111356,
  "bytes": 111411,
  "sha256": "9fef35ae6c45398e694c7e443828978d7b1452e24a8a48df590df6806877f997"
 },
 {
  "question_id": "f4f1d8a4",
  "question_type": "single-session-user",
  "chars": 160611,
  "bytes": 160641,
  "sha256": "d468dd18cef1cb434bb365cf71bc7a75c18b46c717f6cac331c077b33cd7ba6f"
 },
 {
  "question_id": "f4f1d8a4_abs",
  "question_type": "single-session-user",
  "chars": 93206,
  "bytes": 93266,
  "sha256": "a602dc1cf15cffa71478ba82351e0ac83964c7c72c24c82cba6616ba21eaeb79"
 },
 {
  "question_id": "f523d9fe",
  "question_type": "single-session-assistant",
  "chars": 149270,
  "bytes": 149324,
  "sha256": "5d3bebd554d75e8945760d7a89d5b600c7ff598cd950ac5cfaf8851a75ffe9c9"
 },
 {
  "question_id": "f685340e",
  "question_type": "knowledge-update",
  "chars": 159523,
  "bytes": 159592,
  "sha256": "ebc247119bcba68d65d8aea6d5b26d643ad6a831dbca25e56b70814835cf849c"
 },
 {
  "question_id": "f685340e_abs",
  "question_type": "knowledge-update",
  "chars": 158947,
  "bytes": 158966,
  "sha256": "77cd2f4f737a69feb00490d1664d33d9314cbf5fad074cf929ab24078647ef3d"
 },
 {
  "question_id": "f8c5f88b",
  "question_type": "single-session-user",
  "chars": 158745,
  "bytes": 158753,
  "sha256": "4ace3c4375bc428a555bdc2cd5541631da718c51ed8bad283d7496b2ad790ace"
 },
 {
  "question_id": "f9e8c073",
  "question_type": "knowledge-update",
  "chars": 160733,
  "bytes": 161014,
  "sha256": "217ed5671249bd3816fb23af3ffaabb69ad79ecaaad828c0d629bcc4f317bd69"
 },
 {
  "question_id": "faba32e5",
  "question_type": "single-session-user",
  "chars": 153610,
  "bytes": 153656,
  "sha256": "c4fe72ee16243a03e9b26e1d55be0a8300032c9f89903698cbe514daee36b491"
 },
 {
  "question_id": "fca70973",
  "question_type": "single-session-preference",
  "chars": 150184,
  "bytes": 150220,
  "sha256": "dd188781362a780aa8a23ac9460975f5082e43feab529d298ae988ef675f5759"
 },
 {
  "question_id": "fca762bc",
  "question_type": "single-session-assistant",
  "chars": 159386,
  "bytes": 159471,
  "sha256": "22d3c1857524deb8f0aaa164bdfb8714aa88dde5d13bf809ef02e29c32542b2c"
 },
 {
  "question_id": "fea54f57",
  "question_type": "single-session-assistant",
  "chars": 153819,
  "bytes": 154046,
  "sha256": "431dbea5db8e5d34bcacb2702f22c304090a6e812ee8bf09573aa7e615868bea"
 },
 {
  "question_id": "gpt4_0a05b494",
  "question_type": "temporal-reasoning",
  "chars": 121138,
  "bytes": 121299,
  "sha256": "c884dd168cfed2e45a3ba35d92c13e617dea5d4f5d3a1a7a8db8754402192d59"
 },
 {
  "question_id": "gpt4_0b2f1d21",
  "question_type": "temporal-reasoning",
  "chars": 143429,
  "bytes": 144641,
  "sha256": "84f1fb89289663e73ec137419a94596b6cb2c6170c17e370050a188c18eb1e2e"
 },
 {
  "question_id": "gpt4_15e38248",
  "question_type": "multi-session",
  "chars": 142472,
  "bytes": 142548,
  "sha256": "0e0e1863d2b8b2056a9b9efa8c5930074a559c7b6f4334ff1a092febc0cb9a6e"
 },
 {
  "question_id": "gpt4_18c2b244",
  "question_type": "temporal-reasoning",
  "chars": 175347,
  "bytes": 175397,
  "sha256": "54fd8e89255e0216f34794b9017a29f7472ca8f086f4ab71232fab2a19125e0e"
 },
 {
  "question_id": "gpt4_1916e0ea",
  "question_type": "temporal-reasoning",
  "chars": 152749,
  "bytes": 152831,
  "sha256": "35156d1b144300387e545d25229e712c5bf0df45f5f211457d5c40a54f8cd919"
 },
 {
  "question_id": "gpt4_194be4b3",
  "question_type": "multi-session",
  "chars": 120922,
  "bytes": 120939,
  "sha256": "6aec7147ca1209e7e60ea9d99edc06b76a4e9a4c583364366bcfbcdaf8ff9511"
 },
 {
  "question_id": "gpt4_1a1dc16d",
  "question_type": "temporal-reasoning",
  "chars": 130470,
  "bytes": 130477,
  "sha256": "8fc92b4de15985180c7b7c8885297cb9526ab89bf259d76f7b01f9cbb54eb63c"
 },
 {
  "question_id": "gpt4_1d4ab0c9",
  "question_type": "temporal-reasoning",
  "chars": 165551,
  "bytes": 165776,
  "sha256": "4b4806c76dd2329bd8679596bff11370ddbd20fb81348af97438dde0ebc4a287"
 },
 {
  "question_id": "gpt4_1d80365e",
  "question_type": "temporal-reasoning",
  "chars": 149481,
  "bytes": 149579,
  "sha256": "2b53ead5c7d4bae4b5736250e4210a4d653510cfcc997a5080b390cdb0873617"
 },
 {
  "question_id": "gpt4_1e4a8aeb",
  "question_type": "temporal-reasoning",
  "chars": 154815,
  "bytes": 154926,
  "sha256": "5198f78f6664026b33fa1718a132e73b343bd1328128506a5c19631f2a31ea6e"
 },
 {
  "question_id": "gpt4_1e4a8aec",
  "question_type": "temporal-reasoning",
  "chars": 154080,
  "bytes": 154128,
  "sha256": "7c8e0a5b9e5c19cf9c2ae77f99e0c507557b51c63eb25e313fe9adf2c07f4fcc"
 },
 {
  "question_id": "gpt4_213fd887",
  "question_type": "temporal-reasoning",
  "chars": 145741,
  "bytes": 145837,
  "sha256": "b4d301a1a53d2cc0a947469926751e34524f219582e90fbbb58f3ec43205d4b5"
 },
 {
  "question_id": "gpt4_21adecb5",
  "question_type": "temporal-reasoning",
  "chars": 145304,
  "bytes": 145406,
  "sha256": "db17d4865d3c08ef238b7997e6b17976d9f25e5d405eafbc41393974b159b6dc"
 },
 {
  "question_id": "gpt4_2312f94c",
  "question_type": "temporal-reasoning",
  "chars": 128101,
  "bytes": 128113,
  "sha256": "b35cde435df06630d3de4f529c9cfcbbf96c3895c2ff3b9b582d63054f61d85e"
 },
 {
  "question_id": "gpt4_2487a7cb",
  "question_type": "temporal-reasoning",
  "chars": 144183,
  "bytes": 144183,
  "sha256": "c057c5e1abddebd121701258e3b6cd1e145fc48527b14d87e45ff3be4d876939"
 },
 {
  "question_id": "gpt4_2655b836",
  "question_type": "temporal-reasoning",
  "chars": 133552,
  "bytes": 133868,
  "sha256": "99fdd86f7b65d7f03f8ea1ad39ec3f42b03f8193974233cef30faeedd9d19a7e"
 },
 {
  "question_id": "gpt4_2ba83207",
  "question_type": "multi-session",
  "chars": 126026,
  "bytes": 126051,
  "sha256": "fd89d5e3c06feb1962fac74555307d0bb099902991080e6b58bdce7fd0f73bb7"
 },
 {
  "question_id": "gpt4_2c50253f",
  "question_type": "temporal-reasoning",
  "chars": 119994,
  "bytes": 120082,
  "sha256": "6b1bba7d79a853972d6171ead47f382b2025a77e3676f62f3c587b284e838816"
 },
 {
  "question_id": "gpt4_2d58bcd6",
  "question_type": "temporal-reasoning",
  "chars": 118716,
  "bytes": 118725,
  "sha256": "5b4bc47c1920823ca8bc45b6d8d5038c626a7a110acc657fd3dc1a2f97535a3a"
 },
 {
  "question_id": "gpt4_2f56ae70",
  "question_type": "temporal-reasoning",
  "chars": 171533,
  "bytes": 171587,
  "sha256": "a7147745572d38eba65307f1f4563372983d0330d3c92e781a21a398350fc0d5"
 },
 {
  "question_id": "gpt4_2f584639",
  "question_type": "temporal-reasoning",
  "chars": 129608,
  "bytes": 129667,
  "sha256": "504240bc8754fd4131c6acf0c5e96907abb0b3ad3ba85141e8b061a0ac10b3b1"
 },
 {
  "question_id": "gpt4_2f8be40d",
  "question_type": "multi-session",
  "chars": 167567,
  "bytes": 167733,
  "sha256": "d072c95fe39a8bc8d25598a6e718426dc56f7b8fa5e973afbe69e1d2c263c5e1"
 },
 {
  "question_id": "gpt4_2f91af09",
  "question_type": "multi-session",
  "chars": 179858,
  "bytes": 180031,
  "sha256": "daf9ff5b139ff7d61430c5ae177cdaf56bbd1dff1fdc0b79baaa19cd7e00f462"
 },
 {
  "question_id": "gpt4_31ff4165",
  "question_type": "multi-session",
  "chars": 161384,
  "bytes": 161431,
  "sha256": "3e1e4ace99eef8ff1bac80f7804d8916173af51dbdb3bd1a6031ffaee5274853"
 },
 {
  "question_id": "gpt4_372c3eed",
  "question_type": "multi-session",
  "chars": 153442,
  "bytes": 153596,
  "sha256": "b0af07d25df536a81244b17d39da3d4ea4f64460570956a62688c7daf13dfaae"
 },
 {
  "question_id": "gpt4_372c3eed_abs",
  "question_type": "multi-session",
  "chars": 169007,
  "bytes": 169057,
  "sha256": "823014093fa4a1af4c7e5c6f839c91513dcc6b11e2716a864f3669d690a9615f"
 },
 {
  "question_id": "gpt4_385a5000",
  "question_type": "temporal-reasoning",
  "chars": 130916,
  "bytes": 131035,
  "sha256": "e9c47bf639ae013fb222acc2ae2a31079905bd026429d29cbd1f8e881a1aaf02"
 },
 {
  "question_id": "gpt4_45189cb4",
  "question_type": "temporal-reasoning",
  "chars": 145857,
  "bytes": 145871,
  "sha256": "df64ca2aab23644f378992136d7fc330bccaed6120fe62d2b664c5949e1e8bba"
 },
 {
  "question_id": "gpt4_468eb063",
  "question_type": "temporal-reasoning",
  "chars": 135714,
  "bytes": 135875,
  "sha256": "eea422314f66dcc904f6a0e8fa222e1344feb1c44210caf1d7ee4d24ad0cfeb4"
 },
 {
  "question_id": "gpt4_468eb064",
  "question_type": "temporal-reasoning",
  "chars": 137383,
  "bytes": 137389,
  "sha256": "77d95cca55363a57e2a3229d4c9eb519756a06d85846f7e3b98353f66ba23f9b"
 },
 {
  "question_id": "gpt4_483dd43c",
  "question_type": "temporal-reasoning",
  "chars": 119479,
  "bytes": 119500,
  "sha256": "62fd04e1af6dd25208fcb33866840ff5b2229435dfcdd60fb3a8d00f7a1ead0e"
 },
 {
  "question_id": "gpt4_4929293a",
  "question_type": "temporal-reasoning",
  "chars": 130736,
  "bytes": 130786,
  "sha256": "5766f41fca249e6f8b474edd024df32e07083841b2c52ced671b78f03abf6b93"
 },
 {
  "question_id": "gpt4_4929293b",
  "question_type": "temporal-reasoning",
  "chars": 148025,
  "bytes": 148060,
  "sha256": "ed59f1b9c5b59df5c1df081ce8df0a7d4237d2412d611e30f7984c2ef265537e"
 },
 {
  "question_id": "gpt4_4cd9eba1",
  "question_type": "temporal-reasoning",
  "chars": 167804,
  "bytes": 167888,
  "sha256": "01dd593e2b8167f600ef2eb90eb494fe13e4ae9a5fdf6f7db5eb13b45aef1e15"
 },
 {
  "question_id": "gpt4_4edbafa2",
  "question_type": "temporal-reasoning",
  "chars": 150614,
  "bytes": 150666,
  "sha256": "75a63223bec80982d61e516964abf5db94fffa8c093373a1453e9c3f9394b840"
 },
 {
  "question_id": "gpt4_4ef30696",
  "question_type": "temporal-reasoning",
  "chars": 177039,
  "bytes": 177225,
  "sha256": "8182cb14356998f2a9a44afa6577581898eec44f960b2337514e902a12482e50"
 },
 {
  "question_id": "gpt4_4fc4f797",
  "question_type": "temporal-reasoning",
  "chars": 163193,
  "bytes": 163341,
  "sha256": "4b47ad23df46f70824debbe1424e36b7b5a6f3337effb3abd72d1511c45232d1"
 },
 {
  "question_id": "gpt4_5438fa52",
  "question_type": "temporal-reasoning",
  "chars": 147829,
  "bytes": 147962,
  "sha256": "821b17d5ef1e1c7006c314df3dce24be9edf63f7112b3ed70b24e78e3c6ada12"
 },
 {
  "question_id": "gpt4_5501fe77",
  "question_type": "multi-session",
  "chars": 171053,
  "bytes": 171122,
  "sha256": "546c67ef7790a2327f199975aca31c4f00d663ea41ab7b31650e361d5c7feb1c"
 },
 {
  "question_id": "gpt4_59149c77",
  "question_type": "temporal-reasoning",
  "chars": 166918,
  "bytes": 167020,
  "sha256": "6975449b2084055e3e8625d3eb04cacd2e21c88799b88c495adef44794022935"
 },
 {
  "question_id": "gpt4_59149c78",
  "question_type": "temporal-reasoning",
  "chars": 152416,
  "bytes": 152679,
  "sha256": "1b837646e33a9849c35e3a4a441a2e6279e3fc7a66e00c75024eb75bcd2a19b3"
 },
 {
  "question_id": "gpt4_59c863d7",
  "question_type": "multi-session",
  "chars": 157582,
  "bytes": 157685,
  "sha256": "6bd2de9728a9583556655686ecdc979eb4a5f51c5e9ed51f909af0bbdf7c1bb4"
 },
 {
  "question_id": "gpt4_5dcc0aab",
  "question_type": "temporal-reasoning",
  "chars": 138728,
  "bytes": 138762,
  "sha256": "4d52b150c533ada39619f43a8131f6544fdae4a04caea06984122a34cc1819be"
 },
 {
  "question_id": "gpt4_61e13b3c",
  "question_type": "temporal-reasoning",
  "chars": 174999,
  "bytes": 175230,
  "sha256": "a6027a71a099c89b3feb6dae192bd1c317ee7aeb155681187c91e8c770c8d0fa"
 },
 {
  "question_id": "gpt4_65aabe59",
  "question_type": "temporal-reasoning",
  "chars": 156837,
  "bytes": 156859,
  "sha256": "93b5410f3a51adcb2c3b6010727afb547036cb1d1d8b4ddf9de88caa50f1b9fd"
 },
 {
  "question_id": "gpt4_68e94287",
  "question_type": "temporal-reasoning",
  "chars": 110248,
  "bytes": 110284,
  "sha256": "624678c4b99d594357df7b84f8a080dc0837325f3422ffc7870854d30999fc9b"
 },
 {
  "question_id": "gpt4_68e94288",
  "question_type": "temporal-reasoning",
  "chars": 146544,
  "bytes": 146572,
  "sha256": "f55faa77924d18b8e86b971c77520df401cb7ff6faa220a241157b5274b7310b"
 },
 {
  "question_id": "gpt4_6dc9b45b",
  "question_type": "temporal-reasoning",
  "chars": 132165,
  "bytes": 132287,
  "sha256": "8a065d92b14dd3ebd27e9ffbeed037aaffa204db5bead4d3c4fe51a11bbb0488"
 },
 {
  "question_id": "gpt4_6ed717ea",
  "question_type": "temporal-reasoning",
  "chars": 147626,
  "bytes": 147639,
  "sha256": "be4b742648b939b4879c097dd86b675549ee4849077881cd0aed96e6cce8aae8"
 },
 {
  "question_id": "gpt4_70e84552",
  "question_type": "temporal-reasoning",
  "chars": 148344,
  "bytes": 148364,
  "sha256": "5cd4aa5869e57cfdaff98eb192eb3556b72d540aaca204a161506f8c6c80ab96"
 },
 {
  "question_id": "gpt4_70e84552_abs",
  "question_type": "temporal-reasoning",
  "chars": 129977,
  "bytes": 130018,
  "sha256": "82de731c59bf6af485a9c5c2cc7b99529c433a80d950187af2bf9c794f759238"
 },
 {
  "question_id": "gpt4_731e37d7",
  "question_type": "multi-session",
  "chars": 170493,
  "bytes": 170679,
  "sha256": "62c991fe729c4121baf4ac1ff62b2583a0553c941827345b58822f2ef157847b"
 },
 {
  "question_id": "gpt4_74aed68e",
  "question_type": "temporal-reasoning",
  "chars": 158569,
  "bytes": 158650,
  "sha256": "9ff0cae5102bf7d280d7c32849111b05d07dd73a5421618505a0521d0ad56803"
 },
 {
  "question_id": "gpt4_76048e76",
  "question_type": "temporal-reasoning",
  "chars": 142630,
  "bytes": 142678,
  "sha256": "2d8b3969f7ca2d7493c8b22be7d3a5bf7c00db1c4b5dd36731f35aa71b3beadf"
 },
 {
  "question_id": "gpt4_78cf46a3",
  "question_type": "temporal-reasoning",
  "chars": 108823,
  "bytes": 108838,
  "sha256": "4fd08d5f743278e6601741ba0ebd5c4df2a184f221e04b691b098cdcc8e58198"
 },
 {
  "question_id": "gpt4_7a0daae1",
  "question_type": "temporal-reasoning",
  "chars": 138068,
  "bytes": 138128,
  "sha256": "6785f646cde399ede559ef5c48edc86db809982a0d6e0cbb6a340373613ac5c2"
 },
 {
  "question_id": "gpt4_7abb270c",
  "question_type": "temporal-reasoning",
  "chars": 142173,
  "bytes": 142199,
  "sha256": "cdfb941bb9749d1d153fcaef43f5abca760f91184a0cbd7ffd6242fa28d09f37"
 },
 {
  "question_id": "gpt4_7bc6cf22",
  "question_type": "temporal-reasoning",
  "chars": 161244,
  "bytes": 161300,
  "sha256": "569ddb744eb2925f62e284ee018a2d115a7dd3b00e8f173e49dd820e8ba8e7ca"
 },
 {
  "question_id": "gpt4_7ca326fa",
  "question_type": "temporal-reasoning",
  "chars": 124371,
  "bytes": 124376,
  "sha256": "f48835ec17b41b611faf6f3ca179f23794477047ff1510b93e73ef3ac69c1406"
 },
 {
  "question_id": "gpt4_7ddcf75f",
  "question_type": "temporal-reasoning",
  "chars": 147826,
  "bytes": 147886,
  "sha256": "18e4794f1ed18d71eba8d28e5dfc85d8f67282ba1fae0c88f0134fa8eb991748"
 },
 {
  "question_id": "gpt4_7de946e7",
  "question_type": "temporal-reasoning",
  "chars": 131096,
  "bytes": 131152,
  "sha256": "b35a2b50bcd4084445a667b614c94d6c2e321ed21e626a59c8188873ee98d16e"
 },
 {
  "question_id": "gpt4_7f6b06db",
  "question_type": "temporal-reasoning",
  "chars": 150385,
  "bytes": 150448,
  "sha256": "905258ed23f359128b6f49337e9472f101db21848a7eb6e0b44030e570980a2d"
 },
 {
  "question_id": "gpt4_7fce9456",
  "question_type": "multi-session",
  "chars": 170653,
  "bytes": 170727,
  "sha256": "ba20cce6a500fd21963077a9237a4400c4dc0a65e9978c79e7559dd4df65e793"
 },
 {
  "question_id": "gpt4_8279ba02",
  "question_type": "temporal-reasoning",
  "chars": 134020,
  "bytes": 134117,
  "sha256": "da85818898edf6fcd7fba761a9acec64e6490bc71a97ef0f23ba6a2a549342a6"
 },
 {
  "question_id": "gpt4_8279ba03",
  "question_type": "temporal-reasoning",
  "chars": 153392,
  "bytes": 153432,
  "sha256": "55e14fd56de5c6de8ba063204f4a54739e36ec87074935e2042fbbe343067412"
 },
 {
  "question_id": "gpt4_85da3956",
  "question_type": "temporal-reasoning",
  "chars": 137337,
  "bytes": 137541,
  "sha256": "f0274e529f68773284f0cfe78925fd1effd6928e7292f71f6a3e591afc5c5944"
 },
 {
  "question_id": "gpt4_88806d6e",
  "question_type": "temporal-reasoning",
  "chars": 105725,
  "bytes": 105741,
  "sha256": "5f714c9445d52b3c8964dacf902f339fbca62cfbda42d5598de9caad76cf80fa"
 },
 {
  "question_id": "gpt4_8c8961ae",
  "question_type": "temporal-reasoning",
  "chars": 159882,
  "bytes": 159934,
  "sha256": "183819d6bfdbd102a5f4c0db58990d5f20c5e9018885427c2090611d1c44cf8d"
 },
 {
  "question_id": "gpt4_8e165409",
  "question_type": "temporal-reasoning",
  "chars": 150242,
  "bytes": 150406,
  "sha256": "4e48801c4c2722f7b7dd04ca26450e8c108206c0fe71d172bbfbbff4b88f5f96"
 },
 {
  "question_id": "gpt4_93159ced",
  "question_type": "temporal-reasoning",
  "chars": 172026,
  "bytes": 172081,
  "sha256": "b8811f4961c409cabab4c7221c7288063a93cad018ca323805415fd6bf2d9193"
 },
 {
  "question_id": "gpt4_93159ced_abs",
  "question_type": "temporal-reasoning",
  "chars": 170053,
  "bytes": 170114,
  "sha256": "db7180dbd43842f1e40b3f595acd2113d98fe5dc238c08118f5372f2de2a4698"
 },
 {
  "question_id": "gpt4_93f6379c",
  "question_type": "temporal-reasoning",
  "chars": 131901,
  "bytes": 131934,
  "sha256": "e16b62b212e4c4515283d533aa1081a74c0e2a898d5bacd7730c6a090c2f8d90"
 },
 {
  "question_id": "gpt4_98f46fc6",
  "question_type": "temporal-reasoning",
  "chars": 132780,
  "bytes": 132827,
  "sha256": "0c788ec54e6d398a36c8efb68a3b04e0cbf0732aced15779ff0e0e7dce1532cd"
 },
 {
  "question_id": "gpt4_9a159967",
  "question_type": "temporal-reasoning",
  "chars": 142604,
  "bytes": 142611,
  "sha256": "22668ed2e8389ad006af7020671c5b9e71609b7797b8164a1dbac3eabc343ca8"
 },
 {
  "question_id": "gpt4_a1b77f9c",
  "question_type": "temporal-reasoning",
  "chars": 180981,
  "bytes": 181094,
  "sha256": "f329c741a42d23ee868bf0a657a8a192bc6c28f7e202c9280c73b73449cff363"
 },
 {
  "question_id": "gpt4_a2d1d1f6",
  "question_type": "temporal-reasoning",
  "chars": 168125,
  "bytes": 168195,
  "sha256": "bdb378c157c63fea6c756be5a4e3380df7b93658137281752f78bf9218e5c184"
 },
 {
  "question_id": "gpt4_a56e767c",
  "question_type": "multi-session",
  "chars": 167398,
  "bytes": 167447,
  "sha256": "4c8fb75c8c034fb7c888c1dfc861d372bfca3cc706cc9427f2cc09eba8e4bb0d"
 },
 {
  "question_id": "gpt4_ab202e7f",
  "question_type": "multi-session",
  "chars": 146727,
  "bytes": 146895,
  "sha256": "f16fc9bcd8b4b432c10f6fdfbd6423cf025d685a9bde2f9335896129e71382d6"
 },
 {
  "question_id": "gpt4_af6db32f",
  "question_type": "temporal-reasoning",
  "chars": 119876,
  "bytes": 119913,
  "sha256": "8b3d5e0dc90152a1ceb6ae55ae073caf2bf17c0d18ced4697cf51553289e21d4"
 },
 {
  "question_id": "gpt4_b0863698",
  "question_type": "temporal-reasoning",
  "chars": 166843,
  "bytes": 166931,
  "sha256": "8c27e3ea9431358731dda18e1f35972f97d56dfa04cb117a7f60d3abd9ce8a44"
 },
 {
  "question_id": "gpt4_b4a80587",
  "question_type": "temporal-reasoning",
  "chars": 144623,
  "bytes": 144813,
  "sha256": "d286abdd8f2eb029c414d4c5e170c6e1361d89f269acb265261bfebb2fbefb55"
 },
 {
  "question_id": "gpt4_b5700ca0",
  "question_type": "temporal-reasoning",
  "chars": 130404,
  "bytes": 130612,
  "sha256": "af4f948ee34a8467dd0552ea68d9b5d10316202ecf8e12f117e41b7a8fb2e1a1"
 },
 {
  "question_id": "gpt4_b5700ca9",
  "question_type": "temporal-reasoning",
  "chars": 136023,
  "bytes": 136079,
  "sha256": "eb9dfd2f25d34b2314a9615b1568e6396c895d0ffe58859ea847dd224ddfaff6"
 },
 {
  "question_id": "gpt4_c27434e8",
  "question_type": "temporal-reasoning",
  "chars": 109512,
  "bytes": 109526,
  "sha256": "cf5b2dd7c17129f8fe75dfe4766bda786c2c4bf8124d25c627f800d4c9c91b9c"
 },
 {
  "question_id": "gpt4_c27434e8_abs",
  "question_type": "temporal-reasoning",
  "chars": 142684,
  "bytes": 142697,
  "sha256": "2d0f4f73c7b07c8508ed20f47b6c7647c653d9f700f7287dd14542e76a1c07b6"
 },
 {
  "question_id": "gpt4_cd90e484",
  "question_type": "temporal-reasoning",
  "chars": 158056,
  "bytes": 158064,
  "sha256": "e01fe41de5b3f455936dfa9dcb938d60d6dde12d1ec0020e05d58daae5eeb79d"
 },
 {
  "question_id": "gpt4_d12ceb0e",
  "question_type": "multi-session",
  "chars": 132024,
  "bytes": 132051,
  "sha256": "8a1770a3c73623a4c54ec7fb60a02b08630cdc4b9faa1316dd9c54cbf900e1d3"
 },
 {
  "question_id": "gpt4_d31cdae3",
  "question_type": "temporal-reasoning",
  "chars": 114742,
  "bytes": 114763,
  "sha256": "5d4ee2bcf45c3649105f796c1f9ea799cffb21bbc222a5fe1d40539176589e9e"
 },
 {
  "question_id": "gpt4_d6585ce8",
  "question_type": "temporal-reasoning",
  "chars": 160435,
  "bytes": 160497,
  "sha256": "2fe9dcdc75b53a22a963834e2f0eb7510be3e5ce3dd5911dcd4c07b47f7fdf81"
 },
 {
  "question_id": "gpt4_d6585ce9",
  "question_type": "temporal-reasoning",
  "chars": 154357,
  "bytes": 154365,
  "sha256": "9ccb11dc37df6ca78a67fe412719942d54f6291f34212c8c7d5c204f89adcce2"
 },
 {
  "question_id": "gpt4_d84a3211",
  "question_type": "multi-session",
  "chars": 163644,
  "bytes": 163872,
  "sha256": "e4365595ba701ba2e0f38da46e27242983e9d7e05e27f78dc1f75216b213870a"
 },
 {
  "question_id": "gpt4_d9af6064",
  "question_type": "temporal-reasoning",
  "chars": 149790,
  "bytes": 149810,
  "sha256": "9f3d7afc638b7bea442a44e38388eb85ee7974c1a058f3bee88147a07d5e1ba9"
 },
 {
  "question_id": "gpt4_e05b82a6",
  "question_type": "multi-session",
  "chars": 148952,
  "bytes": 149040,
  "sha256": "be5fdcfc2204f6f56b37560012eb73b045c3cb0e770c7c9c79cae553542e10e3"
 },
 {
  "question_id": "gpt4_e061b84f",
  "question_type": "temporal-reasoning",
  "chars": 140320,
  "bytes": 140560,
  "sha256": "545b2dc7bfd0e1da3f739b9d5f7eb980d8b77e9cc554530205256e86f649d6b9"
 },
 {
  "question_id": "gpt4_e061b84g",
  "question_type": "temporal-reasoning",
  "chars": 136401,
  "bytes": 136429,
  "sha256": "452f1a34e820446c6676216a0a6ee147c8c42da566d543763c5b8d39e7bfb596"
 },
 {
  "question_id": "gpt4_e072b769",
  "question_type": "temporal-reasoning",
  "chars": 179000,
  "bytes": 179127,
  "sha256": "682dc05db2d63fd74eeda6df96e36a49407ba6c612f42b9250fe529e60db08a9"
 },
 {
  "question_id": "gpt4_e414231e",
  "question_type": "temporal-reasoning",
  "chars": 155696,
  "bytes": 155830,
  "sha256": "8e8f9d9ff78d7185b3f9a8feb632c610f3d79fd841695a6534fab9f21bc46e06"
 },
 {
  "question_id": "gpt4_e414231f",
  "question_type": "temporal-reasoning",
  "chars": 154087,
  "bytes": 154104,
  "sha256": "b2e3726775040c4f5e85da888a0aee31fbe8bf95204fa4fef226b3d4f571bb20"
 },
 {
  "question_id": "gpt4_ec93e27f",
  "question_type": "temporal-reasoning",
  "chars": 143368,
  "bytes": 143413,
  "sha256": "881936503dd2d26c63ed2962c8e6841e1bc6ae0f92126d56721f8f4b280a22e1"
 },
 {
  "question_id": "gpt4_f2262a51",
  "question_type": "multi-session",
  "chars": 123982,
  "bytes": 124049,
  "sha256": "11bb492085c22e76dd955bf9b27ec77f14ebd98d717250e74ed620a94ec873ee"
 },
 {
  "question_id": "gpt4_f420262c",
  "question_type": "temporal-reasoning",
  "chars": 148103,
  "bytes": 148281,
  "sha256": "c0ebb0a7ff34d5a52f30dc2b1f5c86b796910fef7a3e0a1b5f7d209b615e5908"
 },
 {
  "question_id": "gpt4_f420262d",
  "question_type": "temporal-reasoning",
  "chars": 142751,
  "bytes": 142754,
  "sha256": "30b0fefd4729380a09a348c232fb521c0b47a5692f390ac1f6d038ec42e502dd"
 },
 {
  "question_id": "gpt4_f49edff3",
  "question_type": "temporal-reasoning",
  "chars": 152398,
  "bytes": 152444,
  "sha256": "297d5ae9ac6c3227cb314a8da6b8f07418a7514c7a19a97d40ce8706981ed06f"
 },
 {
  "question_id": "gpt4_fa19884c",
  "question_type": "temporal-reasoning",
  "chars": 176944,
  "bytes": 177098,
  "sha256": "7c267f108303c4c267ff03d181e797ef06e388b473b7c28ea7249e1b760e43b2"
 },
 {
  "question_id": "gpt4_fa19884d",
  "question_type": "temporal-reasoning",
  "chars": 145006,
  "bytes": 145021,
  "sha256": "b67f33c40ec37c6aa506a88708a95de934f034ed87e3d1e0444e7209625d3c7d"
 },
 {
  "question_id": "gpt4_fe651585",
  "question_type": "temporal-reasoning",
  "chars": 126776,
  "bytes": 126830,
  "sha256": "9bd8fdd3e3d5a3417ca0eea60a46c28dc864923168fc77ef318ed9b0b47294dc"
 },
 {
  "question_id": "gpt4_fe651585_abs",
  "question_type": "temporal-reasoning",
  "chars": 107059,
  "bytes": 107122,
  "sha256": "c95a129af1b3c3c7c8cf3b2e4c196392aafca7737ddeea86ba6561fb13cb278c"
 }
]

==> anc/arm_D_full_scaffold/second_judge_sonnet/controls.json <==
{
 "judge": "claude-sonnet-5-5",
 "effort": "medium",
 "templates": "longmemeval-official-judge-v1",
 "templates_sha256": "9c9d67fab129acd497461a2f5589d57120d952744d9f7e04fbfff771b3860d62",
 "seed": "sonnet-judge-controls-v1",
 "positive_pass": 19,
 "n_positive": 19,
 "negative_pass": 20,
 "n_negative": 20,
 "errors": 0,
 "note": "run after the judgments, not before; reported as a post-hoc control",
 "rows": [
  {
   "kind": "positive",
   "question_id": "71017276",
   "other": null,
   "verdict": "yes",
   "raw": "yes",
   "pass": true
  },
  {
   "kind": "negative",
   "question_id": "71017276",
   "other": "gpt4_2f56ae70",
   "verdict": "no",
   "raw": "no",
   "pass": true
  },
  {
   "kind": "positive",
   "question_id": "gpt4_2f56ae70",
   "other": null,
   "verdict": "yes",
   "raw": "yes",
   "pass": true
  },
  {
   "kind": "negative",
   "question_id": "gpt4_2f56ae70",
   "other": "gpt4_2487a7cb",
   "verdict": "no",
   "raw": "no",
   "pass": true
  },
  {
   "kind": "positive",
   "question_id": "gpt4_2487a7cb",
   "other": null,
   "verdict": "yes",
   "raw": "yes",
   "pass": true
  },
  {
   "kind": "negative",
   "question_id": "gpt4_2487a7cb",
   "other": "gpt4_8279ba02",
   "verdict": "no",
   "raw": "no",
   "pass": true
  },
  {
   "kind": "positive",
   "question_id": "gpt4_8279ba02",
   "other": null,
   "verdict": "yes",
   "raw": "yes",
   "pass": true
  },
  {
   "kind": "negative",
   "question_id": "gpt4_8279ba02",
   "other": "3249768e",
   "verdict": "no",
   "raw": "no",
   "pass": true
  },
  {
   "kind": "positive",
   "question_id": "3249768e",
   "other": null,
   "verdict": "yes",
   "raw": "yes",
   "pass": true
  },
  {
   "kind": "negative",
   "question_id": "3249768e",
   "other": "6222b6eb",
   "verdict": "no",
   "raw": "no",
   "pass": true
  },
  {
   "kind": "positive",
   "question_id": "6222b6eb",
   "other": null,
   "verdict": "yes",
   "raw": "yes",
   "pass": true
  },
  {
   "kind": "negative",
   "question_id": "6222b6eb",
   "other": "4baee567",
   "verdict": "no",
   "raw": "no",
   "pass": true
  },
  {
   "kind": "positive",
   "question_id": "4baee567",
   "other": null,
   "verdict": "yes",
   "raw": "yes",
   "pass": true
  },
  {
   "kind": "negative",
   "question_id": "4baee567",
   "other": "37d43f65",
   "verdict": "no",
   "raw": "no",
   "pass": true
  },
  {
   "kind": "positive",
   "question_id": "37d43f65",
   "other": null,
   "verdict": "yes",
   "raw": "yes",
   "pass": true
  },
  {
   "kind": "negative",
   "question_id": "37d43f65",
   "other": "cc06de0d",
   "verdict": "no",
   "raw": "no",
   "pass": true
  },
  {
   "kind": "positive",
   "question_id": "cc06de0d",
   "other": null,
   "verdict": "yes",
   "raw": "yes",
   "pass": true
  },
  {
   "kind": "negative",
   "question_id": "cc06de0d",
   "other": "65240037",
   "verdict": "no",
   "raw": "no",
   "pass": true
  },
  {
   "kind": "positive",
   "question_id": "65240037",
   "other": null,
   "verdict": "yes",
   "raw": "yes",
   "pass": true
  },
  {
   "kind": "negative",
   "question_id": "65240037",
   "other": "gpt4_b0863698",
   "verdict": "no",
   "raw": "no",
   "pass": true
  },
  {
   "kind": "positive",
   "question_id": "gpt4_b0863698",
   "other": null,
   "verdict": "yes",
   "raw": "yes",
   "pass": true
  },
  {
   "kind": "negative",
   "question_id": "gpt4_b0863698",
   "other": "1a1907b4",
   "verdict": "no",
   "raw": "no",
   "pass": true
  },
  {
   "kind": "negative",
   "question_id": "1a1907b4",
   "other": "b29f3365",
   "verdict": "no",
   "raw": "no",
   "pass": true
  },
  {
   "kind": "positive",
   "question_id": "b29f3365",
   "other": null,
   "verdict": "yes",
   "raw": "yes",
   "pass": true
  },
  {
   "kind": "negative",
   "question_id": "b29f3365",
   "other": "gpt4_4ef30696",
   "verdict": "no",
   "raw": "no",
   "pass": true
  },
  {
   "kind": "positive",
   "question_id": "gpt4_4ef30696",
   "other": null,
   "verdict": "yes",
   "raw": "yes",
   "pass": true
  },
  {
   "kind": "negative",
   "question_id": "gpt4_4ef30696",
   "other": "2b8f3739",
   "verdict": "no",
   "raw": "no",
   "pass": true
  },
  {
   "kind": "positive",
   "question_id": "2b8f3739",
   "other": null,
   "verdict": "yes",
   "raw": "yes",
   "pass": true
  },
  {
   "kind": "negative",
   "question_id": "2b8f3739",
   "other": "07741c44",
   "verdict": "no",
   "raw": "no",
   "pass": true
  },
  {
   "kind": "positive",
   "question_id": "07741c44",
   "other": null,
   "verdict": "yes",
   "raw": "yes",
   "pass": true
  },
  {
   "kind": "negative",
   "question_id": "07741c44",
   "other": "b759caee",
   "verdict": "no",
   "raw": "no",
   "pass": true
  },
  {
   "kind": "positive",
   "question_id": "b759caee",
   "other": null,
   "verdict": "yes",
   "raw": "yes",
   "pass": true
  },
  {
   "kind": "negative",
   "question_id": "b759caee",
   "other": "gpt4_68e94288",
   "verdict": "no",
   "raw": "no",
   "pass": true
  },
  {
   "kind": "positive",
   "question_id": "gpt4_68e94288",
   "other": null,
   "verdict": "yes",
   "raw": "yes",
   "pass": true
  },
  {
   "kind": "negative",
   "question_id": "gpt4_68e94288",
   "other": "6b168ec8",
   "verdict": "no",
   "raw": "no",
   "pass": true
  },
  {
   "kind": "positive",
   "question_id": "6b168ec8",
   "other": null,
   "verdict": "yes",
   "raw": "yes",
   "pass": true
  },
  {
   "kind": "negative",
   "question_id": "6b168ec8",
   "other": "7a8d0b71",
   "verdict": "no",
   "raw": "no",
   "pass": true
  },
  {
   "kind": "positive",
   "question_id": "7a8d0b71",
   "other": null,
   "verdict": "yes",
   "raw": "yes",
   "pass": true
  },
  {
   "kind": "negative",
   "question_id": "7a8d0b71",
   "other": "71017276",
   "verdict": "no",
   "raw": "no",
   "pass": true
  }
 ]
}

==> anc/arm_D_full_scaffold/second_judge_sonnet/verdicts_opus_pass1_saved_answers.jsonl <==
{"question_id": "00ca467f", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f5284fe3b21fb0d4ea5fcf44d864dd9d0a95a95f48ee04aff43229b117c89161", "prompt_sha256": "710c65e6cf09be36097b6c74c34aa332221d2a8d4ce645381b247d33e3b2aab9", "flags": [], "error": null, "counted": true}
{"question_id": "001be529", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9175cec62b54e939ec975dc849bc75e05c4aaca8443cd3617a937aac6b46b5ea", "prompt_sha256": "1faab63a3fc21b049e09f2c2fa20854f8147b82cc28375875322f01c59413965", "flags": [], "error": null, "counted": true}
{"question_id": "0100672e", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "bdb43ff2a54ecbee9bc128a117dab94cabb1d86abadd39c73a727a28cf5912c7", "prompt_sha256": "6f1fd19a8f42a9d308bdf1f73cf5ef27f1c861e8586b4604f43ab8c3b4c68d48", "flags": [], "error": null, "counted": true}
{"question_id": "01493427", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "87cad68d1f39456d4488a0e85296e1adc9da924ad7aec0289f9fbff6146b3aa3", "prompt_sha256": "f3934f883fb87140612ab8969d83fe0e5c16908df528eb7bdbc4cf4228e6898e", "flags": [], "error": null, "counted": true}
{"question_id": "031748ae", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "64d3c08364e5be9e097ddeb7340e0d330a5c86b51343f3ddaf5ffe93dc37bb0e", "prompt_sha256": "893812c5a173f69cddfaa50bfc189b5b17b5d9c51ba8cb69740a1136d9ff1899", "flags": [], "error": null, "counted": true}
{"question_id": "031748ae_abs", "who": "opus_pass1", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "83e5e5b53a4301026e44799737e638b8f9357d2a9bae601933641b6fe5057ce8", "prompt_sha256": "97bcee81cddb853c92c1caf976ccba21977dae06e3f2b1a36fec7bb2e11cdf74", "flags": [], "error": null, "counted": true}
{"question_id": "06878be2", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ccfb5af72a35ed5ab31c82ef41da8d5f3ae917e3ada00fecc1feefad05481243", "prompt_sha256": "db8875d0827ca79282b7ad9c2d24702f51e36f6c1be21df81d2c8e5f27df9ce9", "flags": [], "error": null, "counted": true}
{"question_id": "06db6396", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2805da039dea4831a73230815a0a2cf82cfc13ac99594a44ac3aedcec09e521a", "prompt_sha256": "db5729e97fc29f1afc4b4792f7f95153c1e3b5ad5e9aae19e227da6866a05613", "flags": [], "error": null, "counted": true}
{"question_id": "06f04340", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a93760bf211219dc68c91e72e99035bc859488277921266b9f2434fb70f69969", "prompt_sha256": "acde495f141414b00f8dd37475de2bf5259da227fdde9613be197850c6a13bed", "flags": [], "error": null, "counted": true}
{"question_id": "07741c44", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5aa8ae45f44d65152fa62dd8e54522117c916b26e8f03463fd2281631ca47c25", "prompt_sha256": "1874331f1f6e28dd8d440d4d3d77f3f42d709a343fc8853aef7f3faf3fb92d90", "flags": [], "error": null, "counted": true}
{"question_id": "07741c45", "who": "opus_pass1", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "de28d880a4676cce06738b4ecece1749e9a3c8503a8aa9d41d69487659c1b80d", "prompt_sha256": "24d40e0e155665e4d761c4561ae66f5ffb69507c06047eb0fe699f66afe2ee25", "flags": [], "error": null, "counted": true}
{"question_id": "078150f1", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6fda47c327dbefa6c7b576af386ce9d938bd0831e443321162b2c9b8eda51e4e", "prompt_sha256": "3443a0b6024aac62cb92a5b1d7865993e0e33c692eaf9368ac1b2aad63d6c605", "flags": [], "error": null, "counted": true}
{"question_id": "07b6f563", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "416c3a0033bd346af35397d9964e88657bdfcce85335f1a79d35180eadc68816", "prompt_sha256": "b8147b3fbc37c06780587fd459c5e4facb2db769da916767c9e164d453e9f616", "flags": [], "error": null, "counted": true}
{"question_id": "0862e8bf", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9a40556c92dd2f15aef5ea7c9425de5fbaa5f7a42facbf4d69407195bc396ae9", "prompt_sha256": "85eda194a03ee6310f763a84a3d9b64be3686eacb9000ec0d269b7f82cc0ae25", "flags": [], "error": null, "counted": true}
{"question_id": "0862e8bf_abs", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "430ec722638bd7e3cf6cedb7fa49f3723d97c8c0ed16f47e9c6a4a69199df34d", "prompt_sha256": "3fc47a5d5c8943ae1e064ba13b30a4065790b87e97337b6cb098d5350a639ce8", "flags": [], "error": null, "counted": true}
{"question_id": "08e075c7", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "43e6391cd52a35a7b5a7ca504957b41ce347c65831d57a8154ec94917d6595f4", "prompt_sha256": "ec1b5aed4063d3e10418605670565a50ebf550b172be5cb430caa72505018306", "flags": [], "error": null, "counted": true}
{"question_id": "08f4fc43", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "51976bbb89f4c66a9291f7ba019a85db57a694691eeffa910e63b9b50cb651bb", "prompt_sha256": "ef19422e3a377a39250bb8a62f11ab26295e46bc70e8e0df6afefdf240296073", "flags": [], "error": null, "counted": true}
{"question_id": "0977f2af", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "dba24fee3ab07c8f7498fe479b308bff3d19fbc8dd74d8289423e1b628080547", "prompt_sha256": "75fe6a161e9ae16883cf8fa14668aee396f4e192b39419a23e47cd2ed84fe62c", "flags": [], "error": null, "counted": true}
{"question_id": "099778bb", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "aa8de5079a3ce700e015d9fa2f799afd3bd6d552594eebfa9747055ae2548b8a", "prompt_sha256": "82310027159632022cf594e75d15709a528d6c6ac37db11dafd27f64eefcfa7a", "flags": [], "error": null, "counted": true}
{"question_id": "09ba9854", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a1f1385a5461a8028e0ad6024e6ca6ea27e6605f7318ce2cd171ab0924904aae", "prompt_sha256": "7cf4041e99de32837b082fca88bb163ea08ce27c36439e4b1555cfbc4b7ca62d", "flags": [], "error": null, "counted": true}
{"question_id": "09ba9854_abs", "who": "opus_pass1", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "cd2ef04716ad5180cf15c80410b16c902653486bc9324241b5f17c63e281b1ca", "prompt_sha256": "b34dfc148267d3d380ebabb009c23466b76a660f0543e62761f01c547458bf09", "flags": [], "error": null, "counted": true}
{"question_id": "09d032c9", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ef62c97da4fb83c28287806b03f4014618ed1b5f8ba487c2a38305c25f09ca9c", "prompt_sha256": "7ea9544fc1af0ddd80588f15ab368a311c3dc32f7fd5f447d5786ed1e68e0043", "flags": [], "error": null, "counted": true}
{"question_id": "0a34ad58", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a9a5cde44b40fa6341a57da8a601151cfee9b3ae97563690016b59d2c6fb1e5c", "prompt_sha256": "1adbe73527cdb2fc412ded7e565435fb08155953261572651e23222084f69573", "flags": [], "error": null, "counted": true}
{"question_id": "0a995998", "who": "opus_pass1", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c1bdf758e52b0145d2f56aa8dc8940aec50f67d3f333a1f559515742095f2ac0", "prompt_sha256": "51df348395221c37864676b0d4b4fb37cf7c0f20b3a7bb9a14cc04b018123136", "flags": [], "error": null, "counted": true}
{"question_id": "0bb5a684", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "83da6608de719406cf9fb0706be503e7e3b7f969198bf3d2ea0b2d1649e93485", "prompt_sha256": "f6c56976399d8feab1f772ff9aded528f01515dac4a14712f9be84cb57e83009", "flags": [], "error": null, "counted": true}
{"question_id": "0bc8ad92", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c2c0cc2bbeddf13ea5c4dce8ee390fbf9e577a39ed6b38213336915e4df8b6f0", "prompt_sha256": "c38572d3c5fd4a92ec60e2aec37d95002e5acf008e0e0c21311f7958b3a27799", "flags": [], "error": null, "counted": true}
{"question_id": "0bc8ad93", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "fb82dea8bb674d8ae74816e9dbd637c06190d5b1d1384686e70cd2006fda84fe", "prompt_sha256": "50c839e285874eef3a8e82a3cadbde7e6fe3aa93bcac650ea7dbf67f1feb46dd", "flags": [], "error": null, "counted": true}
{"question_id": "0db4c65d", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8beeeba23beb0a19c4100836ac5be282a6b0aa5b1b05aafe5a5f34c53a0816a9", "prompt_sha256": "42187b24014d5390541d9613c04c87abd66559dd86a2466351e10136e69ebf4f", "flags": [], "error": null, "counted": true}
{"question_id": "0ddfec37", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "598befafe94331aad3c8f473322739842736d9a68eeff9d3f4d0f9d092b7289c", "prompt_sha256": "d52ce52ea4db0c5274cceb94ad82afd23ed395c02a2e9c7eec369a81e4412e92", "flags": [], "error": null, "counted": true}
{"question_id": "0ddfec37_abs", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "bd3ef875890fb235558920d8896299894883f4ba603c5208915f6b652cc0abd0", "prompt_sha256": "81db9e69ad56b445a4b267f0a49f1732ea23b87cc5a1f08c215555691112aaa3", "flags": [], "error": null, "counted": true}
{"question_id": "0ddfec37_abs", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "bd3ef875890fb235558920d8896299894883f4ba603c5208915f6b652cc0abd0", "prompt_sha256": "81db9e69ad56b445a4b267f0a49f1732ea23b87cc5a1f08c215555691112aaa3", "flags": [], "error": null, "counted": false}
{"question_id": "0ddfec37", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "598befafe94331aad3c8f473322739842736d9a68eeff9d3f4d0f9d092b7289c", "prompt_sha256": "d52ce52ea4db0c5274cceb94ad82afd23ed395c02a2e9c7eec369a81e4412e92", "flags": [], "error": null, "counted": false}
{"question_id": "0e4e4c46", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "cb1b3379a9797a145a66e78b9a50c433c49ccc3cac9bdaf9357478b33cd3d314", "prompt_sha256": "d8dd6618ceba250feb6165a7ade1c7de1ac26b8438b86d70e963e069b8e56f76", "flags": [], "error": null, "counted": true}
{"question_id": "0e4e4c46", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "cb1b3379a9797a145a66e78b9a50c433c49ccc3cac9bdaf9357478b33cd3d314", "prompt_sha256": "d8dd6618ceba250feb6165a7ade1c7de1ac26b8438b86d70e963e069b8e56f76", "flags": [], "error": null, "counted": false}
{"question_id": "0e5e2d1a", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "69b4ae22ca0692c9f328bf9d5f283aa848b670e86633a6d2757a23f1507a790a", "prompt_sha256": "1174e1e0bc167103cf71dda1a711bf13d0883189a390abbe8336d570c67d0773", "flags": [], "error": null, "counted": true}
{"question_id": "0e5e2d1a", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "69b4ae22ca0692c9f328bf9d5f283aa848b670e86633a6d2757a23f1507a790a", "prompt_sha256": "1174e1e0bc167103cf71dda1a711bf13d0883189a390abbe8336d570c67d0773", "flags": [], "error": null, "counted": false}
{"question_id": "0ea62687", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ab0b7e5f0049a967d20e36d0eb1760c5c58b652aa2d3003303272b167d7aed43", "prompt_sha256": "99e9a3523ffe97863a5967ce27c8e974085af342edd204f4e08f79dbf7a108fc", "flags": [], "error": null, "counted": true}
{"question_id": "0ea62687", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ab0b7e5f0049a967d20e36d0eb1760c5c58b652aa2d3003303272b167d7aed43", "prompt_sha256": "99e9a3523ffe97863a5967ce27c8e974085af342edd204f4e08f79dbf7a108fc", "flags": [], "error": null, "counted": false}
{"question_id": "0f05491a", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e76901685d3b15463f42537f1114d3a5a4551c2f333393b75c18b65689224098", "prompt_sha256": "29291939bac1a4e31fee5f4e030e5abcc5414c65712f703c1be15ad77b8ee462", "flags": [], "error": null, "counted": true}
{"question_id": "0edc2aef", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "714010bfd05f3a771c229da78667a215ef649df4fdf94adfd2a8f441b3f442ee", "prompt_sha256": "28b8f153edb1f26f967567c2e867dc0cc9f9abc5c636d509ce41f592fe9af5b1", "flags": [], "error": null, "counted": true}
{"question_id": "0edc2aef", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "714010bfd05f3a771c229da78667a215ef649df4fdf94adfd2a8f441b3f442ee", "prompt_sha256": "28b8f153edb1f26f967567c2e867dc0cc9f9abc5c636d509ce41f592fe9af5b1", "flags": [], "error": null, "counted": false}
{"question_id": "0f05491a", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e76901685d3b15463f42537f1114d3a5a4551c2f333393b75c18b65689224098", "prompt_sha256": "29291939bac1a4e31fee5f4e030e5abcc5414c65712f703c1be15ad77b8ee462", "flags": [], "error": null, "counted": false}
{"question_id": "10d9b85a", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8af2c5e389f1fdd14042a25189da938db4457ef48911b82fd37818a569e573fb", "prompt_sha256": "0289ceb37095c239f24373615842c41fc02e317aed033be45ff15149d59b1153", "flags": [], "error": null, "counted": true}
{"question_id": "10e09553", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6641271826274466895e56bd3b13a3227fc07baacd01c6bd80f45c76eb84e84e", "prompt_sha256": "94b75412e044d3a8a7d6c83f43ab7abcfa7f6d3fe0535b4745dc675def7f1047", "flags": [], "error": null, "counted": true}
{"question_id": "10d9b85a", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8af2c5e389f1fdd14042a25189da938db4457ef48911b82fd37818a569e573fb", "prompt_sha256": "0289ceb37095c239f24373615842c41fc02e317aed033be45ff15149d59b1153", "flags": [], "error": null, "counted": false}
{"question_id": "10e09553", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6641271826274466895e56bd3b13a3227fc07baacd01c6bd80f45c76eb84e84e", "prompt_sha256": "94b75412e044d3a8a7d6c83f43ab7abcfa7f6d3fe0535b4745dc675def7f1047", "flags": [], "error": null, "counted": false}
{"question_id": "118b2229", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9e8729a9c5d3bcc348780cbf8489fcaf3aa91a9d4369eec5fe6a22f61a3c6496", "prompt_sha256": "6fc011c209df6284358638614aad0249e98b7091cdf6fb7ee0f22369385a6823", "flags": [], "error": null, "counted": true}
{"question_id": "1192316e", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6cfdb6c48c825a70e678a2fb781e8c4394ebc77a6bb378b1ba3fc790de382f25", "prompt_sha256": "c57a6f3dc1749b096d0d030b86a1c2d2d2e406832b50979b614b2d76d1143901", "flags": [], "error": null, "counted": true}
{"question_id": "118b2229", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9e8729a9c5d3bcc348780cbf8489fcaf3aa91a9d4369eec5fe6a22f61a3c6496", "prompt_sha256": "6fc011c209df6284358638614aad0249e98b7091cdf6fb7ee0f22369385a6823", "flags": [], "error": null, "counted": false}
{"question_id": "1192316e", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6cfdb6c48c825a70e678a2fb781e8c4394ebc77a6bb378b1ba3fc790de382f25", "prompt_sha256": "c57a6f3dc1749b096d0d030b86a1c2d2d2e406832b50979b614b2d76d1143901", "flags": [], "error": null, "counted": false}
{"question_id": "129d1232", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6525b407aaa4a2bdfdf5b17d3c194634feee3bc1625e1d7b2843889c70a1a5e8", "prompt_sha256": "81aad953d8a2bf50208dbea0dd20f74b7327bdd0ef76e0c16266e15c7c311b68", "flags": [], "error": null, "counted": true}
{"question_id": "1568498a", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e3a2a2179b208f2ecc715eaa56f777511f6bdeb8222b08769a2c5967ee68e871", "prompt_sha256": "42146f3844a76a20c5ea8ebebe75843dbb610556f9c7b302d122c4efb662e9f8", "flags": [], "error": null, "counted": true}
{"question_id": "129d1232", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6525b407aaa4a2bdfdf5b17d3c194634feee3bc1625e1d7b2843889c70a1a5e8", "prompt_sha256": "81aad953d8a2bf50208dbea0dd20f74b7327bdd0ef76e0c16266e15c7c311b68", "flags": [], "error": null, "counted": false}
{"question_id": "1568498a", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e3a2a2179b208f2ecc715eaa56f777511f6bdeb8222b08769a2c5967ee68e871", "prompt_sha256": "42146f3844a76a20c5ea8ebebe75843dbb610556f9c7b302d122c4efb662e9f8", "flags": [], "error": null, "counted": false}
{"question_id": "15745da0", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "503793abe2ccba590ae680f7f9bb97f7c273fc17d4abb4e4333777cdfee090ad", "prompt_sha256": "0e16e2376d144438032fe24b28bcf00c92908012a4d3d015b136e37e4f958ac7", "flags": [], "error": null, "counted": true}
{"question_id": "15745da0", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "503793abe2ccba590ae680f7f9bb97f7c273fc17d4abb4e4333777cdfee090ad", "prompt_sha256": "0e16e2376d144438032fe24b28bcf00c92908012a4d3d015b136e37e4f958ac7", "flags": [], "error": null, "counted": false}
{"question_id": "15745da0_abs", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8b3eac025170a38d63209f96070850c309e3317196a5b810e60dc0643447c18f", "prompt_sha256": "1b47c49242ba52704569bda8f23d78c7d096a86d65eff9431fd3f885f0faf79e", "flags": [], "error": null, "counted": true}
{"question_id": "15745da0_abs", "who": "opus_pass1", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8b3eac025170a38d63209f96070850c309e3317196a5b810e60dc0643447c18f", "prompt_sha256": "1b47c49242ba52704569bda8f23d78c7d096a86d65eff9431fd3f885f0faf79e", "flags": [], "error": null, "counted": false}
{"question_id": "157a136e", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "dee910c3551ffde38c4aae50da410bab4672a152e867b1c44da39a97b2a9b408", "prompt_sha256": "3fa5cb4ab296f0b861c86a96b25bf47d4061b2e5d0d1cafe118020e13d2287ac", "flags": [], "error": null, "counted": true}
{"question_id": "157a136e", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "dee910c3551ffde38c4aae50da410bab4672a152e867b1c44da39a97b2a9b408", "prompt_sha256": "3fa5cb4ab296f0b861c86a96b25bf47d4061b2e5d0d1cafe118020e13d2287ac", "flags": [], "error": null, "counted": false}
{"question_id": "16c90bf4", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "818bc3d934c350fa5a7a5214689ed459be59f2253e4aa95cec9118222dcdb7d4", "prompt_sha256": "b5bff38457a41ffa6a98099fda1a04f0545241b71d0e391c1acae52fdb8c4756", "flags": [], "error": null, "counted": true}
{"question_id": "16c90bf4", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "818bc3d934c350fa5a7a5214689ed459be59f2253e4aa95cec9118222dcdb7d4", "prompt_sha256": "b5bff38457a41ffa6a98099fda1a04f0545241b71d0e391c1acae52fdb8c4756", "flags": [], "error": null, "counted": false}
{"question_id": "184da446", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c618f20d654d2cc68229fc8ef29d04f6ff7cc5d00131664fbacb69b941961a7b", "prompt_sha256": "63912c6efb8678c841880f3ee5996b22f824203eb546d9df19ffc9f92893574d", "flags": [], "error": null, "counted": true}
{"question_id": "184da446", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c618f20d654d2cc68229fc8ef29d04f6ff7cc5d00131664fbacb69b941961a7b", "prompt_sha256": "63912c6efb8678c841880f3ee5996b22f824203eb546d9df19ffc9f92893574d", "flags": [], "error": null, "counted": false}
{"question_id": "18bc8abd", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "be9a32ae419d585bb317b0ad64b76a2d3ad82da72abe60b636dd9c8672749db5", "prompt_sha256": "834769d8799b746ebca98078ae52a11859e89e24b1d88c4e92c2085e904216f8", "flags": [], "error": null, "counted": true}
{"question_id": "18bc8abd", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "be9a32ae419d585bb317b0ad64b76a2d3ad82da72abe60b636dd9c8672749db5", "prompt_sha256": "834769d8799b746ebca98078ae52a11859e89e24b1d88c4e92c2085e904216f8", "flags": [], "error": null, "counted": false}
{"question_id": "18dcd5a5", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0be79231db7bd1283850120c21a737f6edb3f00805c122526b4a1c9228f254c2", "prompt_sha256": "e152a1f58f92bb1c784acdd17344987f5383448b2aba552a12ba1f5fe4783f9d", "flags": [], "error": null, "counted": true}
{"question_id": "18dcd5a5", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0be79231db7bd1283850120c21a737f6edb3f00805c122526b4a1c9228f254c2", "prompt_sha256": "e152a1f58f92bb1c784acdd17344987f5383448b2aba552a12ba1f5fe4783f9d", "flags": [], "error": null, "counted": false}
{"question_id": "1903aded", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d0675c595388bb3601bd454cc8bd95c4212323f19bb24016bab1fab6a66057a9", "prompt_sha256": "34b9e1e4de9be833c40d631c529ee892723691549033465fde062641a0caced1", "flags": [], "error": null, "counted": true}
{"question_id": "1903aded", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d0675c595388bb3601bd454cc8bd95c4212323f19bb24016bab1fab6a66057a9", "prompt_sha256": "34b9e1e4de9be833c40d631c529ee892723691549033465fde062641a0caced1", "flags": [], "error": null, "counted": false}
{"question_id": "19b5f2b3", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "06247b2469f38ee5eeb631618e186fbf6711b1134e7539c052dcb975133fd305", "prompt_sha256": "e4e5ae4b687ef876fc716b83cda4bd97fd0ddd59aec026fa9cd734864db24adb", "flags": [], "error": null, "counted": true}
{"question_id": "19b5f2b3", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "06247b2469f38ee5eeb631618e186fbf6711b1134e7539c052dcb975133fd305", "prompt_sha256": "e4e5ae4b687ef876fc716b83cda4bd97fd0ddd59aec026fa9cd734864db24adb", "flags": [], "error": null, "counted": false}
{"question_id": "195a1a1b", "who": "opus_pass1", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f52b1f27a0cd835b7aeaaff33a5a78efb2065b00a00bd96b75b3fba0d20bc5d3", "prompt_sha256": "53c022ae1296d2154d99c149e54d8fc668741cbf58ab457cbc23293f2f9c123f", "flags": [], "error": null, "counted": true}
{"question_id": "195a1a1b", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f52b1f27a0cd835b7aeaaff33a5a78efb2065b00a00bd96b75b3fba0d20bc5d3", "prompt_sha256": "53c022ae1296d2154d99c149e54d8fc668741cbf58ab457cbc23293f2f9c123f", "flags": [], "error": null, "counted": false}
{"question_id": "19b5f2b3_abs", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "73600facc90989f6f5e8c50cb1cc996c28fa1cdd53f1167cdd2882e3a46780ad", "prompt_sha256": "0f531ac3ba28ba9e2e144c6e9bfa9948f7050062b9c679aa28e3242899b0e9a1", "flags": [], "error": null, "counted": true}
{"question_id": "19b5f2b3_abs", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "73600facc90989f6f5e8c50cb1cc996c28fa1cdd53f1167cdd2882e3a46780ad", "prompt_sha256": "0f531ac3ba28ba9e2e144c6e9bfa9948f7050062b9c679aa28e3242899b0e9a1", "flags": [], "error": null, "counted": false}
{"question_id": "1a1907b4", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "04d78620809b355376679760b4b41803aa1e75e76638fd65e7f1b5ae09649b1d", "prompt_sha256": "c50dee09bcf0493cd33cf51debe8d5a4680a1998ae0c82b9accc0d2c96f0d7cf", "flags": [], "error": null, "counted": true}
{"question_id": "1a1907b4", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "04d78620809b355376679760b4b41803aa1e75e76638fd65e7f1b5ae09649b1d", "prompt_sha256": "c50dee09bcf0493cd33cf51debe8d5a4680a1998ae0c82b9accc0d2c96f0d7cf", "flags": [], "error": null, "counted": false}
{"question_id": "1a8a66a6", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "81b641f699b9e81384bef5f6662fde465d81352568de8343267b5befa7410263", "prompt_sha256": "8e460cf342cd5ad6a143af81dfb5ad3508258e975842ebcd17b594facbdaa2c8", "flags": [], "error": null, "counted": true}
{"question_id": "1b9b7252", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7cea838c236fe73ca666a5504146367d40210b58febbdb2f5e3d687baa2d64b2", "prompt_sha256": "7b8b6d3a5c103e3c86e6b10a40c9c5ff8d597a147c0de672dfd1c42f5df49d0b", "flags": [], "error": null, "counted": true}
{"question_id": "1a8a66a6", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "81b641f699b9e81384bef5f6662fde465d81352568de8343267b5befa7410263", "prompt_sha256": "8e460cf342cd5ad6a143af81dfb5ad3508258e975842ebcd17b594facbdaa2c8", "flags": [], "error": null, "counted": false}
{"question_id": "1b9b7252", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7cea838c236fe73ca666a5504146367d40210b58febbdb2f5e3d687baa2d64b2", "prompt_sha256": "7b8b6d3a5c103e3c86e6b10a40c9c5ff8d597a147c0de672dfd1c42f5df49d0b", "flags": [], "error": null, "counted": false}
{"question_id": "1c0ddc50", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1cd42f28525dd06c6281cbf443c754ee7c85ebc4047ba517567de8905cb85faa", "prompt_sha256": "7aa43f9989c0aa0c7eb9b5c0057380942aedb2731a9719a16e8bdebf652d8d86", "flags": [], "error": null, "counted": true}
{"question_id": "1c549ce4", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "bdb44ec41549659f06fa6a64f18ca36f9f3a46e76c6c9e67a9a5689fc9a6683b", "prompt_sha256": "ef4346c10ffaaf992ec4bc5b0b44110ad0dbab71eace885396f4350fde598605", "flags": [], "error": null, "counted": true}
{"question_id": "1c0ddc50", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1cd42f28525dd06c6281cbf443c754ee7c85ebc4047ba517567de8905cb85faa", "prompt_sha256": "7aa43f9989c0aa0c7eb9b5c0057380942aedb2731a9719a16e8bdebf652d8d86", "flags": [], "error": null, "counted": false}
{"question_id": "1c549ce4", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "bdb44ec41549659f06fa6a64f18ca36f9f3a46e76c6c9e67a9a5689fc9a6683b", "prompt_sha256": "ef4346c10ffaaf992ec4bc5b0b44110ad0dbab71eace885396f4350fde598605", "flags": [], "error": null, "counted": false}
{"question_id": "1cea1afa", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a01db1527dbd821ee64326f96dd1f0951856e2f41865aba3f6a2cc518321d08a", "prompt_sha256": "8186393d4dbd4c566f34e023e0e8eaec1a09165037f4a96c78c4213021e675b8", "flags": [], "error": null, "counted": true}
{"question_id": "1cea1afa", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a01db1527dbd821ee64326f96dd1f0951856e2f41865aba3f6a2cc518321d08a", "prompt_sha256": "8186393d4dbd4c566f34e023e0e8eaec1a09165037f4a96c78c4213021e675b8", "flags": [], "error": null, "counted": false}
{"question_id": "1d4da289", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "afb9c90ca7e5fd8b63350f73836cf87b82de4bd983d734797caa17796c5ea1c0", "prompt_sha256": "2893a296c9558ac73e726fbc7694a3b307cd5f22484c115a05971fd71f0bdcef", "flags": [], "error": null, "counted": true}
{"question_id": "1d4e3b97", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "49259ba45de53512ffbbdbbad2735f8d0ad2b5ed70188f93c8270eb681320582", "prompt_sha256": "e19799acdd6aa441ec4a709ea41fd1a5af3225fe8034cf6780b4cc00f5bd34d8", "flags": [], "error": null, "counted": true}
{"question_id": "1da05512", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "cda3d0e5990a60eb59d4f4a23a6baf973e1fc9fa7f14139c61ae126afeaf3959", "prompt_sha256": "b947309f3708bb149854084750dc6a65a7043e49b146eeee479319eec7d91136", "flags": [], "error": null, "counted": true}
{"question_id": "1de5cff2", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8c2f3705c5903678f562a897cfee90dba2f161c631b69db1bd4ef44935f73c47", "prompt_sha256": "90b90254623ac6b17b4fd7c2e01843895f91eb4b1b823bd6d44a1c6ef5448b68", "flags": [], "error": null, "counted": true}
{"question_id": "1e043500", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d9582259c859158bce5d8c640a6ca7ddb85cba871ff2ad6c2d48d8904638a6c3", "prompt_sha256": "eee4cc4e4c80f2b73cdbbd938bd898641922f662b5f98a60c36d27710e5e05c8", "flags": [], "error": null, "counted": true}
{"question_id": "1f2b8d4f", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8307ca67c94f13489ae93744be4c51ed3099b4bd3d0bc4ce64c74b44bd385bb9", "prompt_sha256": "251f379e53ac37d114222216efbf8ff5822b719fb087efad9dd06bbc5218bce3", "flags": [], "error": null, "counted": true}
{"question_id": "1faac195", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "517b0c6bc2dbcfe35acb9bdf727310d18fe689cb5fd1c1816897063ec3b6257e", "prompt_sha256": "b88f835d857ded27914294c7cf21c6925f434553f70a968f4b9ff0c10632451a", "flags": [], "error": null, "counted": true}
{"question_id": "2133c1b5", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "82119477d8fa3c8e9ce7b2131dd5bc1a1a329080390df367bd3a9b150d757e5a", "prompt_sha256": "985fdaff428fd93dfa39c7c0286c0e408cc2a9c1820924b106fad0af7749bd7c", "flags": [], "error": null, "counted": true}
{"question_id": "2133c1b5_abs", "who": "opus_pass1", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "aae9e4ffcd284b13b9bf0ee56298a0185c0295c6dc81f2aed25581f2f1807e6f", "prompt_sha256": "388acb3d316e0d9fec6a6b429f2bda99dba7d51aa5b65cc33fca8ef625d9862a", "flags": [], "error": null, "counted": true}
{"question_id": "21436231", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8a3f747964145b9d9f56fb0675a6017c67471ce023545d34fac0ac37cfea63d5", "prompt_sha256": "0703ef9bbeb2ff5f9a04f6e067b217a63788466c973ab819877c3e3ee7a0f59b", "flags": [], "error": null, "counted": true}
{"question_id": "21d02d0d", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4a88a5e0717fdeb0c6dc50b10700adde1d217b43aae71bac25667a1d60bb5959", "prompt_sha256": "0adfddad43c1c5234606d9645c1362fbe92ae25d2712b35714676716a5cfcbe8", "flags": [], "error": null, "counted": true}
{"question_id": "22d2cb42", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ea17f37b69a5eb36d34a0e35b81f8a5b72648be6cdc84144532a263cddfa9983", "prompt_sha256": "d4c9cab7cbba8a020cbf48d6da85219af18f962f4ae258fa41f563b85fa3d143", "flags": [], "error": null, "counted": true}
{"question_id": "2311e44b", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "775d1e0b7bd771936fcf762b8ce3b51efa67797c4d693c80e083805f2bdb3a25", "prompt_sha256": "b4af63a63583a69179164195fdaaaacd6d11dee797fb9448b00f55c86c2f151d", "flags": [], "error": null, "counted": true}
{"question_id": "2311e44b_abs", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6da1f2a5093eec3ef83050b4c918012346756f942824710f70a93de8fda185c9", "prompt_sha256": "58486f717c3a62bd40d2f412fd88b1b572fa2bd5905dd6dcb9449f66d6f55348", "flags": [], "error": null, "counted": true}
{"question_id": "2318644b", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b0ee01be1699ef13bc62b9152a712cb20ed4672c4b608b1b394805f458377068", "prompt_sha256": "59e6c729bd272dbc7ad1c3d7b88346b43b2b74fd8b8bf05c13fd7af5168f8231", "flags": [], "error": null, "counted": true}
{"question_id": "25e5aa4f", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d113302006c7c9ee60f87dcf9692370c77f52b8bc0c764d7f9bc03e8931b4c52", "prompt_sha256": "4d8814c696537471f07450cc38d04f7b119b837fa45faa7d84d5201ab7e135d7", "flags": [], "error": null, "counted": true}
{"question_id": "2698e78f", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "47c9936a1b9a76e82c6076abe186acf216017b8500453cc18f0c28442a1214aa", "prompt_sha256": "d648cf3241a63aba6f0a1df8794556946cc00b09b261fed675427bb143bec7c1", "flags": [], "error": null, "counted": true}
{"question_id": "2698e78f_abs", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "923e2abc1717973749271bee9a133a90943f1b504d1c471e776ede6d6c6149ee", "prompt_sha256": "48dbd6629432c8fa84c609b6558a9b13a1aee2d492c431481d745d95bf3fd42a", "flags": [], "error": null, "counted": true}
{"question_id": "26bdc477", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "938ea87092bfcc44ee389013ce554390a19d65ad7b7fbb5ce3eab3ae50b310ba", "prompt_sha256": "47d2024ff9fe159d2d6d714a0827b14f09f9a37ad3bf1ec5b664a73576f5f759", "flags": [], "error": null, "counted": true}
{"question_id": "27016adc", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8e4880bbb4ae13289a17fea7aa0d680c6f38dd25c2e64bd9e93d315dc428afb7", "prompt_sha256": "d4dbf6cfa96636d5566a310792f0da0051befb39f3482b177b4e3819beed59d7", "flags": [], "error": null, "counted": true}
{"question_id": "2788b940", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "32fa162db69f7a17c6a51bd656b6c95b8478090da141b7e4aeff307f24c8a55a", "prompt_sha256": "103f70b5754097914a7f16cb3a70a7b775d7371085bc4c86249879feb86e2c3a", "flags": [], "error": null, "counted": true}
{"question_id": "28bcfaac", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3233ae5f4410b094ccd83cd3555e5d0896650f6e9102a6a4a74b1c3d34115dda", "prompt_sha256": "c01b08fb16dd435bdc5025762e221c235bc37b8423574dd4e20547a3091805ea", "flags": [], "error": null, "counted": true}
{"question_id": "28dc39ac", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6d2dfbaaf6484aefbcb9e56704383121ec305ca339acf165867287c86f64ca8b", "prompt_sha256": "ffce587d13f3480a6c335335a91b3faeceba96c946b26007b4da0f974ec9a881", "flags": [], "error": null, "counted": true}
{"question_id": "29f2956b", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "97734c30b55714f9462a85c02f5e0949a6f5060d195322a66d0dd1ce09f45eb2", "prompt_sha256": "4a4166e6c96bd65924f4b36e09d9d9d9960217fe13cc419779752b2a89a85aad", "flags": [], "error": null, "counted": true}
{"question_id": "29f2956b_abs", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "82802ff412f167f19d5fd3caf035123e978902c9e8989c5c1778b5ebe93f4a92", "prompt_sha256": "acaa6b12d5e439fae01f42413b37785a456c39c56208808a2ab50767da611a24", "flags": [], "error": null, "counted": true}
{"question_id": "2a1811e2", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0a3735223fb67d99a631d41b1904a74aaf94fa51bc21aab5699118a7b016b471", "prompt_sha256": "03ee2b0978e659623c016ea99651dc917c9211d916ef2e075003aaa9b8dcdb3e", "flags": [], "error": null, "counted": true}
{"question_id": "2b8f3739", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ea9bfba307f30b45df4fe1e7f2753820823968f9591cd6ae92a52302b8ab59f2", "prompt_sha256": "cf24ae406a92b18d5b2ca1a7ba03127341d226be3056d373069224d5c5ba7c45", "flags": [], "error": null, "counted": true}
{"question_id": "2bf43736", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0f0da7e93de756cb4dafef7f4fbd71288104bc603ed9b573ddfc945483570792", "prompt_sha256": "edc6c155995488ed14623b2a61b5e90eb814d23afa3d9279207c946cc97f9cd5", "flags": [], "error": null, "counted": true}
{"question_id": "2c63a862", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "aa84f0562d30f17313ed8879b6570a7182298c83f94e7b3786e369f0203b9882", "prompt_sha256": "218d6a4c081aa00d1893f14fa4c807d7163f708996926698caeca559be48017f", "flags": [], "error": null, "counted": true}
{"question_id": "2ce6a0f2", "who": "opus_pass1", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3e071fa1b110cd44d505127cfdcd9dc5e8256613ef8026e1a1d8d99b28c19e36", "prompt_sha256": "a077403353ecc207337d4316e540b34b76ced01ab26e6dfeb32afdf4191880ee", "flags": [], "error": null, "counted": true}
{"question_id": "2e6d26dc", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7f66dc1813b4ea18143e5e843ff1be3cba234ab3cdf371686377ba25fc18e4b1", "prompt_sha256": "81c2a59ed469f7e93db672937dbb9721c7b9e6f2a85e31b49099225e6e1fda3a", "flags": [], "error": null, "counted": true}
{"question_id": "2ebe6c90", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1b27b8213ab0c906f66c78685e015df88fc1dc5ba4f7eba73225f1cd3140829b", "prompt_sha256": "3c96040488fd718ca90d4b045f88b9a357b56be2ad9c8c3048da32a130d06dba", "flags": [], "error": null, "counted": true}
{"question_id": "2ebe6c92", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e56d1409b16f0e328b0bc3125730fa3c14ef7c1eade23c638978c07d9f0dbe49", "prompt_sha256": "2101e5890cc5e1d006bfc8e3d9ac326bee161db601eba999060e8e5f010b213c", "flags": [], "error": null, "counted": true}
{"question_id": "311778f1", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5c014f75e06e68da1a411d27a1df284816941a850ed8952c36d232baa3dd7d58", "prompt_sha256": "ea14f8af8ef0d5f117861c2a6069d9ec37112ce23acb97955df31fcdda1dd163", "flags": [], "error": null, "counted": true}
{"question_id": "32260d93", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a7b326ee35ba9038c4e54bd08a092a4fa921fc638e5ab0a914abab23a22efb25", "prompt_sha256": "692cfa4fda58e3ad3b192645be75e45c910fe7b22cb3cf500039f79be0fb32d0", "flags": [], "error": null, "counted": true}
{"question_id": "3249768e", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "da806a20da96e743f1de1cf490b4927486768b8d61415fef3362cf0031f80988", "prompt_sha256": "59408a422670769b452ea5889cf233d9d63a3a0b4b46ad91a8139e4792c3b7bc", "flags": [], "error": null, "counted": true}
{"question_id": "352ab8bd", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0f7d864738d651c4ab3c4661076f3950aa2a714de0c2d2513de13fc9fe7bcf9e", "prompt_sha256": "9e182231ca263188c66f52d426adc7d278e8ce5343b4ce0a435c674b3456235c", "flags": [], "error": null, "counted": true}
{"question_id": "35a27287", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "69d36d8224ec1d964d059318688044a9158698e8bd449bfcf0ad10bcec54459c", "prompt_sha256": "2a1da10f472b7c5449a98eba68dacd59caa167c33528000e34c457aa1228d28c", "flags": [], "error": null, "counted": true}
{"question_id": "36580ce8", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2aff404a5bbcf3552af7c19e7e121b43a8a18236ee7817efc589809551d1f74c", "prompt_sha256": "073f736a8f42d541a6d304203e0a9442907e5c97e9f5b8ad1fd8c0190110e678", "flags": [], "error": null, "counted": true}
{"question_id": "36b9f61e", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "df320a1af920ac26891b674808af962853c361ccf296f5d3df666d8835255b43", "prompt_sha256": "18656732202d2063c84e06eb3fd8790c741223209100238e12638231581f5951", "flags": [], "error": null, "counted": true}
{"question_id": "370a8ff4", "who": "opus_pass1", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "de8a3cf6462560e1c1d091fdd60c63ded78f23d783c54b516d03159e385f952f", "prompt_sha256": "5f5335211a240b85bb25e4a5b4c8f52910a67c2379c30d7ec830ade9c247494a", "flags": [], "error": null, "counted": true}
{"question_id": "37d43f65", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "cb745e58b666f05a5d73748679d0a0d4653276e4ce461573f9b1cc75b61c3496", "prompt_sha256": "d533deb137479526e1166fe4999875fc109edc7a52de74a5ce519f14965df9a2", "flags": [], "error": null, "counted": true}
{"question_id": "37f165cf", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9589a871433ce27a01864c76dcf8c62ddc018087dbfa36268d9c8c3ce6ccbb4e", "prompt_sha256": "737fff3aab223b23dd79163ff7328e249382ffdd75433b4315a375426f418723", "flags": [], "error": null, "counted": true}
{"question_id": "38146c39", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "12b77b204a13fbd62972957bebfaab0c250b3a84ed95c8d47b5927b791c93b9e", "prompt_sha256": "21db886d7da64c64f4f73d7d350800c17b952f4fba8333f76cefae6468294889", "flags": [], "error": null, "counted": true}
{"question_id": "3a704032", "who": "opus_pass1", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d6231e27207784d39923b817f200636d5fd5c852aa495997d4201ab4de0125a8", "prompt_sha256": "4d6bbfc37a098ba8ec1af15082e13779f138518f312c3e66b1e4631c1dd3df88", "flags": [], "error": null, "counted": true}
{"question_id": "3b6f954b", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a1584cd0f736b242761ca8d29e6018a149c427308a83da1367bec89f6ca3babb", "prompt_sha256": "a8a1e4c068c407376d9e4972e706fed4a340eb1e6dff67c5205fb960fda0f42f", "flags": [], "error": null, "counted": true}
{"question_id": "3ba21379", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "bfaead835cdc47018bee5b116ef7c3cbf7596ff6cf93d3a98bf33926f0357a44", "prompt_sha256": "fd8762b129f2c401d3189f6ecac604ab76dfae43a2284ee1f8486e72ff6953c6", "flags": [], "error": null, "counted": true}
{"question_id": "3c1045c8", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f419b078c9c5b45c7d07e1f0d37d1fdbfbf8e5d98e7f5ceec2b1d877acd61af4", "prompt_sha256": "162bcc433ec771a90bef194b324203725f2321ef314650318864956f79455183", "flags": [], "error": null, "counted": true}
{"question_id": "3d86fd0a", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "de086f9f403883f49b3270d463b7d5db6d41d70fcd1d16736f41b9f8812e8e6b", "prompt_sha256": "67a5e759a2ba9a71970ded72f7b9bd4c2436c52e21181dbe3b2107f8bb1ba7a7", "flags": [], "error": null, "counted": true}
{"question_id": "3e321797", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "827825dc1367ca2064ebb69c05c233262d6dbd6f0b7d7696ce94a1469f060025", "prompt_sha256": "f0e39c90cbfe3727375beb19b3e88c83817bde0ac0a47b090ca2b525fc7b77f5", "flags": [], "error": null, "counted": true}
{"question_id": "3f1e9474", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "115698f853f6c49758e0e84fc4bf6569c26edc30930357e27c37f07b53c6a3f4", "prompt_sha256": "da4b609ace70ee4cbeafa959fef91911dec5ddbf393e7c39f4f7ee4f3b0225f3", "flags": [], "error": null, "counted": true}
{"question_id": "3fdac837", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2c3bdb1c73d210048c9f7487996458d97121b707f573e93f800575b7cd29710a", "prompt_sha256": "e9b23327c0789580d55ef28ba1d887e175b322d87bed49f10f73a16b95c7dbb9", "flags": [], "error": null, "counted": true}
{"question_id": "3fe836c9", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8da1792036e6aa6f7fd69883b2f985900a89a73ef60f608e533b99559f4f5b7f", "prompt_sha256": "6a039310f1fd8f4b6f264dd09ebf6ab9d7cd83d2978a99130f3efaa4fbcb0ca7", "flags": [], "error": null, "counted": true}
{"question_id": "4100d0a0", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "24b2083fc2703387992706118c345254dd5d22b1b5b5f33f75f25289b2488a28", "prompt_sha256": "8e43fa8a92ab026ba379e444b6b3f87ad709c055cab6c857b3d0db608c286252", "flags": [], "error": null, "counted": true}
{"question_id": "41275add", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "485b92dcdf2362d4e0ab61df2c7efaa9e347a81b3e726d0bdb045ae35ccf23f6", "prompt_sha256": "e67ddff5dac97cba85177890db9f56feb121b67cfbc98882995225dc2b4e49c9", "flags": [], "error": null, "counted": true}
{"question_id": "41698283", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c0c17ac39fa268a24498586d41c4a12b628bc2f0c057c9d2e4c53f0e9f0ae4a5", "prompt_sha256": "563618980ce6c8eb6e04d02e00d259e331e78bf0b8eaa4a24e97ff5f5c429cc9", "flags": [], "error": null, "counted": true}
{"question_id": "42ec0761", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1287d369d1815f693babdb21d2f567c0be62e9e95361e8032dff81939aaf1305", "prompt_sha256": "468ae2ffa6c0c4c6b69307b2da726c77d2bd0de8d06a742e24d89be40b9b35ba", "flags": [], "error": null, "counted": true}
{"question_id": "4388e9dd", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "17104b67a08b48163952c6a9a0875aa4ade0cb7dedfcf30857039928446934af", "prompt_sha256": "d51d0fcd306ad59af846dd7c54fa15ddc5f42150d5b9918bb6d1ba425af78d7f", "flags": [], "error": null, "counted": true}
{"question_id": "45dc21b6", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1da5d2ec3b593dca93bb1d931c4f59961b9d07dc31d436854cfd04e952ce3505", "prompt_sha256": "2d9b6617aa91abb6ca4e173aaf9e3c85425019a6f4db54df336c0e41423910f3", "flags": [], "error": null, "counted": true}
{"question_id": "46a3abf7", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "169d8c08714336489e9320cf4e6829d2f28bda37c4c939267ca0327b355ca456", "prompt_sha256": "34c201e52f0e9ccfa7a22531e1dedbe89ca81d87e12733b2091414ac7a3b2cff", "flags": [], "error": null, "counted": true}
{"question_id": "488d3006", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "605c4ffcc00763eaebf1f8956a6377c280f5aa51bf4499369156bbf80750f8c7", "prompt_sha256": "6dcf8d230e31449d5680142fce8a4952895cf74354ce01703052c67139e847a8", "flags": [], "error": null, "counted": true}
{"question_id": "4adc0475", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8e84bd795916126a063ae49b8ca4e9f1c3fd89a068c5ded7f45b5282e8b38ef0", "prompt_sha256": "1d517431d83609e4f8751ebaff0a3eea840d2388fd6a9a9b38ee8c96c8e7a78c", "flags": [], "error": null, "counted": true}
{"question_id": "4b24c848", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f98f4f7a30064ac35379fbc33499ca605d999ce256c61a83546988f60d906438", "prompt_sha256": "81398283e8d83ffb50bc462c659c8ba67a845d07c08f495fb1d2310886704b2a", "flags": [], "error": null, "counted": true}
{"question_id": "4baee567", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1ffb0b059fa4969089f05a1c30b7c18de000dafba66521bc067ddbdee3e5d8bb", "prompt_sha256": "1da58410b8687558530468594f9a5788b9f89d8a7c11b44700623c883ec56335", "flags": [], "error": null, "counted": true}
{"question_id": "4bc144e2", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2edcd2d2fae29542c5c9057495a488d537e5ea77044ba36f5e3c51966686c7c0", "prompt_sha256": "5b23da1abcb8fa52a01fcb8c31c3303f016af37737b8a8313124945de2323fc0", "flags": [], "error": null, "counted": true}
{"question_id": "4c36ccef", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "12b9abb215e8d0b674a958e78deb8b3cab319b0222f626cf912649cffb9bc5e6", "prompt_sha256": "c6fbd4b95acf8d6d2565c421ec8f6c36c9330c442c2cd4d66541f16f8eadc4f4", "flags": [], "error": null, "counted": true}
{"question_id": "4d6b87c8", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7c46339e4763b6eba16fc5489bbe5703eb949aa6d47d16dbf83ac4073f26f4e5", "prompt_sha256": "86a87289baaa46cc60f4c0291b164590c04bb759f6ea3edecc75bd55eb4dd989", "flags": [], "error": null, "counted": true}
{"question_id": "4dfccbf7", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d35518e39c3234f7b46947d8100c978fd92d6376803d5018fffe9dad6606a038", "prompt_sha256": "d1bd73bbc7c5cec0ed4e159b6d8c44b89ea54832213a02a458d2b7bf3693cc1d", "flags": [], "error": null, "counted": true}
{"question_id": "4dfccbf8", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7d8a1fab0f549080c20891c505828798e41d579f9fc7dac6ed4c7f392fdff777", "prompt_sha256": "55fd1db4fcdf9618d11cc0520d90393b6a58593a7c92bb4465b8d4899988a9fd", "flags": [], "error": null, "counted": true}
{"question_id": "4f54b7c9", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "821c2e39108b2da124cf4d9b5ecfbac43fc5eaf2258316f15895eb7aad6846da", "prompt_sha256": "3ea4878d57dc7eda7ca5c7edd4409baa8364b2454643b9c29f90caccbfd4ac95", "flags": [], "error": null, "counted": true}
{"question_id": "4fd1909e", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "919bfb38ef6c50efa36831ca62b0c6ef12835290d251163bd7e16171ef8e46cb", "prompt_sha256": "d316a32aa1037ecc7cef3df3861e869f8ebed9708768ee28f0521207d5c65e85", "flags": [], "error": null, "counted": true}
{"question_id": "5025383b", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "cbedb44ef2678cd4114c32c1b1898931c5e15ea36e8906def99cf731bda53914", "prompt_sha256": "1065e820de5daf6fe01c1b59632e39e1181f8d9b2566cad53ba36b42fc38f3fb", "flags": [], "error": null, "counted": true}
{"question_id": "505af2f5", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "986e4ce265415d483cecc991fa78b861405a63e2ec1a5d790aa164eed5be57fb", "prompt_sha256": "e4182f9067ad135701b9ae99c76fe34d0496979ac9c073e1fa0e9ccb151749f0", "flags": [], "error": null, "counted": true}
{"question_id": "50635ada", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "fbb36c7c0fbc5acd19aaf6b6a02c174f8105cd7213d57d4768804f11a719230c", "prompt_sha256": "b17cea05f91a19c13d4dc621f6bd2dd6939cabc1256c054277f83f89ec0f5a41", "flags": [], "error": null, "counted": true}
{"question_id": "51a45a95", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f57da616d65b43246586989021d92300785c2caed6a59915d6dbc8f81c8679d4", "prompt_sha256": "461db15a30d97dfb4b7f57ec14b3a51ba898091f463d7c58cf2ab58eecf2bb42", "flags": [], "error": null, "counted": true}
{"question_id": "51b23612", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8ef5bd7dab454c2bbbbbff554c719686db65f398fe428e7954d39ba9b3171c78", "prompt_sha256": "0a6163806ce5e15ae5568ddf27af1c9cb6ea21b8cdd4744425f02d25821ff45d", "flags": [], "error": null, "counted": true}
{"question_id": "51c32626", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "439a2d754dbe85b1d4b6b1e79706e6c7c749a90c62d5b50d62b2c6027122db76", "prompt_sha256": "7d057bb1377b125226f805d0e8b78eadd699fad9fd089142eb1996c3c1d4bbb6", "flags": [], "error": null, "counted": true}
{"question_id": "54026fce", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "78e8b0f5d94898a66e954947213b8f2b6160245290c62926ce37e5d4eaf0009e", "prompt_sha256": "5392a7d8edf25e25c9c1006332c89b3249a2063115880167b0cf3aed77e8dfc3", "flags": [], "error": null, "counted": true}
{"question_id": "545bd2b5", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ddaeb135586296000fb52364dab78ed02f627af2aaa5e7c3e7ffcac3f37350b6", "prompt_sha256": "ba39d42b69b1fff3483e75708028ded1653ce9d900e8f826dae386dacb4df1ad", "flags": [], "error": null, "counted": true}
{"question_id": "55241a1f", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "149217c4428d462a4a89c3f622d668ce5c28df5f08eaec9b4bffd09da79998d9", "prompt_sha256": "57e692d7637140029dd3a471a26e6c6c1195e76f3ad7501c82bea7a6aa6c3ca8", "flags": [], "error": null, "counted": true}
{"question_id": "561fabcd", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3577a411b37f27de6c570968ef2ff04d5808953a3fab9a92fa67c4571fddd6a4", "prompt_sha256": "30762ca925e5919f551d3472998e6da66e066a10f249fb5040febc482cfae3ad", "flags": [], "error": null, "counted": true}
{"question_id": "577d4d32", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e3703195436b3bc865a28bbeab7cc94e8848b0cdc1cc5b510d09fa62cc135638", "prompt_sha256": "1721dca7ec903293681092a555e4fe8bea94ba5ddb5fc8470013164a97f020ed", "flags": [], "error": null, "counted": true}
{"question_id": "57f827a0", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7e61c6fce47cf61ced012ed7d1ac23566dedf8635b5572ca6dcadf18272e8a71", "prompt_sha256": "8aa54b8ba2b499fea088e6b2b7858b4d17c1864b1b6015a781abca7a5bbbce5c", "flags": [], "error": null, "counted": true}
{"question_id": "5809eb10", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f4745360b38a19056b360333025e9cae6ee63925b2198c02a2e5a39213553c3b", "prompt_sha256": "9ac411a2e8e145ba77c490fc09a3ad81977b92fdbdcd9ab892f271b139f6f0fd", "flags": [], "error": null, "counted": true}
{"question_id": "5831f84d", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "743678083a1ba8cdff15252e52053e935d4044fa1d717aa4ddb1d508710c3d20", "prompt_sha256": "22761731fc4ba538758a535bb492e00d4a41a937bdd4ed34a80f5a01d09ab1e2", "flags": [], "error": null, "counted": true}
{"question_id": "58470ed2", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2e9e5775fb5d5d36542dae49dd080787067c3ee5524d6141a256bc4c49647213", "prompt_sha256": "d9158ad6fab5e3a6e04079f516faeee0286fb0e5fb0c07457e3f7780ce1850b2", "flags": [], "error": null, "counted": true}
{"question_id": "58bf7951", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b17cda535b3de796b27d0fbbd71cbae682d22229e3fbfb1a4864ad3216fdc7c1", "prompt_sha256": "45cd7714b1223c67424abbc427f23da13ffd9b270223c2a50f4889d06e7effa4", "flags": [], "error": null, "counted": true}
{"question_id": "58ef2f1c", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7c32a688d6cb442531dacd8694e044583b38482ec4e84c166f94d6149caaacf2", "prompt_sha256": "25446cb6c0106f8e6cd3bcce4b3b48f21f446ad9f216e9e1a988688947a2d4bf", "flags": [], "error": null, "counted": true}
{"question_id": "59524333", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "27a778a8704275f2e166fbf47b9c70428b2cac2260537813dea52399ad8891b1", "prompt_sha256": "784edf0eceb6630f37d8e78c41094d659ebc3a1e2590d689045342df8fd9668a", "flags": [], "error": null, "counted": true}
{"question_id": "5a4f22c0", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3e40e47cbb8f245154c60a4fc11e577e81aae30ac9108d80d4cd2ebc58c198b0", "prompt_sha256": "3d87482ae91119631be9ae44102160a15506f15debd9ab32d39bce7d43ce1c8e", "flags": [], "error": null, "counted": true}
{"question_id": "5a7937c8", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "999ed9d69fe22c0f61ca6b7fa912af5bdb79fb94fc32b57e517b8069bd1d8273", "prompt_sha256": "4f34f824494b67d2d8282325f2b199b1bd457d03a7b399c87c9c3e97b4473a5d", "flags": [], "error": null, "counted": true}
{"question_id": "5c40ec5b", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "28a914907a4d28e510964b09b66088793fd6014db43e2567dd09a86165517bea", "prompt_sha256": "2c09fb26f99678b25edcd84db879a7fcd76700e31a4f5ee508813e2b4f8a0e3c", "flags": [], "error": null, "counted": true}
{"question_id": "5d3d2817", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4675bb7ed1557142cb4d3867c3ec6de8de9d887eae405824deb55cabe6e9f240", "prompt_sha256": "5ab725dad5383609386f4c1e27e68a2781449ff027b38fd8509ab93cd7b823d8", "flags": [], "error": null, "counted": true}
{"question_id": "5e1b23de", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "814ffc8a4be832749e372057573424728ea64b516ed732175c2b73c5651c21b8", "prompt_sha256": "28db0352201d0c5d2dde12677c9169df48ec2b87c87caf42a7f90434c8a8e6ce", "flags": [], "error": null, "counted": true}
{"question_id": "60036106", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e32cf94c64b6bcbddad3b29d3dec70e34776f7c3d15a511942468602a03c2466", "prompt_sha256": "509569e65e09be5b901a846a0333de6ae7144ddf5cd8e446385eaf2abc801d53", "flags": [], "error": null, "counted": true}
{"question_id": "60159905", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9d4d4f2ad8e4bfbf3ccb8b55358208606534cc7e6e0370d2348c6c9ee399c32f", "prompt_sha256": "6b631597010f53a034737e6e6067d60a8be3df0b9931974b19cab91c58e6cc75", "flags": [], "error": null, "counted": true}
{"question_id": "603deb26", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "37f0cace9ccf412030a5c5ee6018f3de8d679206da75043588f2ff8daf4021cf", "prompt_sha256": "618fad5e1d811224ea84acb428bbb42cadf576f6dd5c10a1d7fdb943b2765df3", "flags": [], "error": null, "counted": true}
{"question_id": "60472f9c", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "81e1c577a2b8f26b20d213435ad1e5958b759bb29a51a210ea133588f9e0b21b", "prompt_sha256": "4bdf17f55a18eaaeecbe275ad72d288465cbc5f9f5d552336b147ce7822e93f0", "flags": [], "error": null, "counted": true}
{"question_id": "6071bd76", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5de0109948b1dc16d8cbe43d90db81dc4425c3b7e59e7ff06fbd43b34315a8f5", "prompt_sha256": "d555f6d9b652b8d1605f813aee063e021b84e09bdaeead4cc23c735f15ea158d", "flags": [], "error": null, "counted": true}
{"question_id": "60bf93ed", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "34ba396f793e191b1963148d5936a4408c846eaf7d619e9590c6676d815359e7", "prompt_sha256": "0620bba23ca348f62f328e8b89d0ad6e353a37293730a2de3927aa555edbe234", "flags": [], "error": null, "counted": true}
{"question_id": "60bf93ed_abs", "who": "opus_pass1", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4e3f5efa866e071f05002d19127e9432ebf1da0c2e7f0bcdd9c4e59bdfa4ed47", "prompt_sha256": "a03dff4ea0ff89d2d8cb0457877452b71b1d8b3a03590cd399cbdd0ec3ae479e", "flags": [], "error": null, "counted": true}
{"question_id": "60d45044", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7ebdf0499b57cce7e1d51891bdf45756e5c4457cf70f6385b39c3eeb3e870196", "prompt_sha256": "d1aec09b702d500641e641329a2546ae6bf44692ea191dac1f2dedd75ca5e74d", "flags": [], "error": null, "counted": true}
{"question_id": "618f13b2", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "63196902e56cf0a934de5c2987ac72aac01d887b21a153a85cb894821be9e131", "prompt_sha256": "5f959575b74a5b0072b6f468edc263ab700c4eee1b45c731b675628a5c4a7311", "flags": [], "error": null, "counted": true}
{"question_id": "61f8c8f8", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "19700b157ca952dae837ac5ecaa114805a68c4b24e74d4d1873d04204a1f03fd", "prompt_sha256": "4dc5b88562732a53a77563fddbf00c95d0a0c577665462c881dd5787aeab1b75", "flags": [], "error": null, "counted": true}
{"question_id": "6222b6eb", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8aa7274505eda47ca8f2aa1b9ec18d8ab7ae844948b9d133046dbdc99d4b0eae", "prompt_sha256": "f62b6e2ae0e44b362fc9250e8008c8420c0c90240768481710887df14b7d39a4", "flags": [], "error": null, "counted": true}
{"question_id": "6456829e", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "855efb764d93e68e24f487e9931c25a8f8efe766e280dece88ab5c74bd1e142a", "prompt_sha256": "d3d9bac45fd3faa6376324a98adfca03585b5b5dd02a58917c183854f361b77d", "flags": [], "error": null, "counted": true}
{"question_id": "6456829e_abs", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "afc81381ed6d2f14c95e5395509a66df41d14625a83df31f99c4b617f6e107df", "prompt_sha256": "de2df6a7c5e6f4542343f7b3cd78922d53af3f0355fe3a57241f58bef484c037", "flags": [], "error": null, "counted": true}
{"question_id": "65240037", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9bc6d78e7678d0dc445d84cdf451398d6961b05e145185f7891f0d1b49971c9d", "prompt_sha256": "48f0b08abfad7e558b082c2f9f3624070c15a178b4331b0c7025a596c499b6b0", "flags": [], "error": null, "counted": true}
{"question_id": "6613b389", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ea3ac8f081a5b3fc63c2c18412f20ceac13e3c2c71e676930e8f6eacfe111ec6", "prompt_sha256": "3a6f228b530daeea2a425f29b70d6375690dcdf5d2e1b56bf118b975df38115f", "flags": [], "error": null, "counted": true}
{"question_id": "66f24dbb", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "aa8e26c37d195d317891db58aee776e7c1d16134f3b876a482724906c7e40700", "prompt_sha256": "292feb8d3218752e8c74221a3324a20d129f59606c0b21b92e3961771fd541d4", "flags": [], "error": null, "counted": true}
{"question_id": "67e0d0f2", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6917280e77446c5654764c75a3f9618ec7cb5bc9f52f8731caedc08353108cf4", "prompt_sha256": "9e3c87ec4655a26a919f1c5153322aa6af97fd6af16190b8221cb786737fe9f8", "flags": [], "error": null, "counted": true}
{"question_id": "681a1674", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7b341750a54502141d113b001fa851dda175e1c32fa9e8844175af36bf0083b7", "prompt_sha256": "ae7cc92f29f70dd47b994b85f188845cbb6b354bbcc42d75eee7c4e3c5568607", "flags": [], "error": null, "counted": true}
{"question_id": "69fee5aa", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2edd1e59435316d75775d94495a5dd80b169a402ad3fb27dbcdd296730c3532f", "prompt_sha256": "3f4258224b831317a22d88decc51aeaad29935b0a8a5b67c8538f3a578b5e433", "flags": [], "error": null, "counted": true}
{"question_id": "6a1eabeb", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ae8ce8fb930334b75e4522c53629a5c26c3965a77ed6f17763172f99fd8df50b", "prompt_sha256": "3efe17fbc90841293cd7463a0b3cfd037bdecaf173340bc96a5e6179f2af6a9f", "flags": [], "error": null, "counted": true}
{"question_id": "6a27ffc2", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "924d9467b132ba59533f1e3cd0ab6eb1326eadf936b9f0c550d7faddc51e26d2", "prompt_sha256": "8f8a0445630df116b91d0ba1e1b32bc66e65e4eda7f30dbc55d0ce2e368c7e2f", "flags": [], "error": null, "counted": true}
{"question_id": "6ade9755", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b6a87d9cc35146df08520fd511f34ab841166615ce07100fcf80661889217ad6", "prompt_sha256": "068a952a9877f3f594e09a202522d1c3a153fb7db35fd67e4a78f4fe67d0ef1b", "flags": [], "error": null, "counted": true}
{"question_id": "6ae235be", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6c4f1b138b96eea2d7bac8ee268870016cbfb776d8732b9ba2210d651c5f42e5", "prompt_sha256": "da56c51af17cea9c4633051c37881cf492f640fe37fff816fbc80e70e9166248", "flags": [], "error": null, "counted": true}
{"question_id": "6aeb4375", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3c6a93d6f8a9fa4e0c592e4d1cb3408e32db55a872b63ea7984db74bee3b7fcb", "prompt_sha256": "470eb59068f4aa819fca20e8d7b70f9f9ff91a03a2dd00f58d65d2f9d9fc5014", "flags": [], "error": null, "counted": true}
{"question_id": "6aeb4375_abs", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "60d90c42b45c621858eb95bffa56f53b156a6f8e8d86a0eefb861b6cef1b4738", "prompt_sha256": "af28152e638ea044cb0e7ea39e4e92407f8a22fc32fab15ba93f2ea79178338e", "flags": [], "error": null, "counted": true}
{"question_id": "6b168ec8", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "34c88adc122f334bb4722f7fc83d9246e00329fbf0ec1ff0483eaac52f177cb8", "prompt_sha256": "378a236edf70411584f796def33ee3316ec2f751529edd80d3c175a35000a131", "flags": [], "error": null, "counted": true}
{"question_id": "6b7dfb22", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0a3291072caee3d6ac3dbe2a9044cad7e976644d03a00e1c48e364f8d1e92774", "prompt_sha256": "fcd86d6f3c2cebd525a780d1c22a146086d39cc2aa9a8dd75bf1b4652de759d2", "flags": [], "error": null, "counted": true}
{"question_id": "6c49646a", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4cab71f392a693ef14172e3d68b09fa4da1f0adf737b01938d2b06dbedeac6fe", "prompt_sha256": "62908eb5d3234836b25d230a48d2f242d04fe9034a9f408c77c1ac23e9c428b2", "flags": [], "error": null, "counted": true}
{"question_id": "6cb6f249", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ef56a3c3a79952cac75051b9c02dab679ef4e4ad351726f55acb087956c11c63", "prompt_sha256": "fcb7a20e1443a419ad31bee0e9409acb67f08e01534917632dd64c36b67f0da6", "flags": [], "error": null, "counted": true}
{"question_id": "6d550036", "who": "opus_pass1", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d45fe20f8ff74cae2e70dfd20c8a41c131ac7088ea6d48458d681924e86bfcb6", "prompt_sha256": "582f2f8228024682aeeb272bebea4b411d263f53682e7c683bff2b2b3500b378", "flags": [], "error": null, "counted": true}
{"question_id": "6e984301", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "25757567ec9827bcd520c96f1edb109b3260a69706db7b13b4b74256a4d59407", "prompt_sha256": "74214005492996f3ecb65d40b74436a2a4e977d6a915bb36129f108c80aef46e", "flags": [], "error": null, "counted": true}
{"question_id": "6e984302", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b87656ede7eb2febb2e14efc6807b6970fd93367f9515a109170b61dfdedf220", "prompt_sha256": "12138018b4bef4136e1fcc9c1b691c9f91a85821ea3e49c7e0d2d90225ca251e", "flags": [], "error": null, "counted": true}
{"question_id": "6f9b354f", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2c056bd42d919e623494ab52af40feb52938360e804d32cddd634b8f83200ac5", "prompt_sha256": "4ba13adff05b7c9757128502d48cb38ea15134da1cc2e6e29a8582f54ab2eb86", "flags": [], "error": null, "counted": true}
{"question_id": "7024f17c", "who": "opus_pass1", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2b3e1395aec1fafc1bc9f2f37e72b605cd837694d4811057c748c1647884106d", "prompt_sha256": "77b5b4381b421d07fb10e040ac999e8fd7909f454de1579e577074197a28aa85", "flags": [], "error": null, "counted": true}
{"question_id": "70b3e69b", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7c59254c058112678820a546554eed2488b8f948da3bec79838e63cfc5526c83", "prompt_sha256": "de4e42333866ac75f4f4b22856983b47ff14f42b9023896bbcc5aca3dcaa1125", "flags": [], "error": null, "counted": true}
{"question_id": "71017276", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b890a6ddbb846983c3ef778ebc047bff7a61c7152ee6d66a35c75d0f885ffe63", "prompt_sha256": "d21f1a1fcebc2deffe3b944252ea847fa6a9b4e3c372682faf0bc998f3a5463d", "flags": [], "error": null, "counted": true}
{"question_id": "71017277", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0db8c8dc2dcaa7dbb73d861a79019ebf29a2384a2530d7c48424185e17f9564b", "prompt_sha256": "b88fc91fcce5db85c3238ffa88890e1a6d6a27ba0da8a45cb05cc953364c616c", "flags": [], "error": null, "counted": true}
{"question_id": "71315a70", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9479a08e044bb1b4a15d0e73ea617a756fd9140712bcdf8bad9f5b9d87bf3703", "prompt_sha256": "23de9790fab3a6fb83b1abb0d9a3344202ed3dbd58503d7aad0824a3bfec0566", "flags": [], "error": null, "counted": true}
{"question_id": "7161e7e2", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "15f2d659b907d8f0fdb25a487e6cf3c8dd7a8046ecea8d4c1f5148d895af9df7", "prompt_sha256": "5b921cc28a2686cb9b3c193d0ff02d6743c78aa639f2651043c0063e7ccd7d3a", "flags": [], "error": null, "counted": true}
{"question_id": "71a3fd6b", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "16136a3ff611d8e83c88913519d5839ef4e867f11c9809f2f6e8873144005aa3", "prompt_sha256": "3c129097eb4f20068b53764c023eaecca534d7295ef2d58cb4f4416d71c29824", "flags": [], "error": null, "counted": true}
{"question_id": "720133ac", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b4ede3b2f7d59a90c4a0515f9bb2fe17ce92a398900561c14499b5f72b01393b", "prompt_sha256": "9c0dedc7dcfbf19a3320f321d5b7e4b7505c38f582d7f7033330c6542003772b", "flags": [], "error": null, "counted": true}
{"question_id": "726462e0", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "20e1dbf31e9c223db928d667fd4fb60f326e438ca6b712c9119c56e23434f060", "prompt_sha256": "e891dc577b011c9930659ee644ba4e57887c2a8751a9717c55933692dd9fcc13", "flags": [], "error": null, "counted": true}
{"question_id": "72e3ee87", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f928c3de0067e127f1b0fab377c8c7cb669497eaba903c237b898a7092511b5f", "prompt_sha256": "11880a8156753b1f6e634f9b7acd3e14c79e990f57aa08c2d708f531da63e54a", "flags": [], "error": null, "counted": true}
{"question_id": "73d42213", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "951a7f19d315095eb8f7c8e15c52f6e48fd11098b4646ed2d22dc51f05406317", "prompt_sha256": "a9989f85cc6f5b972205b92d26d034b3d195b05b170f0a066232ad5db312f035", "flags": [], "error": null, "counted": true}
{"question_id": "7401057b", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c6b9dd22606ce4871f5254a23ca42ab6eabec13601eab0cf4b18e9406c79de19", "prompt_sha256": "0337cc20ef9580b644d4923eecdb4dbab67ffeebd7b8aedbaa147fdbcb9e4d6e", "flags": [], "error": null, "counted": true}
{"question_id": "7405e8b1", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "64609290055d1e0d6c0a13b92b51e7daef64a136123eed6a27eefc15e05db335", "prompt_sha256": "ee9ce2a9bbbcd81c6dff35e9eeeec2eb5c16bb1d0100c33367fe6c9fd60af48a", "flags": [], "error": null, "counted": true}
{"question_id": "7527f7e2", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9c170acc4d0ad6889a5a95c28585de08b03d95e471dd6898226fc555bbe320cf", "prompt_sha256": "ef2b11722969869355d1e23593d31b364961f26ed38821ee302a67097e647c2f", "flags": [], "error": null, "counted": true}
{"question_id": "75499fd8", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e19cb695395cb2cc0d25577d5f24e605957295198a23845ff840285481ce9a55", "prompt_sha256": "3a36994f8b513435689d0e8bddc973a1947fa589202cd7079027cde895a6f5d0", "flags": [], "error": null, "counted": true}
{"question_id": "75832dbd", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "10fbdddfb19d8660133870124043f2d1970ebd65018c90ee5e2f523b7e4d7f9b", "prompt_sha256": "b9656c3ac663267c3b32093badd38fab863f24fd0f2850ddf9030029f1f002d2", "flags": [], "error": null, "counted": true}
{"question_id": "75f70248", "who": "opus_pass1", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f9b23304e5110312bd111adbf14e516928eccd1dd9c295bf7dd6a61e48dc1ccf", "prompt_sha256": "68ea9151cc96cd66ddcccd8f999137d94a62818204f281caa57b072f449d7d87", "flags": [], "error": null, "counted": true}
{"question_id": "76d63226", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b20b0d166e19c8aea1157d8032943db1de637ee8ad4374d4cf84011c328c1aa7", "prompt_sha256": "193e60b6a8fa883c3c57da4f0c459e7f2cdc9d883af1352073687ae590a42704", "flags": [], "error": null, "counted": true}
{"question_id": "778164c6", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2575347dc674c1fb635ca2cd18a6d5a1ca990f04218ef6db6f6d29888c5da7a1", "prompt_sha256": "b60b368df959ce0244653f88c7c575924b9e3438ab33fd0d729405c5ea8a1010", "flags": [], "error": null, "counted": true}
{"question_id": "77eafa52", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4edadb816a767cdcaf0af0fd45e67d2151172331a9a20e94ec7bed861aa7f860", "prompt_sha256": "cd266187812d2db68bce81d972323a6b336dbfe41a815cf88fedfb4e5ab56b9e", "flags": [], "error": null, "counted": true}
{"question_id": "7a87bd0c", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "006b970dbb97ee9e0d972c4db014d4d1b1408c04ee93fc39cf7ba55d692bf011", "prompt_sha256": "85fc90a2694573f1f914429f0ee8f7205c6e620416bd6c9867cb07c8e2e602d3", "flags": [], "error": null, "counted": true}
{"question_id": "7a8d0b71", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8169bc700c218a9e693b2a3c19f1a0338f7f6373242d8b1d1c650be61b575d73", "prompt_sha256": "a479440c920281a7f145c5a90f47e0a5800365b82c161fb1800ea003bf9c0fa5", "flags": [], "error": null, "counted": true}
{"question_id": "7e00a6cb", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b7da9c23b460813dfb389e4600ba4644bca66664f6490881bd4b38224d0f51c7", "prompt_sha256": "7ef36602c572fb64b0c5d493678cc6d4c99c7d1646bdee3257833975e7c8f613", "flags": [], "error": null, "counted": true}
{"question_id": "7e974930", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2031e57912926631ee0f0cc645d7ad0bba5935ff86560f0fbe958030d38e898b", "prompt_sha256": "81fe48f6635ad7b51e92188770645959ef537e3141cc1b7e64073ecf9ab6c255", "flags": [], "error": null, "counted": true}
{"question_id": "8077ef71", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f44c3f2d55f95e1ea5c2f85fe4c5a4a665b4ab88c41bd775a45d2cc514711635", "prompt_sha256": "729a75fdc1bf704e96e0e7e64e344f2088d6c1fd1dde8db4820eb2a9b850fd96", "flags": [], "error": null, "counted": true}
{"question_id": "80ec1f4f", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4b446f8f8669c0511f13e31a62d97274e9d68e169a5f491f0c7c381b8cb3cf68", "prompt_sha256": "4885f65d471160407d698d6cf00ee64c79aa65fc3e9bb529c6648ee95add7bee", "flags": [], "error": null, "counted": true}
{"question_id": "80ec1f4f_abs", "who": "opus_pass1", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b398216e8a25ff98359cd660a83b02c669b695db820056f196965dbcd0b646a7", "prompt_sha256": "b3da794ab60b0b11f68a97e3e83780273e7f4fcdc1ba93f90abd7457b894f7f9", "flags": [], "error": null, "counted": true}
{"question_id": "81507db6", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ff74bffce217784e70bd1fcdd358c56a0d635a097fe61a1b25d2544dd5a2838d", "prompt_sha256": "1043585dd106c6dd5fe1e79464bedaf2b185724872a5e37231bf0ac803b1aaf2", "flags": [], "error": null, "counted": true}
{"question_id": "830ce83f", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "22eacf591d718ffa694325dc1f2dfd59a81a901a9ad4d4ceb6157af5508b5f5a", "prompt_sha256": "86c6c123c358125ca388d241bb1a41050f797bb0c88a135a3acc701c6e6d082f", "flags": [], "error": null, "counted": true}
{"question_id": "8464fc84", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "701b37c048fac8fbbcdbbe10381b0f99f05f9ee113097fcbaec6a0e2d7518f1a", "prompt_sha256": "12aeb7a25bbe7ec7b4da260862eff848c17c1d9d0e6192a43e481064c1a7e260", "flags": [], "error": null, "counted": true}
{"question_id": "852ce960", "who": "opus_pass1", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "56367bf43f4c1499829e90587dead226ef473e9c0f40907e0100b3f8a3d3c1f6", "prompt_sha256": "7f2e8886650ac00db93eb59b159fa9129f10884b2de300effdcaa9d73933abbf", "flags": [], "error": null, "counted": true}
{"question_id": "853b0a1d", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "65f38bb31212565fbcbdc74942b8665381d3ac841bbfb92b06ef95cecb60c298", "prompt_sha256": "9a7da957711b27ea7293c03d253b9904ed81847a5416c41c56ccf83ee46d5c51", "flags": [], "error": null, "counted": true}
{"question_id": "8550ddae", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0b7ce98fe3a427eac09cd4951cdc5ee4caf3c777ce363b98eb15edef9a6b6242", "prompt_sha256": "5aa2842b9b421719c3e4436784ecc20c3fd396c4e0650c3cbe93d9d21e8150c8", "flags": [], "error": null, "counted": true}
{"question_id": "85fa3a3f", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3c058af555b817c70b6de2d64fa619675026f6242ef929e10e92bf2df31ac064", "prompt_sha256": "e85e535aeddca434076710a31b01f4264531ef3db574794957704adccaecefb1", "flags": [], "error": null, "counted": true}
{"question_id": "86b68151", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "188a2eab6b2e59adb1bc2165ef1b5e065f7d8f3e665e5bce0ea7e7bc0bf307fb", "prompt_sha256": "ca254751f95e6dd2a95d04426bd8a96fe265f47ecfb44f7cb044dfb37216f73c", "flags": [], "error": null, "counted": true}
{"question_id": "86f00804", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f4c1c49ea51944e6c9d39d83eb90536a305d3007ea72978a5a609df822814e55", "prompt_sha256": "372512b8c6d44bd338ed46548100edbacc1648f5f1e8d4fafcf87914410c741f", "flags": [], "error": null, "counted": true}
{"question_id": "8752c811", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "473833a165d798ded3e1b077bca5fdddd428c32dd9f7d29f2fce6974b79db0f9", "prompt_sha256": "3b007c22a1493b45b696efb279a17b0d83ec17b77d63fa3b7c87e4f44da66ef9", "flags": [], "error": null, "counted": true}
{"question_id": "87f22b4a", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3ee1db7dce2448cee80125bfedd694b2f3f07e31abc4fedaca2b24fc524ddaad", "prompt_sha256": "ce17c3ec4c860a41dac2ebfe4c07d222585f2084c050317444fadb56ff072c0c", "flags": [], "error": null, "counted": true}
{"question_id": "88432d0a", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7be5e6aaca97e7730c675dc88709680885eb1759dbf52505973601ffb08aaf3f", "prompt_sha256": "636781503cf46e1f9f2eec17b3ccf33d49944adcb0bea9e2d7bdc79d70bf2ab3", "flags": [], "error": null, "counted": true}
{"question_id": "88432d0a_abs", "who": "opus_pass1", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b5629e028bee96ce05d220f9782cde272a116dd6b944d7bc7cd001c2de421063", "prompt_sha256": "9b720924fce6368a0b6628678b48528e53f57256375b04a7ff72d8b662452700", "flags": [], "error": null, "counted": true}
{"question_id": "89527b6b", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f3f5f3d675a15c2034e30dcefd119b2f89610e3db299a9e64b34188f4a7b23ac", "prompt_sha256": "73d2e93c6f0c93cb72e1e31d16ded7f69bf51a950369d37c1cf9c3747faab411", "flags": [], "error": null, "counted": true}
{"question_id": "8979f9ec", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "47e0fa519bd239e63f43aa0ceb40b147027b361a0c893592904299f050587a95", "prompt_sha256": "ccf7391049d5b1dcb423c60cded59fe360776ae3eaeae509e5127a75ef643213", "flags": [], "error": null, "counted": true}
{"question_id": "89941a93", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7661d369010e9ad50c8596bf461009e5689a8e392810559a5278b6058e6c214b", "prompt_sha256": "07eb01094b082f5953348f6cbedd86ea65deb9eb8ac54b0b1f2ca9cc6ccc10f8", "flags": [], "error": null, "counted": true}
{"question_id": "89941a94", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8e805510ac9c737112e735fdba083d740610367841c06ea707ddcfa2155b67d6", "prompt_sha256": "56423c5976cc25222698d69bf642420a3ad484648ef7777421699f3d79e24574", "flags": [], "error": null, "counted": true}
{"question_id": "8a137a7f", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a08da553095bea3026526f0be02c85f07d261488ec2bc555bf6d8542a554adfb", "prompt_sha256": "0582fa049811e24218c16ac68a0054e24e3bc4e8c690c3cde60df17fb6965144", "flags": [], "error": null, "counted": true}
{"question_id": "8a2466db", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d8b0fdaa5a154182343d67203392f7cf551f274d965437c0a2b59b2851f997b4", "prompt_sha256": "a50f7d9fb9c2c520d7c10afcf894b0968d78a86133165d579fe5464cfb3dd6f9", "flags": [], "error": null, "counted": true}
{"question_id": "8aef76bc", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "57fcd781bcf3a9398f01fb24715f6943da51d3547ebc4bf5bd5c83ae07e30d58", "prompt_sha256": "4b6f871c77f8f32b2630015b50f53ea450865ff503dd7cdfc564fd11a2caacc5", "flags": [], "error": null, "counted": true}
{"question_id": "8b9d4367", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "619ec753d775afb4f13c5fc083e70582b8c244252f322099b7aa7e3e78ca21ea", "prompt_sha256": "dd88b33c7c2a760b8d6421c57ba2379350c5c69f08d27d8ea6279b4534209719", "flags": [], "error": null, "counted": true}
{"question_id": "8c18457d", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0991c7ced81f2e64b39003847713587e27f8d6089867004d497ea936f7fdd83c", "prompt_sha256": "cfa11699a15bf90acb6d78b4d06ec0827a49ffde5fd45e1028127077f65d9e54", "flags": [], "error": null, "counted": true}
{"question_id": "8cf4d046", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8c4eba277f062312be0aeb6c8d189382d5399df3ffec08420ebb8d8988572bdd", "prompt_sha256": "1652e5b68e40720fafaeb2344d71aed40d90b1d821f314c97011c3454de4ba2c", "flags": [], "error": null, "counted": true}
{"question_id": "8cf51dda", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7a543fe4536c5ab010820c7bece53421ea585c12a0bc59474ad84441dd6b7ffc", "prompt_sha256": "f3ce3640a24be635bb262f98d267b01af4c5228b918992f06625dbca4c67e156", "flags": [], "error": null, "counted": true}
{"question_id": "8e91e7d9", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ac0d8c423fdbb39fe98d1ccb1d217a4dd703f9c90b71e0894c3c361d047a2d56", "prompt_sha256": "1fbbc99c99f634feb2bcc3094cc3009c30f3d74960ce9023afc70712520d72e1", "flags": [], "error": null, "counted": true}
{"question_id": "8e9d538c", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "358e4287ce9ed5eabdf37d43bbf9e99ca45313dd37f1170ff72654a8815e0d86", "prompt_sha256": "faba10e304dfc38dcb23964d0dbce69fc98607d1ba0d7b2072889b0a297989bb", "flags": [], "error": null, "counted": true}
{"question_id": "8ebdbe50", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c35eee2f0ba58aa4fc10f4be2cd2c7dd9a5d5f64e80a125d3033cf8464f5b01a", "prompt_sha256": "ba3188d6b64c0c7ab1914df87b2fdf46ea4501e996ed180362a149511e1f91ed", "flags": [], "error": null, "counted": true}
{"question_id": "8fb83627", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e0827b6b14111bfd940e8a972622cba9efc610ee76148876f42855cd41eabb67", "prompt_sha256": "9be491e3696cfe3b1390a1d9c593a02a92538095b402461afb57655dfdb02519", "flags": [], "error": null, "counted": true}
{"question_id": "91b15a6e", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1c0dfaa3e4f36fbd2af9e8b500a8efe16bae73cbedf8ef2087bdab8e18de01c8", "prompt_sha256": "df2144e69900935fb6f9e8b6b1bb3f9dc919003a796bd31b9d38e399b90f2e77", "flags": [], "error": null, "counted": true}
{"question_id": "92a0aa75", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d7f71af0f1023093005f2f9ae34c045e29b0a37973ca373ac4922fc547cff49e", "prompt_sha256": "2ff2d4a58e6345fcf4dd5a0960e0b0d0ebe6d4683ca2e4f6d5c4ba9c1b939097", "flags": [], "error": null, "counted": true}
{"question_id": "945e3d21", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "544f633af680073a52dad05ffd6a6a77397a208b2f7fb351f2596e36c4b678b0", "prompt_sha256": "8ee4c246fee9b76b17e3eb78ad9ecd7979e5b404c023e09a2b546148a078eaf6", "flags": [], "error": null, "counted": true}
{"question_id": "94f70d80", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b00015314de7df92711dc8b358a0dc2dacbe128ec19b37af98572034a3e719c7", "prompt_sha256": "00a3a1aac2a735b6b1cae7e2d19d9625497c2ae6e1b107a638ea749b40a0c0db", "flags": [], "error": null, "counted": true}
{"question_id": "95228167", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3ede5aa6555a0e375850aeb50b05172b1d4f4167ee6af9061f611d52a2ada81d", "prompt_sha256": "cb1c1aa1e661e68051ec3fc39c4fad3ec3f2304202b9be28cbae2767bfcd36ca", "flags": [], "error": null, "counted": true}
{"question_id": "95bcc1c8", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b8b434fc70ac6b95899e2d8e3e04ff800c3b629b88a9a6ee4956d0b273aff8f2", "prompt_sha256": "4527099002f1f2075ea9c63e6b30ce857c2487f85caab8621f423e8582fe03ac", "flags": [], "error": null, "counted": true}
{"question_id": "982b5123", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "66d3629c6fb36a12ff187950fa2602ed21f870c13409e2db3c806127ab1aff93", "prompt_sha256": "a97b1f7548644389294a6119cdcb6200e8884f7ab58150be27149cbbb5710756", "flags": [], "error": null, "counted": true}
{"question_id": "982b5123_abs", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "27799897c64b6cb9a64348a978f85109fd35f1dea758bf5b825b205b8c1cab5f", "prompt_sha256": "e1c33f2c325f299e93d215e24e688f2597da84e1df747d940ff3a58656b570ce", "flags": [], "error": null, "counted": true}
{"question_id": "993da5e2", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "26f3875bd8146db0daa8c89ff58ce27485f291a1db0da45dd2a92ea56a2baa4c", "prompt_sha256": "08d0aeecb952f4ec078cc555963f25886de82ce3349c2f64c9191746f073d4c9", "flags": [], "error": null, "counted": true}
{"question_id": "9a707b81", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "68992af8e234e4f2ad9e15651475fa35fdf954b1fc7a72e96d142043a7d5e655", "prompt_sha256": "e4f327efba804416b65134e64ae87f4ba45eb41eab81e11eb7b86daf69fe6659", "flags": [], "error": null, "counted": true}
{"question_id": "9a707b82", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8dd52e327c46f570d09df04bb9239dd518395ad650bfd62419227194a6823315", "prompt_sha256": "5ad76d1ab870be36a452a1201f1ae5c4770c65aaf11d4537b1580064141de232", "flags": [], "error": null, "counted": true}
{"question_id": "9aaed6a3", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7fd30bceb34587aa3b26ef1bef9107ec17baa4de90f8a489dc2e664a365b6b32", "prompt_sha256": "aee15a2777fcb4664e0243334b3d8754c8c9686ab17d305854d67ae4c348ca60", "flags": [], "error": null, "counted": true}
{"question_id": "9bbe84a2", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "47f7b126cd6bb7d93c908bd6c19bc3f54bcf1a0d39468262e3d28327d50ce0a9", "prompt_sha256": "0272e8ecdb46dae39d5017f59c3056a955d53f7d3d1a6317496b7684d7d8a6de", "flags": [], "error": null, "counted": true}
{"question_id": "9d25d4e0", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "11b695c05409ef653440723ffa29386d0721823573f2401a7141c7ad5dbacf29", "prompt_sha256": "6caea36cae16c5055a08857eeed08cb684b0eca76cb5dffee20b4bbf2a35fa15", "flags": [], "error": null, "counted": true}
{"question_id": "9ea5eabc", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f43a0ea827f089d41b492c4eb6f92ae76cfb493c172e8e894921c6a38255942e", "prompt_sha256": "723b55e24df287f89a4d982303e781849c4b380742710d5347dd8a56c816d619", "flags": [], "error": null, "counted": true}
{"question_id": "9ee3ecd6", "who": "opus_pass1", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2c5962569f539503630ac73bced2df692567038e402b2686f111f1387e62a693", "prompt_sha256": "e4c49d2beefece30f9906e17ccadf65aaef942cf8e58a12363eebe3dc9b41729", "flags": [], "error": null, "counted": true}
{"question_id": "a06e4cfe", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "67adf05b2e1226187967f6e9cf1a15c3cebee085630c7e8cf9f3606f9efc44a4", "prompt_sha256": "a83afbadc274200bf9ab4d68d9c42a571ec96b9319086f4849733d6c0de8d3f2", "flags": [], "error": null, "counted": true}
{"question_id": "a08a253f", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "917084bae98df97ab4cb64131619bfbf34bdd10141a756a880b1c39b9aba3bdf", "prompt_sha256": "7922c79607001593abc455845b71cb63afdd19ef6dfd09b98d74892c63494221", "flags": [], "error": null, "counted": true}
{"question_id": "a11281a2", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "02a5bba26a400c70a587f7b45cdd18353a61e9418772c5a8f47a7673e7fed467", "prompt_sha256": "712ef73e4c726a4b8a146d61d9b3dc890f2646897ad9b2f2e3d4c4292d2fbb4e", "flags": [], "error": null, "counted": true}
{"question_id": "a1cc6108", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "492337c3d89279ab661c223d702428fbcf29aaffa6769fe80a751c23cb9e7bab", "prompt_sha256": "922cf49ede8fbbdc247b67d16e02be40b4fa0e2394a0eb88b46050c518adcc5a", "flags": [], "error": null, "counted": true}
{"question_id": "a1eacc2a", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "270bcfaa8e7027b8026bff191023ed67221d715b81b82193e26058b18d834bf4", "prompt_sha256": "90693052907c9de6b4102e4929f68c24df11e71a888cb5c1cf4df6deed0c2dc3", "flags": [], "error": null, "counted": true}
{"question_id": "a2f3aa27", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7b0536a0cd312907b28d3881a5282fd9ddb0440bd700fbf104f6d76a6f17eda3", "prompt_sha256": "2127f39c1d6948c9d30ed1eb33d9f47fe1a41f55ba29d47fbe6ea13a8d079853", "flags": [], "error": null, "counted": true}
{"question_id": "a3045048", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a09200e7919f36214b205267168b1d34142236708f98ce5cb72bfd13a7288406", "prompt_sha256": "a2cea1abf7728f9c357410c6b041cba153c3016b59ecccd9e36d1f3d1f5b7660", "flags": [], "error": null, "counted": true}
{"question_id": "a3332713", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8ba834ac7c33e5c9a2d919537444e6a6af59cdd8616991ace735ea2883932e30", "prompt_sha256": "972118bbe20173b69aa4de06d774b2cdd8f21ebbc9bddc9049731a078d986e6b", "flags": [], "error": null, "counted": true}
{"question_id": "a346bb18", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d940708286f49bfe3aa1eb9453fd9097dbcc5f63d5a4254e99b72d5a0d423251", "prompt_sha256": "fa6b11e282a54fde7508d01e7eca183e9f9de36165287fbde86fb21f8710ab4b", "flags": [], "error": null, "counted": true}
{"question_id": "a3838d2b", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1822545ac7bfd4f31a9655d60d46b936cf1fbedfadb7da898c9f19c037f6ec0f", "prompt_sha256": "08c5c8419040b928ea3919d059614c7b8d851a1f186882a1de27e5a5b485d3cf", "flags": [], "error": null, "counted": true}
{"question_id": "a40e080f", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f764709728755803ed9be6fe853f0b629287aa6da52293a71cb646bebb202c9f", "prompt_sha256": "3435a6802db513b08577437da3a7dc775f310f17a352dbb1a3f07abbe6de9475", "flags": [], "error": null, "counted": true}
{"question_id": "a4996e51", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2e9f1a56cbf5a91be82279fd54051f1b5baecba74312c8cf14643f63e480ee65", "prompt_sha256": "bf86da9c76d361c66f43c5f2228ba48fe8b09ea394e401345fcfacb8c63cde3b", "flags": [], "error": null, "counted": true}
{"question_id": "a82c026e", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "562c3bf03b1dfde4f569ffac662781ca3ccbe03b8602c6f87dd22be3662be803", "prompt_sha256": "9e47f81dce1d463669b890b3147e09eb93504d4310916a68923f8d4d7d8e0449", "flags": [], "error": null, "counted": true}
{"question_id": "a89d7624", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5bf9fc23bf4dcff05c7595d88b7a5b7e4973ec88580a4b49f0cd32ce89f14e6c", "prompt_sha256": "2c92cb06b2f6be4b049ed1b99e770ffa75aae1d0c1fb7c116ffd9e80616001bb", "flags": [], "error": null, "counted": true}
{"question_id": "a96c20ee", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "fb141278aacf692cadbd992b0a5a6eef2a66c7329cb17a8604f8eab7f203c7b7", "prompt_sha256": "b5589983bc84c003079e1160365c60e7804bd915eeeaaee5fdcb431a074f20ce", "flags": [], "error": null, "counted": true}
{"question_id": "a96c20ee_abs", "who": "opus_pass1", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3eeeaa74f9b2cde49e4a0400b5acd5be9cec4bcaeafef80b4cef1ed11d3847dd", "prompt_sha256": "e2a02f0bd7ff5ecc5df95847a9a48bef0395262a489054aa5400c1c7ddab264a", "flags": [], "error": null, "counted": true}
{"question_id": "a9f6b44c", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "706657b8070ee83fba74664c0c50873b43a64ff20cfe5108402a5e4f790f5813", "prompt_sha256": "dc572120fe3187e2c681243d12c6149dfe805eb8be57317418cb22e1e16fc14e", "flags": [], "error": null, "counted": true}
{"question_id": "aae3761f", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1f579b3fef9107073e543c1fb626fc2861e8e092f25c9fdeb66e91af895f4503", "prompt_sha256": "93cf758f6d7bfc4b3cf5cc4b63e4c83336b21976b6eb1e6d79130a9930708139", "flags": [], "error": null, "counted": true}
{"question_id": "ac031881", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3a5d380190e67497221b4276e74389c058b84292873fb29b4c81807b70f6b688", "prompt_sha256": "88b4aa41f161c573a3a23b0a07e2a483dba94e83a78bdc646a76b0672dc8f0f1", "flags": [], "error": null, "counted": true}
{"question_id": "ad7109d1", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0047ec852b6dddb23f26cdb4ede4b0dc18231f546191551eb21e2dc0f5c0f450", "prompt_sha256": "36d66052b320535cb9dec3ac31d8a183fd97c824d9641fe1019f0b3b53b5dab4", "flags": [], "error": null, "counted": true}
{"question_id": "af082822", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "34b9e1ce2d6189d7a3e90526e760b34b17be865b884a54df4b0afb134e3f365b", "prompt_sha256": "ecd434b7b9cbf3c4a0827b8fa57ba3a84b003f66016be36433e8c36b9286a1df", "flags": [], "error": null, "counted": true}
{"question_id": "af8d2e46", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "77917252fe1e2c44667b7538134b1d2b05d454fba1628687358ffc99ca1537eb", "prompt_sha256": "93053049c5155a64258f0de1b012f03ebd4ee5684fd50664b70106b0bd95078d", "flags": [], "error": null, "counted": true}
{"question_id": "afdc33df", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a22feb32158cf9ca14f7900aabc0e551557409a1b8262ab03f82534c5d0bb482", "prompt_sha256": "a5e8cb043a83dbb192da63a508772bd40216e3624b14b514c903196d70ab080a", "flags": [], "error": null, "counted": true}
{"question_id": "affe2881", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "88af93c7978e3defd9233ebe6ef7e41ad50fe35c804e17762ef00b208ebbc93f", "prompt_sha256": "8bcdce32cd88b18b0077112ed49e5e7056b453ba000226324efae3b94424f8f7", "flags": [], "error": null, "counted": true}
{"question_id": "b01defab", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3f74efbc5862656a39ab7c5481262f27c526f64cc962c370c2758c38f79747e7", "prompt_sha256": "85d948ee05769266c53168e51ab988a63a1a94105e71bdb6f6afa39a94af24c8", "flags": [], "error": null, "counted": true}
{"question_id": "b0479f84", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "322cfdbd6fe6c4768d3d18e0d1e69b238edaa9b790707f4e0535c81fccae4a35", "prompt_sha256": "92e80377e3a87840dafd4eb6977fd05053672595c6c8829c95b407231bb05c45", "flags": [], "error": null, "counted": true}
{"question_id": "b29f3365", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6e27b155487bca1126e6f8707094192ea4b028d57a5397cc97b64feceb90334a", "prompt_sha256": "8f74dee85de99a91a5b4efe7f78d358d9e2732c3cace78be9180efe63a9f9674", "flags": [], "error": null, "counted": true}
{"question_id": "b320f3f8", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "de1412c9aa98faaf30d44c2fb6963868aeaed6aa584e61e1d04df4d16bb6e8d0", "prompt_sha256": "a349ca9dc3c97907b0610d4c13c37a32db89e7ba3d9e175c3fc35db02ff72779", "flags": [], "error": null, "counted": true}
{"question_id": "b3c15d39", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "19fc8fb7e025f5ff915acd46f1f9559613cdcd1aa215c619cfb8f2445f577542", "prompt_sha256": "ab23d4f417f7c391975deb03c7c0a48af6487de8854532f1e62fcf0f3697fc33", "flags": [], "error": null, "counted": true}
{"question_id": "b46e15ed", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "248d65f1a4ec4bcbd9eeeb6d50d8d1704a13fd7b3ee29f5339374207c3af2fa9", "prompt_sha256": "3b57bd9c3238d03bdd8aeefe8d627ccc09cac6b48a8be95d1cf49ea27c9196a3", "flags": [], "error": null, "counted": true}
{"question_id": "b46e15ee", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0a16a650242d22ef9934317ca7c3b54b2be3a342e43fcb48cae52110e8cc73c5", "prompt_sha256": "2587fea8a60e2f2eb45ae200663c242e30ab1eb0661973d28acc5caddb59eca8", "flags": [], "error": null, "counted": true}
{"question_id": "b5ef892d", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a535eb1f2938bf0538c7bdbbcd19768e5087a1ba6a678ae64ac491f4ae8fc1e8", "prompt_sha256": "60423f8ce2bc4a285a1d17f07a35be17fba97b9e257d1649ffcde677f91df8ca", "flags": [], "error": null, "counted": true}
{"question_id": "b6019101", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0bd09f0361f6eac38f8401c410731862453ea3d43eba024b9b4a23d46d631fe2", "prompt_sha256": "b4c3199a1382f836203f0f2b8f64da2eb40c6c76e7d62ab89f8db34d73c862cb", "flags": [], "error": null, "counted": true}
{"question_id": "b6025781", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1f027fdad30ffeb42143e9e263fee229b3ab3a90d67964bd1cb88e655bdfbd50", "prompt_sha256": "020db8df19b1fa6df4d915d4c57436f2e2d5f05c11f027111c1a84c57c498ef9", "flags": [], "error": null, "counted": true}
{"question_id": "b759caee", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "fbf120b7d8c53782244d73f237302b4d2e14b2abcd0e944dfa086cc5efd74aa0", "prompt_sha256": "a1f077cddf5092e1ca1a684a6e265513a4e5bf632620154c333451deadb39aa8", "flags": [], "error": null, "counted": true}
{"question_id": "b86304ba", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "aa1ee0a56614433dce520b862db625142fca7f886936610ac464582853810f71", "prompt_sha256": "8d344fc4a13336a8928ca608d4f2e05788ab746e9de93b275eece2aabcd1bc39", "flags": [], "error": null, "counted": true}
{"question_id": "b9cfe692", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b92eae4a8b7b38e5e524113db648be98d71e7d07c8a41eba480e150ba2882bfd", "prompt_sha256": "74ba338a5e2acdfef83c4b8a8cae11cdd3eed9fb67afdd33ac8def97d31a1f08", "flags": [], "error": null, "counted": true}
{"question_id": "ba358f49", "who": "opus_pass1", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a500c00d64cb5fef09fef5f19cbb71c186b5f9503935fc6a28bb26af6cdcdfeb", "prompt_sha256": "6b9d8ec6358599274d645c363954a18a29ed63870304d9668f7b3562f9ce8419", "flags": [], "error": null, "counted": true}
{"question_id": "ba358f49_abs", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "36e9ea1f6446f2651f3d4781f0a58dba0f1d0f0ae627d5ff34b3ce3fd011bdc1", "prompt_sha256": "d30d9d77cabe2387e11203e6b30123667382aa693869cbf451d42302930e4141", "flags": [], "error": null, "counted": true}
{"question_id": "ba61f0b9", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7f5306d2b645fbe2d7cbaeeb150d99c08d25eca92eddb5a266f4cf9204838ea7", "prompt_sha256": "3b1e28eb1ce19344acfa96a6c5950fe80cfe089462bae85cea98a09771864f68", "flags": [], "error": null, "counted": true}
{"question_id": "bb7c3b45", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "204b021fbc7c726ad8a019bae2015cfb1053efa8cbdb9187310a7560348bf3bb", "prompt_sha256": "87d5ad0b1376a05b95e19242888567e7aa697c0228dcd845f1f326fe049ea5a8", "flags": [], "error": null, "counted": true}
{"question_id": "bbf86515", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a2b02359153596ec9259b577255a4e05f272e73c29eccb9914b4a8848fc27de0", "prompt_sha256": "54ecb5c5eeb039dececa9e5fe5f1aca6d04788c613cd62d9650a40cc91741230", "flags": [], "error": null, "counted": true}
{"question_id": "bc149d6b", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a06efdecbc6ab45edf2c4100c5ba6bee11b7747b184aa4eca6b0770b21d108e5", "prompt_sha256": "976fe81582d5d184493d6615591cc261f7383eaada9a6067eb4abbbc04d3ae4f", "flags": [], "error": null, "counted": true}
{"question_id": "bc8a6e93", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f81cc57f0c059573fb19e609b9a5d97bbb46e6d8f7cad208e4f7b0a61b849965", "prompt_sha256": "e1b06e786b2bf96bd97ad7b5b3d711213aafa35841eac2977f2b52a824269f09", "flags": [], "error": null, "counted": true}
{"question_id": "bc8a6e93_abs", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "fec5151a89f996383d44d7857b6d39b03a35f899cf993e280dbd7d9fe896764f", "prompt_sha256": "298ef54f66cf5e1ab108cd863d10c7eb13971573f296c97878d3663ecbe09dec", "flags": [], "error": null, "counted": true}
{"question_id": "bcbe585f", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "60849e4bee24494f2ee12e409fc7b52f4fd903b19167ab8d6a83bc967df716d0", "prompt_sha256": "bc3d73fb44eb30011b022eb1c31514974da4bb40f99f1d89647f86fd36c4ad60", "flags": [], "error": null, "counted": true}
{"question_id": "bf659f65", "who": "opus_pass1", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5cfcd057e91a7772a0a81680c59b6c095fd6f6549184245dade4bcabd7e72976", "prompt_sha256": "f4f7f5122151b6c2d215e2fa3a61b50527b985c3c68b3561ff9d05a5092f6cc0", "flags": [], "error": null, "counted": true}
{"question_id": "c14c00dd", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a439c8962576f611820f0d95ad67f4e859c4f2d923ce1f189cd5113dc20056b6", "prompt_sha256": "85e67c88ff3899ab9f816ddff27622e581add134a4732923ea971ec0e50f9371", "flags": [], "error": null, "counted": true}
{"question_id": "c18a7dc8", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "93c7b16b347d47c3ee44b0a3034e8b97892d22792259f7927cf0e5addd24a5f5", "prompt_sha256": "43fdc0cb61a6d806513bd441062dddd4d0980839a3473a6e21e817e0f88daf3d", "flags": [], "error": null, "counted": true}
{"question_id": "c19f7a0b", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6536fb1f81346b4b4e054d0bd1f1165cd680337fc5247f9ce90cb3432b9b4737", "prompt_sha256": "ccbb44486388dce22870ff09a7fbb685650f1fc06800edfbf6f4042200b9b3f6", "flags": [], "error": null, "counted": true}
{"question_id": "c2ac3c61", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "27915ee716f776bf1abe6b86c41f080a1221946d249d51394e829e148a4d1174", "prompt_sha256": "058abddee842004964a3db935547203ac4013967c3fe157fb711d9a7bae33ece", "flags": [], "error": null, "counted": true}
{"question_id": "c4a1ceb8", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f789566c6ef4334a9d60158cb25da45d7381ebb14244a55ba6a88a9ac9bd1877", "prompt_sha256": "ae2c6ea5adba4f014c217f6eafebacdcde97d7e80883b525fecd19d89b9c4cbd", "flags": [], "error": null, "counted": true}
{"question_id": "c4ea545c", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e5ec970f5bc43e110765e6ec067fed7f454b917f0af75df60b15e4b7318ececb", "prompt_sha256": "a3af518ded329c9fee560e2b448233c14e8371204da037c6c6219d6e74263721", "flags": [], "error": null, "counted": true}
{"question_id": "c4f10528", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9b3a4cc8e252c9113079f6e858e71db63e08eed5f69906574648822bb5de20cc", "prompt_sha256": "ad6d2a6bba67efcb38e8f9d1aef87eb798ca9d78b3489eafb751ea1feff7685d", "flags": [], "error": null, "counted": true}
{"question_id": "c5e8278d", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ee93efc5ada758ae442fa36c2e0ed7cd8b6907bdd5976a1b087910b6279bbe09", "prompt_sha256": "4f7e242d403ba8a4bdd28df051577f526a563cb9b1ee31ed6873d2b437a9717e", "flags": [], "error": null, "counted": true}
{"question_id": "c6853660", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "fe7fc11b2a5670b78edaa2b75aae1dbd75c069dfef018de517f9f396919fd055", "prompt_sha256": "0b1633aa2090c6c5908a7d6be9acc46d25a8ce8cb4d2f308d731f659e5bb9177", "flags": [], "error": null, "counted": true}
{"question_id": "c7cf7dfd", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1b1c425f871a8d5d64d844f6b101518d95a17867b744dcb5852689da74b934d9", "prompt_sha256": "0499a8fcc304d4623050bb6dc43b5fc741eb498c8e2a68692951400fa63d7454", "flags": [], "error": null, "counted": true}
{"question_id": "c7dc5443", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "dfcbaad298dd09d5780b26747a6189ee634b06210bd247c91b46a3341990c2eb", "prompt_sha256": "5adaf61e037f397471a7cd3a79560b45c14ba39781181452fd1633ccc30a79f9", "flags": [], "error": null, "counted": true}
{"question_id": "c8090214", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f026880db5ddb52289623d370189f2bb5ebfd9e81c9e86dbe857322e86b9a83e", "prompt_sha256": "7e3ffc60dbc17df9260114706c28a40da791070d77390edfc98509ea213ecde7", "flags": [], "error": null, "counted": true}
{"question_id": "c8090214_abs", "who": "opus_pass1", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5f575be752b8af69968d057aa5a667df3aed891cc8070f38a9e482e9a1074208", "prompt_sha256": "1c05ad64a2e0d7aac20f0dd59fba09d6afd70464962a6a6fe2c8231d5fd6147f", "flags": [], "error": null, "counted": true}
{"question_id": "c8c3f81d", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8c4b103812df8b477af461d45c9544cd0258b9a34caf2e48db0359a3da7166a4", "prompt_sha256": "d50e994722680e9f6d959e2a180065ddd79a8b652e4c650ca331d0f09917a05f", "flags": [], "error": null, "counted": true}
{"question_id": "c8f1aeed", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b3adabbc9ae81d34ce1aeaf0d859696a6370d7fd4553c95a495bf3743f9828ec", "prompt_sha256": "f59320043f339ded31594084e3e63e5bb67ad3a6981a537e9e18e46d9c50a1f0", "flags": [], "error": null, "counted": true}
{"question_id": "c960da58", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b3f0c6484d830806f15d4e4df94809051cf5fc40c21bc25a8c4f602f036be774", "prompt_sha256": "1832db9ee18e343796cea25714ac03ec475e2ed4f599519243ea38703c1f1377", "flags": [], "error": null, "counted": true}
{"question_id": "c9f37c46", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ba26600d789d00c9f8b2e01a9f1c83b8643111635dccbb6c16e101a0e8b782bc", "prompt_sha256": "08249dedd5e7bc3d56e1bddbdc101763b3175be3a9e978b6fe870ba3ea40ac9d", "flags": [], "error": null, "counted": true}
{"question_id": "caf03d32", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1c961038e5c3a64ab7e4dc04de594a7197af3ed61d86f0349f8f115d05cc76b4", "prompt_sha256": "7e85843c92d9f42545d1a0e08d2079e942c06ec42ca1b9726f42f1cc8b200ae5", "flags": [], "error": null, "counted": true}
{"question_id": "caf9ead2", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a830aac3b17e9f92802b2d959e159ce29ebe6bbfa17455542c8588349c7c9a54", "prompt_sha256": "e15f0223d293995c31b449c82d5496a2377694b255080bb589d96ecf618268da", "flags": [], "error": null, "counted": true}
{"question_id": "cc06de0d", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9e80b331d0061299e0f8b35141f3bf57f8aadb7cea29775015b544b64e21dd12", "prompt_sha256": "6dbe4a25c45e546e2cde378b433ff0516a5ece22f0c2b45f4101b11263febcac", "flags": [], "error": null, "counted": true}
{"question_id": "cc539528", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a1500559206470331a9cf0bfa88c9db8fe6f59947a24bba242615c0d17720750", "prompt_sha256": "54f64f968ee290143b273993c102afdcdc0d502f38a8291b16b3976ac4349ded", "flags": [], "error": null, "counted": true}
{"question_id": "cc5ded98", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8b466036c51307aa9d44335c7df8f0985cef3fd6808c8b50ba120a8eaacc59fe", "prompt_sha256": "cf5da572636492ba84c8609c3f3bf31e821a9cf2f50c9e233d484c992750be47", "flags": [], "error": null, "counted": true}
{"question_id": "cc6d1ec1", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "529bfda5bdb74aebaab557bc107de3a8d6a646a6440a94144ba676dff0917be2", "prompt_sha256": "766519c676a57845309efdec85629ef5a4b3e83b9c6476c4923ac120c4526684", "flags": [], "error": null, "counted": true}
{"question_id": "ccb36322", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a6adbd29fce46f7244777e71620b954a46080f9d485159ff8ff1b932517cce8e", "prompt_sha256": "a3a2e2be3e80a7599b869f0fbb3a01a844287b8d1fd60bffb2de3122014f1919", "flags": [], "error": null, "counted": true}
{"question_id": "ce6d2d27", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5996ffce2d69a4a624e6e72946761b7e88f22028f4af7df48a0579eed915e845", "prompt_sha256": "b9256330890a729c9f77acd7a74d08bb66405238fc91f535572f072da9c8170a", "flags": [], "error": null, "counted": true}
{"question_id": "ceb54acb", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5648e65e5a22ca18ad52982967d57c3316d57ebec3d9dee44ad7c15bc2d826bb", "prompt_sha256": "3f01cf2714a3717fdfdabbea417ac89db20df6decbe7b4eb798dbd5b559e594a", "flags": [], "error": null, "counted": true}
{"question_id": "cf22b7bf", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9df31c370856a8d9805c67515da4ca5d566792b810c52a8617b0904c1e43d44a", "prompt_sha256": "140adeb29b8e0e99d55f106f2aab7c69edd3fade36f0ad1d0a6996dcb29e0cfe", "flags": [], "error": null, "counted": true}
{"question_id": "d01c6aa8", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6250394e31f7a0d392fd63f0dc5d2a93bc9e66d4d2bbacfc8d500b1cb201e652", "prompt_sha256": "ea9a7a2895b54870c935d59e57b136291dc0427870f94e9d15f1dc91bc6234a6", "flags": [], "error": null, "counted": true}
{"question_id": "d23cf73b", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8339963d281b822c885b58b6e0d3e00f6d52a2a70322e6a0ae8363616468f723", "prompt_sha256": "2b30c5f3cc90a8a5d1a7ad30ecff140a559bf30fab1826b40116166e872cbfe3", "flags": [], "error": null, "counted": true}
{"question_id": "d24813b1", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "98cc2784656dbdbbc0dfdb13ef72ce598c4d669cb54991c81e84d80997ad837c", "prompt_sha256": "03d1bb96dcb58536722686dbf5819ed253df99fb682cb1048302fb43c1cc01be", "flags": [], "error": null, "counted": true}
{"question_id": "d3ab962e", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "abce2be388b8c95514897e924f0ccd5ba654e207cc739ce5193b1fb3c4e29c6d", "prompt_sha256": "9e05e6dffccb3b759be6211c1290a5483895121844c72b466dbc1f474c9fb304", "flags": [], "error": null, "counted": true}
{"question_id": "d52b4f67", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6d7db5182648c417e9ee1baf28d0d17ddcc394c39a198fc89c3271780d6918cb", "prompt_sha256": "adc9237b8dde70cb38fb5d72b31341e42e5198d6a2c3b122bbcb8dab07824193", "flags": [], "error": null, "counted": true}
{"question_id": "d596882b", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0f37cc3d169de95e905b6950cb75efdf668fdda145d09777740c94024f0bf7ca", "prompt_sha256": "4afe0669c355bc74e689421dca04c8014e203bfc984480019307e9bf815cbc25", "flags": [], "error": null, "counted": true}
{"question_id": "d6062bb9", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d8775c34047124c048ee760837ceb0fc49cd37c744046f169f4038d23c876582", "prompt_sha256": "156696ac75aa41926f20475cb93216549033d1766d8e808cccb57d29d0600595", "flags": [], "error": null, "counted": true}
{"question_id": "d6233ab6", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "da1a3b990cbde9198bfd785312e491dcd26a1145eaf55942fa9eb57adc8e51f0", "prompt_sha256": "1179badbf8195e72589a195e63530d33cdf4f27d5b54817b96867bbed943853c", "flags": [], "error": null, "counted": true}
{"question_id": "d682f1a2", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "edc98aae976aa649c4d1aaed629a9b4d4641887871fe9debafc35e35410b3ff0", "prompt_sha256": "05f82a150dc38eba90bb057d4e3c06810e8224ad8f4ca04c87cac3900aba3841", "flags": [], "error": null, "counted": true}
{"question_id": "d7c942c3", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "21976e0b51b877fafb9223c32debdd14b1a5224e46da465107cabc5b435fb584", "prompt_sha256": "5fc463b891d621cb489b8689220b641eca1d59fe86bf71b8c4a91211b40b468e", "flags": [], "error": null, "counted": true}
{"question_id": "d851d5ba", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e032f48a7145953c04d19995bd9816cc78fce333e2bdb4acb154497c2a4ece1f", "prompt_sha256": "589be6625bc9b4753da064c94a51f50cadf77b639df083a44053c236a0cbc57f", "flags": [], "error": null, "counted": true}
{"question_id": "d905b33f", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8ae690dd8c78a67b3ece510b39c447e1ab1706233ee7c5703b3a92317eaa6c75", "prompt_sha256": "4440ece4c2cb1fc3a60d5f8e4194d9fcb7da4fee5fd594edf0f04064b9b4874c", "flags": [], "error": null, "counted": true}
{"question_id": "dad224aa", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "54d49abc4aa8af613fd8d87a181007e84b11a5928788dda6c21b7cc80ef59130", "prompt_sha256": "a881b6363aab8c5ffa45e7e227e42afe5f08df6e851fbecf14b5ef7263af87c0", "flags": [], "error": null, "counted": true}
{"question_id": "db467c8c", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "65b9a72b049ab40b953ff6864c3651e25daafad1f824e2768f98fe938c57e100", "prompt_sha256": "7de55041abbaed1baba52d29539a543c33d017d2c0d2f92a97e18a95b30a0278", "flags": [], "error": null, "counted": true}
{"question_id": "dc439ea3", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "233a1864b6241b496ac319086eb043fc574a9302492560235213c4e04a225d97", "prompt_sha256": "ae19e1bd205dcfa1733e2ddf54acb27e4b62691334581916f8b8d15c3f20c84d", "flags": [], "error": null, "counted": true}
{"question_id": "dccbc061", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "710008f946dd9d670c25d0a83eab9e07475312b56bf7866aad5270d167f9b3f4", "prompt_sha256": "e2833c52d0e7011589f59e90dd9a207e0f85cbd83ea67c782af5640e03414097", "flags": [], "error": null, "counted": true}
{"question_id": "dcfa8644", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f57c72c7f9819ab45fd806fa28e4aec874a5facc7c567daade4fbdbb33f728af", "prompt_sha256": "3ad5108649670b70c0cd50f5ab9c2cf5a4329b2db04a3b586c3422dbf181434d", "flags": [], "error": null, "counted": true}
{"question_id": "dd2973ad", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "518878ae27dde57dc843dce52c1345231af723a5450af11465a041ebcb011ef0", "prompt_sha256": "70d0c579ec6159c664668c70005244badca5bc4219d39cdc456dd811edababcd", "flags": [], "error": null, "counted": true}
{"question_id": "dfde3500", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "955b2c7a5e115685156c5196fc67f16d5ab45f9ebf36f3a17c160c1e45fa1b98", "prompt_sha256": "92e1d78a5b66dcfe6cfb6b826a5c508242228d62bbb5f8bece8334d257ff2b72", "flags": [], "error": null, "counted": true}
{"question_id": "e01b8e2f", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1088050a10e03297f2a0396d3a06416ab212cbeff8ed6a15556afce00e15e064", "prompt_sha256": "1c2f09167cca76396221eaf34c962c69ab7e2332a73c6ed19f011ea31f040c8e", "flags": [], "error": null, "counted": true}
{"question_id": "e25c3b8d", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e394a1301a57bd2629d3f875886acdec6dc5755d78a294dce360c54cc7dac054", "prompt_sha256": "9c7254ce0d456d7dbb8759034f764d75201a68618af87338bc4cfeddec39ef05", "flags": [], "error": null, "counted": true}
{"question_id": "e3038f8c", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "69395f103fa5d98f03b3c71a0624179ce54b300e1a791e319d5811c31ce3f465", "prompt_sha256": "378b6153ec6ee39df20b990cf0bbc22882f41779b485269e934566ea75976aab", "flags": [], "error": null, "counted": true}
{"question_id": "e3fc4d6e", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2be68cb1ca9c09d1455d18ce55afa9a4c1dd893649047ab155f39364d990065e", "prompt_sha256": "4f8793dd3042872c30a342f0d11ce8cfac42052ea2443890ee25c426f1c2ba28", "flags": [], "error": null, "counted": true}
{"question_id": "e47becba", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8ca874bb24de98d2606527fad36e7c266a7d42dde57de5c7fe290afec8ec8e16", "prompt_sha256": "49ffe584973e52078166af521524919f744a853b5263b9309a4543cdbcb8fbc3", "flags": [], "error": null, "counted": true}
{"question_id": "e48988bc", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ba31f2e6ef6c04f5d14e21b456c08d1cc465d7dffe6cbc61200f3989d816d32f", "prompt_sha256": "2dc03f76405ab90c9fd583b72f7b1e618c8b5a4c790bee60bcac61f2d590f074", "flags": [], "error": null, "counted": true}
{"question_id": "e493bb7c", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7177166b7fbdd5e93e888f277369268d26779994337067bedda59be00232366d", "prompt_sha256": "c83aa4506ab520efbaa8148d864b1e9bcfa263f0ce679780df4b17eeab143231", "flags": [], "error": null, "counted": true}
{"question_id": "e4e14d04", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8b0b42c5954ff1511ccda804030335ddcc7d26fc99e138606ec065a67843001b", "prompt_sha256": "d7de16c49c770d0bd59da30d4e953fdc4e85c64675ce97c5351b7020e91750a7", "flags": [], "error": null, "counted": true}
{"question_id": "e56a43b9", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "41c4776173f4b1890f1abc7e8a35b765ad34b8305406105907d0959a7b750e75", "prompt_sha256": "df0a363f06aa5742ae8d8f8135ce3ed6f6e23e5b0eb83ba3bb493d084e7b93a0", "flags": [], "error": null, "counted": true}
{"question_id": "e5ba910e_abs", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "af4ea7ba244b7419c521f5735ea1f5a4c4aa422c49722ef29f9127bd1f57d8dc", "prompt_sha256": "7142ab234f94efa9289093abc1ee288e19f660216c8a6e7af9708d42524a9820", "flags": [], "error": null, "counted": true}
{"question_id": "e6041065", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3e8b012a99852d2c7e5c356f5b07502856e5785e6cc95073326e95bd13f1fcec", "prompt_sha256": "55d86f2cf8020a02f2b37a2e30d5bbc046a30cfd92edba67841beb1ad970d64f", "flags": [], "error": null, "counted": true}
{"question_id": "e61a7584", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b700ad2e727e0b4fc6a82404f51653cc5bf2512c98f6bc496daabc58b565f66f", "prompt_sha256": "9723bace6e1f7302f394271bbe2aa0368cb638ec7651fc882f73f8a3049d433a", "flags": [], "error": null, "counted": true}
{"question_id": "e66b632c", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "819c6b95242916fa73b7d56128dc0e9b99eeedd39282f0f918de7c831c5133d5", "prompt_sha256": "5f075adc252bcbe93d3e512930fc60b2758fee87e523b73951de34c37417a79c", "flags": [], "error": null, "counted": true}
{"question_id": "e831120c", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1acf8d3395fe53142a4f525d9670f93fe536c7ae17a717f399b8db5661fee1fe", "prompt_sha256": "7535bbe7091d764fd6eb6a67ff05bfdca352b40f3ce25969bc7954cdfdc86acf", "flags": [], "error": null, "counted": true}
{"question_id": "e8a79c70", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "86e2c47e82c2c3753c2b42eecf088d45dc4156f7d47ce5b1cd21582285112a80", "prompt_sha256": "f444607440de004df5312508adfc9f9876aa47c67d7d6f8edeb7852a48c349d6", "flags": [], "error": null, "counted": true}
{"question_id": "e982271f", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "30ee4e1abbf8c637cbe7f25eff792722cf6715db7095014d899f3cb8a64383ff", "prompt_sha256": "c7aac081120da17198f2fdc9cc0e6077a7aa9f2105381f0cf85d85b87a0b277f", "flags": [], "error": null, "counted": true}
{"question_id": "e9327a54", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "238e28ca70c946212430d7eccff95fc0bf67f645ffb4576a08025f45b07b70d0", "prompt_sha256": "1ea114974b93b081fb83272d8c09021c567c7dec02d0aa16ca7488be3551ad83", "flags": [], "error": null, "counted": true}
{"question_id": "eac54adc", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a60a672f28e3d55028e3938ed402541f0139d6f96b6a5b86b42d1a02d4c4536a", "prompt_sha256": "4505b36114cd7764b91b0d3234619a8d06212dcce60f6c56d8cf85bc00c18cc2", "flags": [], "error": null, "counted": true}
{"question_id": "eac54add", "who": "opus_pass1", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b0b49512579823914b13c94f797937955cb68eec3383d44f4bd922baa68d9f49", "prompt_sha256": "e80abc6da49dfa51897bb939c13f03ac61d09ddc5497c18c79c0a84da368cff0", "flags": [], "error": null, "counted": true}
{"question_id": "eaca4986", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0f267700bdcf7f7335cc55d478c784c7a2c048f3c851880337c28f73f2841c37", "prompt_sha256": "725e7ba19bc98efba0f9ef8425f9cd54e2472033fe6ac5d7a64ff69b011d4be4", "flags": [], "error": null, "counted": true}
{"question_id": "eace081b", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2c4c44ad3fa643ce4fdf1ab89bb0580fabf7588efe2eba71d749dc5fec705856", "prompt_sha256": "c5e32ce4ced7ade3d326f92471124b3328463d2e45309f2c331c9dc7782fe227", "flags": [], "error": null, "counted": true}
{"question_id": "ec81a493", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9a4c18c91892f63f510bcef8d5afc1563c3c5d7f11f6e05f3fc4d5b04937975c", "prompt_sha256": "d0b7b00d046385ab1868cc2b0bb5104bc6c8755cafe528b4b9fad19449454570", "flags": [], "error": null, "counted": true}
{"question_id": "ed4ddc30", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "28dc3000188dfc525da7cbf2289ce6c5125e215a7498fce806fb5ffb057c572b", "prompt_sha256": "acbf7e290847f33677da5d918c3685ae7c720ee42d2431439a681d024834eab8", "flags": [], "error": null, "counted": true}
{"question_id": "edced276", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5b0194bb168d4d1675b1ca579ac52ed48fc73545d28ee1ba7b0eaea4cea033ce", "prompt_sha256": "d79b30d7ded8dec5661c8d09b6b3f6f50a45119143910a3cf2ee6379bf165f44", "flags": [], "error": null, "counted": true}
{"question_id": "edced276_abs", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "27938ce164b7a0c1f2abae101dbbf35a244069f96a8657ea7047b5935f0a1a03", "prompt_sha256": "34b2b97645525d37e97bd15514c3f6f83dfcf91b157c481e09cde42afc6a41ab", "flags": [], "error": null, "counted": true}
{"question_id": "eeda8a6d", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "22557317c1cc35e1b570b0fbad932b1fef42f017fccc4fcdffdbd9e398cf024f", "prompt_sha256": "9bdae9761a8a151512591f91e4c82e6a800cf95edf366a9de8546d354d3b0fd6", "flags": [], "error": null, "counted": true}
{"question_id": "eeda8a6d_abs", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3bd69f1dc2c3dfbcb1b8214229d4fe6f37456ac1438aaf9bf5faa37b99038aed", "prompt_sha256": "c37ef650fd2f394e6f839e974f299c89ee5903a2678d550f4afff6e0aec319ee", "flags": [], "error": null, "counted": true}
{"question_id": "ef66a6e5", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b6d24de2771f8ddaf41544c8f04bcb692768b52bfb1cfcdb1e64b294a3112a75", "prompt_sha256": "f39b324ac5e9c8fa9515b8188f7aa0cee0a9e5e29a748dc32d95b17e07a9f14c", "flags": [], "error": null, "counted": true}
{"question_id": "ef9cf60a", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f62bc7d9705097eae21af4e85c04f71d58db345e73e56711acf52d3048bf8499", "prompt_sha256": "70482813dda2a1c4636492e7183e152031bb01418005d1f576e63fe70ef46578", "flags": [], "error": null, "counted": true}
{"question_id": "efc3f7c2", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "36a06f7e8280ab192701a45b1e9eeb0bc7131c4808cf53b1dd64f0b7a7c61d68", "prompt_sha256": "8c438b790a52d1b8ee05cf8f7e90602923fff94680d49af50212a81e3d115dba", "flags": [], "error": null, "counted": true}
{"question_id": "f0853d11", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2c8b09eebffef443dde571acfa218188d1d9153e8d7e00b5ffe58462b82dda3f", "prompt_sha256": "6da200c4171eab91a24624c4daff489b0b5dc6f2243ab0679b52f35245b4ee6c", "flags": [], "error": null, "counted": true}
{"question_id": "f0e564bc", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8f5885e70a18ea37fc24bc8b7dc1b498627ac423bf410d3b74a0f1128d9ee2f0", "prompt_sha256": "cd3bdebde5d6d532f63650936ad4acac9e5c1c875a7a01bff3c6572e07f6c339", "flags": [], "error": null, "counted": true}
{"question_id": "f35224e0", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e5ff0e3b0a0b76e044614d2d6d231a12987e495c1eb14f184f9a7ca04c44bf8e", "prompt_sha256": "678d9194015e46d96e137c2c6202831d13d72f3807d17213f766751914276358", "flags": [], "error": null, "counted": true}
{"question_id": "f4f1d8a4", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2838b8ed38bf6a9d32d1606d461dacdf6023eebefdbcfbd5201464591b22de79", "prompt_sha256": "8fe8658234f17015ce35c6e325b45d0735bd9c2fb880532e1f147bb31b039ae5", "flags": [], "error": null, "counted": true}
{"question_id": "f4f1d8a4_abs", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2feed9c6f7e7e7e8a769a080b3646d45acaca5e7076fbf0ac5c6ab1cd7a176ac", "prompt_sha256": "68915718b2c273569eab003e1253849579e99abc51ff23a9dab7e30be3368c3a", "flags": [], "error": null, "counted": true}
{"question_id": "f523d9fe", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ef8a5456475955cdd07fd36e8412d3a6c472752f904573220ca7ae6781e31829", "prompt_sha256": "786fe01dc3ecb2581cfb4f25f35e57f07d36b0e73cc5ad07852b8c1cf2129af6", "flags": [], "error": null, "counted": true}
{"question_id": "f685340e", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d6d3ae4cb2da4c2d824d2f70c049c562d89095f31f48399d0c8cf0c8c2901cc9", "prompt_sha256": "a6237b6d88e79042bf39f180f0193dd1e1bff9546d205e2e2f6d6c0f656334e6", "flags": [], "error": null, "counted": true}
{"question_id": "f685340e_abs", "who": "opus_pass1", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3a07ecfbb12ee74ce546e17fe6c677fea1e547539e36278bba5580c0218b3b64", "prompt_sha256": "318e600e6be86e23cbbfd81358e7e959e710701572d2b2f75bf6afe8ae79d61e", "flags": [], "error": null, "counted": true}
{"question_id": "f8c5f88b", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b48293f43d136d35e87d4f584da5aab3d819ee0a77996d9fa4d6aaab4cd9307f", "prompt_sha256": "03ad36de87ab063ebbfef5a2f8caa452c0aefeede70b147838655e44ff5aaf8d", "flags": [], "error": null, "counted": true}
{"question_id": "f9e8c073", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "41d1b0883cbdc0f5ef3747c437b812cc4e5d44a19b1aaec81d3e19fbe1c75c38", "prompt_sha256": "00f47db650f6d36960b3cf2a25825ea724bf1923076371532fa757cec976a6b3", "flags": [], "error": null, "counted": true}
{"question_id": "faba32e5", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e693a8443896646db9d15017b6b9017ff4b3d7dadc485ca9d57b20894fdbee0b", "prompt_sha256": "e2834273a149cb2713d0aa67ed4f774e22316e042d6b45dcb0a7a8ea95f6b73a", "flags": [], "error": null, "counted": true}
{"question_id": "fca70973", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "fa0bbbb1ff18042624b922dca0726d7405f90200c07a25debba4636ce1f3c398", "prompt_sha256": "84ae786d77736c3fee9cc6e2f31d02d039bbf5c477c0cf0b2e1c92b37275f7b7", "flags": [], "error": null, "counted": true}
{"question_id": "fca762bc", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0eb8643cecdce610a8fb4f6d5c2ef866de3abe0f41b96daa8faeaf793f92a7bd", "prompt_sha256": "f9ad7042646c6e1c00fdbd545833533c0ab99cbd9521b1004181b371dc5af760", "flags": [], "error": null, "counted": true}
{"question_id": "fea54f57", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b76e1868c612f6ee634545e21cfb186ffc214cc164c0119efc04743d38a167d8", "prompt_sha256": "1f47bc39fcbc5e96324ca4dc64c3b47dff4664e4d9ff84a3013ce2476f4b2124", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_0a05b494", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "abb51e036f6ac179e550a644904253ad63ae043d801aa733fb916300ba9e7cee", "prompt_sha256": "c1c677c847b91639689a71a19dc519ccfd99343c74da05b81a8fe019f3937f34", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_0b2f1d21", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6c094e5025826c39892dc74a75813998ab2fb5127df58fbf0f07e88b9b0f454f", "prompt_sha256": "b9f7dbc561f33844cb0b8cc8f060fa6a81753dcc58613dbecc016512f0877dc1", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_15e38248", "who": "opus_pass1", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1a66aaf34d4ee75f87e2b156ec5f2a35239d94bf06e7f5df9a0414cfe40ccb7b", "prompt_sha256": "f24ca3f653de92f2e5f1ab1c0ef519320bb1785479ff044ed74c315f9fd781d2", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_18c2b244", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8dc138dcd0758e1d8bbc9959eeba2157612950452588e9cfe0cfc6dc21be25d1", "prompt_sha256": "05bf418cf8ebe9ccd64ccc7cc6716a0f74636b0739e36a24c253a0a6b8c7373a", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_1916e0ea", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "75b730634950266a0d20a19570aa117f36505386b5ddcc6b61a305ff05b9c61e", "prompt_sha256": "a44fbb22eceded5260fac80a4d9992e55d41c934309384868552cec162c0322e", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_194be4b3", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "676e2f55bd0b6c47be0cbe36eabd89accbde6af72dd4ccef1b77d5a4e0e4b183", "prompt_sha256": "574de4b6edab0a628565cd64c88c6ed4b294be054ae7d8d11ae07ce94a473603", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_1a1dc16d", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3634615a6420d4de858dc4ca75ddf09f53abfaeb6045895a1487792a949b3c5f", "prompt_sha256": "38a9bdff5fc0431c04f204ef752fb2b69dd02bf06b8ba77ec1ccd11361adb153", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_1d4ab0c9", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "872025aaa479b098534443ef71be4bb3ddf1418498c71bb42fb2bd475cc85a9e", "prompt_sha256": "7d4af992fc97cf77a52a1170dd9d0a04a9e75af73d8ffa28014caed7a9c21a1b", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_1d80365e", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1b72994a3295e2be159a2fe5893ec130bfc123ad571df3ee8334096e7dddaed4", "prompt_sha256": "8777f002d3959b75fdb483c7702de6b53a89a4a30e8ad1857f326752e11c1bb6", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_1e4a8aeb", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "09ffed3a06a387b75fe8a05cb3e0c16ff9f9ebcb48c73de6f5c105cfb2634061", "prompt_sha256": "8e31bb75e7123300af6d9d0f70d8d84d7b966afb9b0f090a79b70b7c64484bfb", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_1e4a8aec", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f093ebd9ab326f4c6040c6cd9f1a06886d8e17957689f98643c135509e2acf4d", "prompt_sha256": "1e4f6da54dd9d1f8be8196c0dec7c7c4b7d2c56c0824c8093074bcf7abf7e78f", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_213fd887", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b1b52723edf51b06d36e2dfeaaaf2f547cc96ed075d51d97e0992225392fd02b", "prompt_sha256": "579d3a8bbb5d3e56a66e98fc5d8bee745ad7ccb1e743ff810a58342e0fb3aff0", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_21adecb5", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9bc170432283a8ee24597e2e624dd1065984b059c6c6d2210bb972814783a57b", "prompt_sha256": "3f3a13ba835bfe41b9e5a19db3fc548fa64d5215dd518dfdced7889dc707616f", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_2312f94c", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8134622159db8b2499d36b30b32780e5ad0af37625a5f5bce0916dca9b0a0523", "prompt_sha256": "22bccdec2f2ee30439a651d0f69b123fbafdf7e1cd30f327f7ab4a8ffe65f41b", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_2487a7cb", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "24de7cb8a56d65b4a2163002dc3bf99663b8e6cccd7fe634f4a26c2fb5c74112", "prompt_sha256": "0202627c014bf3381634d2062291bcffda708f1e6c277fa8fddb2b18a4b6af57", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_2655b836", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5b31c3a0956da58fd90dc6c7e8120c52121c580933a2b0aa3674985596e1579e", "prompt_sha256": "19ff1cec9cb2b8df27f73882fbf85c54ddca872728e247c223d4e7b75ff7c3cc", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_2ba83207", "who": "opus_pass1", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e312b1866eb2b2c0f81dc0569f824923ddc917e5548187b19ab1b14fb8297974", "prompt_sha256": "b2983b4556c99aa3ada346288991bb07e08e676c38f6c2e6124afff283bd9132", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_2c50253f", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "72425090faba81f72ad2108a8a3f976792380e30ffd99b4e1e674bc8f3952abd", "prompt_sha256": "f74b142925ff5e0441d15880e30b13a23119e62db305323d162799dd4c7c5cd8", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_2d58bcd6", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e478817ffcd6bb4841beeefec3e706bf03ff345584d899e96d8853692b566ca4", "prompt_sha256": "8a319e18c54497190bce0eb6fa2bf624e719c1dd7829d66f9ec34366c6616abc", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_2f56ae70", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "fa00c0e283f5e45b53c7a4716987048cd482ab5cd893b707b53a5e53d487ea68", "prompt_sha256": "ef3e76bb4d079a5fa548da45cdc7d6ddab9f1789b482fdf0c6dea1781cd31567", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_2f584639", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "49e9ee7554e4e88a3f59578556f8ea0514fc4eb499d0c38d0b5eb41a738fbd0c", "prompt_sha256": "bb3d303da8717d1a7340823619e3513d898a2ec649365162da8fa47b53cd9e8c", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_2f8be40d", "who": "opus_pass1", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b82d9c80a736ebee9d5a0a1cf39b78ef04e5aec89026146d7a6190c10bb45d80", "prompt_sha256": "925ec73e484707783d2851a0b9ee2f24ec25f9f6a1ddd91d07765e99930262a4", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_2f91af09", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c45fcee024433f9343383eff88f387fa3ff62aa0a58b794d817f4072916b9c5a", "prompt_sha256": "13246d59266b5190e800f1276c9aee33bc8c0c73036a1ad47f7d9e1f8302930c", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_31ff4165", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "327d1a94b81bb6b2d8c32ea64778312f46923d903a012921638bf04ec2aa80cf", "prompt_sha256": "432a29d89e152bd7b919aa524f778884ba40e020f921d1cfbfc533a8c30bbdca", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_372c3eed", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "94c8405ee9536c93750da790e76bc9b796711072bf30efa6c769bccd1c894cf0", "prompt_sha256": "f0380a7de4220c3cf8a01e7ae2ff022f15daea82f2afe013e86e4705e95a2a2c", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_372c3eed_abs", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "17bae1eea51279b793213ff90c7014cfb138737e399a14bc6ba81689db25936b", "prompt_sha256": "5c7dbd0375a345d337ae29d562d90552c2e9623a6b430e190270cebb23f82e9e", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_385a5000", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6355d9cbfd0a9a4c536d2e16b7ea6323c87af774e7c39714ba6103f930889e8a", "prompt_sha256": "b84b7bb81b7c6a44b70a0e0cbbafaad75ae0a27845e674cc3f533c5ff97543e7", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_45189cb4", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3922e3eba8f880fb00e6589dd48e327372868caf7a234f61ee3cd9e81bf4b913", "prompt_sha256": "4ebd3d20d9d2c2047c378191fabc692b3a431bdde6a18b1f498cdd1a5200017d", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_468eb063", "who": "opus_pass1", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f32733bd39d0e54867298015a4ebd5f95bf99e1c4a0b27b3ef29e227a470ed9d", "prompt_sha256": "2c23aad81455c68fd360a6f5e0e349fb748fbcdcf4d75eec8d1b8e11e702cff1", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_468eb064", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "523c2b95948f72a3a36bd00411f7347eab6c8feb061f9e668f8722959cf51daa", "prompt_sha256": "a0e41462236e45809ff876ea38608eefa1c4472129fb17e79cc30deabeca6cb4", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_483dd43c", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8d76d5bcb2b04d785c8b8e4f274037355634c2cf5f2242b12bb3fe8d020afd29", "prompt_sha256": "67450a12bac766cb3637a223d1f05cbc5d1a54b1fcf73e15fad4c25584a8fd47", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_4929293a", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "dc59fe489b122ae5fa272051b2227330394d5b4efa5c36ba1fe76d4f684c1264", "prompt_sha256": "aacea2226937e371c559daa59f1b026c77902d756e621bc18eb63e997b28f5ac", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_4929293b", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3e72297492281ba827d45ff9da3a2003943b532ff5d558ec97646586aaf5906d", "prompt_sha256": "80d0536e95c4f2a1d8ac02ca23d2451efbf5dc16929d0cc299cd18efada45466", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_4cd9eba1", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3d7dab4ce9f6fe553074bc51f2504456a2f0f293ec26c039f1ca42c0d22d501a", "prompt_sha256": "31651dad71792fdca6acf6463b8dfe80a4d3df71c8d24673efdb31c221662679", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_4edbafa2", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0f32b2f581d68f30342c30c416181ced9385e2a556fcfdb4c54f8a6d5b529768", "prompt_sha256": "5013d6972a5472e8f7d6c9e5095e46c7913b9a23c71f370a2c5cce6d952db809", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_4ef30696", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "81b861480fa9cc3bdfd9d99f5f4a84e8663f1ac7179e6b304886d26ea4a85379", "prompt_sha256": "44999351d0fa5dd882d7b4abb05e72793d4fc6850c3c9d34fc9ce372aa18f722", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_4fc4f797", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f9a02f1ce5612a9b8179085702aaab0720b6a482d0821aa3f6a25a8db3b2a90a", "prompt_sha256": "d163612cbdee4c5e9edc65795e0b5bead466c31018dedcbab3bcd5f09526201c", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_5438fa52", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3c17deb59835573e164076e0a353ab0f833869ebf8689ab1fae6d9784110bceb", "prompt_sha256": "87c2acb8465ea51447fd3703d01bbe3d3dacb6324b98d0c157c9bbde828b87cd", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_5501fe77", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f13edd62b20af918410c29df7306d67236a229c2275426bdffbe5a585f41dbab", "prompt_sha256": "4f9b80d37f0062b270fef5b7d4bb65a52cd3152083ec7a8668dc6459f7f77c29", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_59149c77", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7c78ec213551044ed57aebcaa3f5a99c2a9c8f3b3de0a22afc4dd9e121fdc4e9", "prompt_sha256": "a970103fddd61e515b1dd66bc004e7f1d7e7a10ae698a2e37c1f2bd4b60a32b8", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_59149c78", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "96f5f12aa1f000555c0bd24063592feeea4a648d088b41908688f0949048d5cb", "prompt_sha256": "a2f0cf263611f6fd5fff8cf32312896d343118dfa6008d1eeded0bc554ef0544", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_59c863d7", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9ab789a2db40a3ed635ceacb6886efb46100b86199b01a47b9ab53d2a9771676", "prompt_sha256": "95d357cf4ae6f4fd9fc63742f862429374da0ad51c097399d12b3cb2f807d644", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_5dcc0aab", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7e5902e4db55d08472c0ae9c17b9c1c4405c063ab08243299e64505f2cea0005", "prompt_sha256": "3adde319e4c3c1a200c9481ba69cff6b701e0af13747b359f4611010c52e068a", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_61e13b3c", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "eba85701e116b784e226088589e591642c8586a3506ac010b6021bfaf5fff264", "prompt_sha256": "255d7fc0db5ed04f3d0ef36a2333442b1492c2d4f1878198e26c6db2bcd14f58", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_65aabe59", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "36bb4759c83381a2f986a506fbe8e8478b115416215c89303c1ed9e2f9625c27", "prompt_sha256": "e82e08eb8b9ea5bb6427f675f787b651d0e5acc14b0c39be3d4dd92b15f8ce64", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_68e94287", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0e9c57cbef81e7cfe5726e902f18ee7fca94c830209e48cae30f8f1efb7985d0", "prompt_sha256": "3ff5a8fe018e772f42b32f06142ccf122153b8a1dd0867de2df86716bf781d87", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_68e94288", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c0c3d8c3988241f4d2d14e7d01abfff257e0acfedf5f9c93f4ede9b0da64caa2", "prompt_sha256": "76a9ebe8493a6bbca85c48c8d1d0bbeb2166124cd3893730775728b1d85f8e18", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_6dc9b45b", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5b2fa07925d02c7a926f150af68bb97d1ee11a9522d76189075186ce5e84fd1f", "prompt_sha256": "80c2c351183a66a439940d362e38a7c84bf9c094eb90584899c0a96c2190303c", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_6ed717ea", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2c1209a8290a64a43d705743ee44cd467795f707e52c8b76aafe1546c5379f70", "prompt_sha256": "e28c64c090233fe8049d234cfade830c905e20d07ffffa7bc8d5b31e50ffe4c3", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_70e84552", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ee48573f933275abd21393c8dabde090c720140cd8d3121db13b9c3b5a5bcab4", "prompt_sha256": "4a6f7cb70803508851a5e6b9a3300c85c9fe8b646a2f0a56c836ab805923e1de", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_70e84552_abs", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7f7674ecdcf507052bb0bc600180a7758480594a411cea12e737923ced481720", "prompt_sha256": "3a674a3ee6658f059f4b49c090fd8f59f613f234282d8bee39873922e6e6c005", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_731e37d7", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9e26a3b1d4821eb8bf754445e5ccbf706556bfc7ab0c000e1ed5ffeb8445a5d7", "prompt_sha256": "7365c9e6fd91e4749d95b4b97d53b7d59408d02bc085600d184580ab900d459b", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_74aed68e", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2cf6e80ac8a6df8ed893782c1db304380035348f96eebb30fe03860cd4c78149", "prompt_sha256": "29fe7d070bde688232c5c77ca499489e3dd6fe6d00b5d1f34f33396cfedd1b3f", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_76048e76", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "85d5fcd021bb87399cac329dfb50ce5249610f03ff2c7bd1df8080b7688bbd71", "prompt_sha256": "5932e837a4a423c59a780b5a70c527549afb1bee03fb5f3098194e95210448b9", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_78cf46a3", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f0f85d06abd312054fffb5e902b7ac4e95fe824f090a76b1f52c7554869c6f9a", "prompt_sha256": "d655a01e51f8eb8140ac9926612668ce756c890986782c05e94e4cb815a6c23f", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_7a0daae1", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a9b17c5e06126c1839b9b7e42ed831608a24fade4e3402d2e9e29ed11ef49ed4", "prompt_sha256": "e370a0a6b6b49db8098dea74a9dabb97cb85d98fd5687a8cd7ede704b35a45fa", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_7abb270c", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d301863c4b11ba7792368db4c5272771d0712859709ad7ac880f63cb36731988", "prompt_sha256": "13c9ea4b08fb78deafe4b3afe3f78871a77c6b532153b24bb4796f68cbbafe0c", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_7bc6cf22", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b3883f3e3b2476ef46b86334cd79e5c36c3657dac7da238f8846491978add8a2", "prompt_sha256": "c543e42cf47608354aede8558ca1b853b9fe28eb7c77412c5bc31dc21d63fdf0", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_7ca326fa", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6b61d84cfbadb67821dd76bf4cda0862da6590e6a35ff75fcb42ade89c0dc5d2", "prompt_sha256": "97b10547b2b489cacb8d2bcab3de0658c5b87777209e960740a6b2d06c45a070", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_7ddcf75f", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ad40898e7a4912ca9c5da1b212c8cc3b72f0df1118c21f54b120fe1792fe78af", "prompt_sha256": "2291b8c7646c1f592b0e2003d3bd8f1494a1b683489ea8e7304a9a6eb1e7a605", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_7de946e7", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c37746a058ad24edceabfb72dc828b6f261a70d44e7674883ae72686e212653a", "prompt_sha256": "5190f20bf0a736e82d3b2eebe8fc96104116f4db761580596cf474c59ca989db", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_7f6b06db", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "61f5da14c944c77cf1c537e915fbd63f06431a91c284a8c31339246ef606dd30", "prompt_sha256": "2074f306ea9deff3739c6f8257738f9332cd68789d6707222ba88d5ebc969f3c", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_7fce9456", "who": "opus_pass1", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "67cd59343228ede4a9aa827ef66fc5cf401042ee32c378d497e4e890de312853", "prompt_sha256": "5634c713095d2e60dc8e3ae3ebbfd1aa2572210727073e3c041e2fe4497932b7", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_8279ba02", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "45268ebe3464ce44ccad734bd9d63a36b690956ace714c81d39a6abf04b62427", "prompt_sha256": "cd58818a44ba01beb6fa54e1c7a8678d760af07c37199d795735ac1449ce840c", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_8279ba03", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6667a0df3a87aa83fa7b2055c0b6c986a0024867101589b114908f68fdb64f7c", "prompt_sha256": "7e11b8a4fb58d2150d7722c5a1c6d7f52d547bac001b104767d1c991955b6c89", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_85da3956", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7680b2a47e483b954408f540a9e53b870b45c5e837e516a7d84cbc2f235a7933", "prompt_sha256": "737f0a8d0e43cde9a3bc674ad6d8e331e8d77b4d4e262691ddd558bcf231f99b", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_88806d6e", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "23bd24949ea2a456f51c342d2368070fffce3d8e94f60089b2a924f4b0cc306e", "prompt_sha256": "4e5ecc82e52447adac21640c196a07163ae3b3d2e255355279fa304c059ff0b0", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_8c8961ae", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8066da922535d59551477c2cc2d824bd22467e8bbc39de76cc516977189b16e0", "prompt_sha256": "afaa83ae91d24a7b512d54f98776393da1b91b5d8e4ec4cdde169ad34d9f7e50", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_8e165409", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b92f7ef4128dc65ca187176cec0c561cfb083d86c2e017e3a395cd3bec86d9e2", "prompt_sha256": "146ad6b8c85b395d7947f6690fee9e0e3d9a4b2773db3c1ce465edeeabd6f218", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_93159ced", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d3c67dc32f8c767a06db4cadf01b4355510bdb6d00456bd18a5633dbb6ef6e84", "prompt_sha256": "9ee232ca5b441f162b426f9c6d7a00a7b691fdd1379f9c33f8bd9c9a363f839b", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_93159ced_abs", "who": "opus_pass1", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "43d2a69b6fe578354313f7b21a1024e9d4cb9c467f7572e593deafc8cb9e629d", "prompt_sha256": "57ec0f24a3194aad1fbd13a46b04d74d8740596f171736135d26b30578a8b2b2", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_93f6379c", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5b7c21530629265a2d7e9dfb40ddc4217b9cc4e0503649f62cbdb696e3f81bae", "prompt_sha256": "09f8f25ecee7e9d4343566c969941020844afa6538e742e6a6236a19d037df0e", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_98f46fc6", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8481a6039a886c790db1d99c37337df02ff3cfb99c3fc71ddaaa7b7104e3f93c", "prompt_sha256": "9650d27a9d6a41b3551b952fda8f7ebeb2a60085d7965346121fa61dbc01e3d6", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_9a159967", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "bc3d19ef642c0662c3fde59bd1ec2bddc3b204d6bbe9dbcb2ab84a22b228b37e", "prompt_sha256": "a9ef6c3d4cafbd0f94e15a7cee5aaee1247e84ad2c163afbeb9da089a7bf1cd4", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_a1b77f9c", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5657c22ecc8a912dc3032823a1eed0edc550223b3ae4d49cd4cc34f9a3f86e2a", "prompt_sha256": "af2a3b2fa1b72fc0f27bef68d73d87b95008b9062e3fa3610ecffc3b293ed918", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_a2d1d1f6", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9e2ffe70075bc77716b5947be04d89e6404807e81afef105b196fc6899451c39", "prompt_sha256": "7af14f87379c31b534e83b987e8e7d691af76602b30988c5e5a18f3eca7411b0", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_a56e767c", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "86ab5a86bbb536b3219829caf62fa4098fa708e57929d9ca5b1ffea8f25e21bc", "prompt_sha256": "3fd6698de5057d2e291c46c484520a540594bf4aa1c0b823206b2977393a7a5a", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_ab202e7f", "who": "opus_pass1", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5b43288971cc0b8660248b2b70119bb6fa530211a029b18a83dda829ed034f02", "prompt_sha256": "3c3bafbffa1ac7ef60282d5ebf4ae6faa87a53f181b3ffbf566a8e450c5e7bd0", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_af6db32f", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8b2f619fad2e4ca1b4de234f16c7eb5cb8e9b4ce5f4f84d991af6279157c42bb", "prompt_sha256": "705e35a5627ec6fb99ecedfa770cd60bc65dcf99f924af3293995d40246a9216", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_b0863698", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7b5b8dab8a3f425579a22052b9d0d1c86df6e44afcadeee85a510a7fac224661", "prompt_sha256": "2cd92f6b64d57df49df6fa059825d445a77f1ff2c35c2518838fcd2a34d33791", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_b4a80587", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "dd47c8e625f7d8c72e6931dfe7512223d0b0ef11f2914dc5415249e5563e0e31", "prompt_sha256": "be8976478bce67913bdb22e958cf72457eef5ca92557fe078b877dcdd7589807", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_b5700ca0", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "28097dedcdc1f7fc2d5c39fa1f08dd3fbea785aaf3dd3b433a7586264a2a9ffa", "prompt_sha256": "2437515d18b807aa2741d3e92d3869cb2cf5f2afccc270860cb01fe751e6e3cd", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_b5700ca9", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "734ce7289262c600a1929594a67b8509b201085663a2e6880788805a0e9fd838", "prompt_sha256": "33384e94fb71a34c0d9e41304d30c567ee75ea733d43db93437874b4b9e64c7c", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_c27434e8", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e5e0161cc021d8f707b8d58a0b2f3fd670df6a3e82d6e1bf0e7900b0c8c6d3c2", "prompt_sha256": "34723ca3fe6a8bcfbd8e8d0d9b5036febab8f45157d8395b7e6610f1ef5614d3", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_c27434e8_abs", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "72575bd4b6922386c936e67223ed0500ae196b51e0f42833094599ebe097b86a", "prompt_sha256": "935e7f928b0d58b40eeb363862d1baab7ba3145d14aab9f9f9ab1c65c535c207", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_cd90e484", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5e889a3fdb8eea843908c2b13e4d83f18739ea816f661cfdb87855701d3b4395", "prompt_sha256": "784658fbba07f99e213e7976e4d8dd5982a2f2f5e8d51b403392701ed1b313ab", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_d12ceb0e", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6ecfcc9c04408fb29e902053e761d9e52a6c6f32d102f84fe00a1bda5f82f8bd", "prompt_sha256": "b10f34b9795dfe129a14615b19169ae99e164987cffd849a146b0a8b01d6470c", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_d31cdae3", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4797c07f44d0605a768c6ba5ec4c9f08fa0f904d76f0186f4525789df3e720ca", "prompt_sha256": "555c80f758843b104c98e3a7c9c3386c3b91c9157372b67e0addea0a7b6d3484", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_d6585ce8", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "49eaa4bca22c5825f3a1560602c434afe91fc02c274dfd7673296192da218215", "prompt_sha256": "b81375aa5d61345336236c0117b9cc0fd9e25a281847b77ddc0f62dedd4e04d4", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_d6585ce9", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "493fabae136b1ffc62678db03a4507ef521867b75b2bdd378673e4e32192fd18", "prompt_sha256": "8ee63fada165864b4531f6707ffc333c06df9cc72f741dc448dcf9a8cfb40c18", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_d84a3211", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c98acc8cbb74efa7f245e6dac6e05ef7c913c8359bacebdd91be3d8fd29e9d21", "prompt_sha256": "63f383369b5190fd97390d95bfd33142bed4ce0cd8639e0c04f9cc49d286cbee", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_d9af6064", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "670a0c7ed93033205caff256e4c2fa868c11f9944976972c47693ee85642652e", "prompt_sha256": "98f532425c7bd7854364e4b5bcb4bdf44215dd0e3a94328351a25d360ea79add", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_e05b82a6", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "625899f27591724348bf4743f403f89df645fd1cb61a32f036c2e52ccfd5d022", "prompt_sha256": "39aa2a6aa11c1ca91d76816bdf5d61c4e0d54dcd8dfa1cdbf16acbf68178a7df", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_e061b84f", "who": "opus_pass1", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e8dc8cc42f71819289a7ac90e608e7bb6b06fd5b710f791d393b407f07270b09", "prompt_sha256": "2c3a1b8ff8a0fb9b6ed8c96c1063d511f375cabb51f777402d296c2be39e92c1", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_e061b84g", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "baa4835e8be5a08264cf92f69b5a6dd920c4ad495fb595f9e1b23069bc42ff7b", "prompt_sha256": "ceae83ca829fc9316aed97f98509a112c5333b4682c86ce52dfa79b7e77540ef", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_e072b769", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6beecbbf2a063245cd7a90c0df7175f899af99720919e1d735ab688eb44d45c1", "prompt_sha256": "b2845f66fd05b62a01c73b7a1b3749bb2007d89f2d20c0a2c0a70f35bbbecb2a", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_e414231e", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "822afa86bf7ed56db031ff12a0ca4f3b9eccad38f581c7be68f15ad9f8c8b648", "prompt_sha256": "ae10079f3838edb2ee59bb2beb4c7d93e1244fbb9007ba6b6889e0a150cab23f", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_e414231f", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b83eb1388b6168740e8d56b56480e072640e0d3946b57db6b06aaa9ef85381be", "prompt_sha256": "acedd46ad3783a34b74d93fba4728d78695800d9eaddf17497df1f5cc13b3a8f", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_ec93e27f", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "89e8f648619c884d6206e234b9d02ff3af03cf6d81c059544b06298ac21ca113", "prompt_sha256": "87d5962ebc655aae3fffc87c9790ac737a8ad939ff587acad7c0ed58009c6d94", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_f2262a51", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a8faa2b2140e05ccf09471a9288826009028712119e53ef369890c3c625b8207", "prompt_sha256": "52ad4cb0dceb1e9bd5ad33341181465d7bdf5a66218df71b7eb8b414e8d4b46b", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_f420262c", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "892316e2316037b14b5dd5eb6bf12cd54ec7f8ba6de1c17f1860084a7f6a2058", "prompt_sha256": "1d7f0b84d5ca9e2436a7d63e7bdb2dd9071ed31fdfd1ec65e0c7e5fc2b3fdd93", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_f420262d", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1cb9191f044bcf19b70d4707098b3e7d89e9586989c0e37ed006c4cf8101ed51", "prompt_sha256": "fa47ba27da6ff30d2e8a11ba62c7a908ee34858691a1cf1c962c85563b565038", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_f49edff3", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6dd1df81be1a68d5437b986841663498b157fd26cae850e666aac0f9368d1200", "prompt_sha256": "73d8d0eb5fbdba38cebbdd14f75e49cc30913ad627a4c7475f2a9a44201b84ca", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_fa19884c", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "cdcf071eb30d28304f447728b03633efd8758a7715f75b42215dfadce8cc2df4", "prompt_sha256": "fc71685283f168c3cfaceb0ac6bb1820c8ed1da233d8637cbd7f743ab5aa541f", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_fa19884d", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6b01f8326ef77c566b5c968c4e0c6c81b51db026a77891a340b6dd2815d88e40", "prompt_sha256": "7063d4e80e2f8e4e1167e0884f60cad9f30b3358f19e0c543fdcec124828cf4d", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_fe651585", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e7bf54fd7a625a79a164f12f23f1cb0a8cd4cc7f3a141a7ee2f9fbf3fda5a168", "prompt_sha256": "3e1a80e444e93980af62f33d623840a5aa9a5404131ee11c920ab00747a2268d", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_fe651585_abs", "who": "opus_pass1", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1cf0bb8d451bd0bb01d5a74b4425c93e69b76e3f6ce799d712f8aa56ba87f444", "prompt_sha256": "9e61a4c7738f8df5c273ec41014ebd342616563c1760c507f991875710178f63", "flags": [], "error": null, "counted": true}


==> anc/arm_D_full_scaffold/second_judge_sonnet/verdicts_reader.jsonl <==
{"question_id": "00ca467f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "55c3dd72facc3a4025c3e4ebcc0e50ea39941e2338b1046b6daa20ec68b825bf", "prompt_sha256": "98338ed900dd8d481404545d9a8a82ef9cf1e01c9c4d2287b7f7e0897c59f5cb", "flags": [], "error": null, "counted": true}
{"question_id": "001be529", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "358065ab4ebc7ac27ee0dceb97b2e27ed0e4b36079b0268032b5b68641d19933", "prompt_sha256": "ed34ca8e22622cc50a0b7f4d82ad535c9a9eda66fcb6c9d79f4f27c0b1051bcc", "flags": [], "error": null, "counted": true}
{"question_id": "0100672e", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c2a66bf8c92a428fc03d7cedffded33d5a70e7d21f28b171eb62604e8fb99cb8", "prompt_sha256": "8466d3116b2f26b85e139ca715837d82ae332e790c3934c358fc448c3ae98c9a", "flags": [], "error": null, "counted": true}
{"question_id": "01493427", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "59eb7a6b4c1985c32dc8602bc04fcd7fda570baa41a8d45d80f93583b08aeedc", "prompt_sha256": "cced74a6415034b36419c977c23f5505cbcd826ca4700f760e384e9d02a7b26f", "flags": [], "error": null, "counted": true}
{"question_id": "031748ae", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9e560e18408784df22ad16b2ef54d37b7a22ae031fe7542d04c3c0164c7f7c5a", "prompt_sha256": "2212d61628ebb5ba98725220a4f3d703438ce10352004da8bbd34022c7755411", "flags": [], "error": null, "counted": true}
{"question_id": "031748ae_abs", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c0f09254229d5fafb9c446bc82c8e7d3d3a7c3a3c1043b33787087f684851051", "prompt_sha256": "3da73979270be2b1ce45e3f2a4f05d7011ed29aac0241e929147a95507da5e52", "flags": [], "error": null, "counted": true}
{"question_id": "06878be2", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b17ca3945da54bb5beb3a91cea6c8b0738b53f3ec79d4420088e506420657f7f", "prompt_sha256": "ad2b2cb4fba8979f9701394dec12535815cc5bfc2642267fa7830df4dde205eb", "flags": [], "error": null, "counted": true}
{"question_id": "06db6396", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d48ffd34f98e8419ae9c2ed8c60c168dafaffbec76f6e033524573b63ed58fbd", "prompt_sha256": "9df54aeb3f55f61119c5493f257e00495478b85734e272ffaf0f1cf393f67cbc", "flags": [], "error": null, "counted": true}
{"question_id": "06f04340", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1f33251ce088c799eb4a1e71df1eb063da29468e1d6ac8c9c0706bc406648bac", "prompt_sha256": "4932458f65bdcd7404f8cc70c5e0513c6290eeb603e5a43d904254806f1164e9", "flags": [], "error": null, "counted": true}
{"question_id": "07741c44", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8b8edfdad514c00a5a8bbbf25d38fdf099a85661edc4ac160c896bfd460b58f4", "prompt_sha256": "135387ab5c924801bbd31ffa880d66555ad9791add22da4d096be546b4789850", "flags": [], "error": null, "counted": true}
{"question_id": "07741c45", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "885b2f10dea9209d86fc0ff37b8d6b166798627cc1f42532a9cb27158ab2771b", "prompt_sha256": "3a9dfe70c3047147921ec0c4ae25ea1cd82fd59167ddb4a70eb91209541f974b", "flags": [], "error": null, "counted": true}
{"question_id": "078150f1", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c89e15d8f1c5b17d98199b57b86c309d462abee47ff05b14fa9b5da23b75c3fc", "prompt_sha256": "541f5178d16b3fb25fa5b507326dcc62a2d629aee579955137da6f625747fd95", "flags": [], "error": null, "counted": true}
{"question_id": "07b6f563", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "09ce4604df1441cbe80e232ad82c945208c2a6719769eab75131445c63b7475f", "prompt_sha256": "409bbe336c3ac0167e3789671d7c23381473d1b3ea545281c2956b08035e4c3d", "flags": [], "error": null, "counted": true}
{"question_id": "0862e8bf", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9e805c82a7140c1ed8ac4a4a41b0d204f423282e871e739f3b24607bb7bcae48", "prompt_sha256": "d83e8bfb7cd1d7a70b1a0ee74cfcbeeef2d393d4a52cc0a480fa78a709c6b874", "flags": [], "error": null, "counted": true}
{"question_id": "0862e8bf_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "83c4cd6c142854dff9e7ceb31b3296bb515f1924d2ff73d0a452b8c8eceb4345", "prompt_sha256": "afe6cc10c7d11430e9175cc25fd52ceb1edd787925f95200377ba50153b58529", "flags": [], "error": null, "counted": true}
{"question_id": "08e075c7", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f95d724b49fdeb7fc8e72ba69c85b0dc4b7e5448b507ee78be49f8ee834fb60d", "prompt_sha256": "a789b57f9df60cc14078cd286d6467a15f4ef7f48cd258aa1cfba7f13046c850", "flags": [], "error": null, "counted": true}
{"question_id": "0977f2af", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "072a2842de326d800c7dacfb8f87a5676b1a634db71e26439cea81dde82ebbf9", "prompt_sha256": "7a92cc78618d6a363b913318fc393de0f52f825ec3aa6017684bc96a3d04e5af", "flags": [], "error": null, "counted": true}
{"question_id": "08f4fc43", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8dfa5785339386f629e29533bf91f81fde311568f6db22cf145df63f0cb0dde6", "prompt_sha256": "0895758a60cfbb418f059dd10efaef36444cda77d1072816c306068d539377f6", "flags": [], "error": null, "counted": true}
{"question_id": "09ba9854", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "563040d41bf6e7398ef836caf584be3006664e4d04e356356a23fe437855e240", "prompt_sha256": "74afe5da619144a323faa22d8ce10b137e1401ea94080002879984a063806740", "flags": [], "error": null, "counted": true}
{"question_id": "099778bb", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "875befa74037138e349c836eba16ae9d3018360c3b361e336283e2925addb1af", "prompt_sha256": "1cd3457b672d7a069b8455f4c0d9ed5568a98ee823e77d13cf2721289e910ca6", "flags": [], "error": null, "counted": true}
{"question_id": "09ba9854_abs", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7eb95b5d242f3e4c79163d9ca98e27c10f1ff9133ec531d88d173f3bf24c9862", "prompt_sha256": "9746bc01e2317377af7efc020e4b296bc268c847be4d88e731a02ffc8abcb415", "flags": [], "error": null, "counted": true}
{"question_id": "0a34ad58", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8130b0e4ce0958304a6126494985c19163eb5648eb17aa0e580e933220964cff", "prompt_sha256": "bd6e6692d43a5ad6a0e305739d5e7fc2b8fc9f13097a7a5c03eb5d794cf03b0f", "flags": [], "error": null, "counted": true}
{"question_id": "09d032c9", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a48aeea19f3b99a9c8f9698b63511c641521ea0a4780d29788a7b8f38d71b681", "prompt_sha256": "d5455f0cd98da2ffc9c597373e2603e3975c1e75bfe1ea30c660a1840ff15c68", "flags": [], "error": null, "counted": true}
{"question_id": "0a995998", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "37bc7855ab7d1a8b30489e4dd67948c2133a52002363f3808bf7c94584d4e961", "prompt_sha256": "81416b0f7c761b42d8114a5955c9e8d26ba0ea047fa71ab915a3836255f48a51", "flags": [], "error": null, "counted": true}
{"question_id": "0bb5a684", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6d66cb8e14481a955ebca9eaca99c35ee4a2567fc959ceda6a9d652ca89f944e", "prompt_sha256": "0b6a19f2140f7cc12e1ad7e121c03ebfef5fc14da5ffa7fb39893692c127cf4b", "flags": [], "error": null, "counted": true}
{"question_id": "0bc8ad92", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "80084023f0919b2b3ad33011f2c4a975f5099dd037bc6912aba6094b8c54ad44", "prompt_sha256": "625e58fb87def24bccab4403a0c6ebfa279aaa79a8fa3ec75a7848aba5084306", "flags": [], "error": null, "counted": true}
{"question_id": "0bc8ad93", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "09f17ac36970e210ee718ac51229976646eadd6ff6c64f7c91b41a6ad22a647a", "prompt_sha256": "c495c3ba2e2bb47fe276c3b88735aa460d32c992df1b52676f71905ee005c052", "flags": [], "error": null, "counted": true}
{"question_id": "0db4c65d", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2ff49eba1875bde0a0f631a46fa149ffb5c7ebe8d417882a9ad8bda0a09db17f", "prompt_sha256": "ff4f25b6a3291f05d489c416e2f82eb5885a7130e7192c34156d9ad6e570d742", "flags": [], "error": null, "counted": true}
{"question_id": "0ddfec37", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7e7709fe3d4f8d688d0f3c486bad377705062cd8783f65f26bbe71d408be7f20", "prompt_sha256": "f3a71040dfc2cb3154352d7be0cabc3e5f5441b6baf3e275f11ee319bcf6dd1f", "flags": [], "error": null, "counted": true}
{"question_id": "0ddfec37_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "fc680c24726e8a74d04540c825cc377c30f8d8036e066e7ec96d4ae7b76936f3", "prompt_sha256": "2e43101c822bc0cd16328b2559e99d19bdbc315d168d6bbc91c69ed50c29a9e0", "flags": [], "error": null, "counted": true}
{"question_id": "0ddfec37", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7e7709fe3d4f8d688d0f3c486bad377705062cd8783f65f26bbe71d408be7f20", "prompt_sha256": "f3a71040dfc2cb3154352d7be0cabc3e5f5441b6baf3e275f11ee319bcf6dd1f", "flags": [], "error": null, "counted": false}
{"question_id": "0ddfec37_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "fc680c24726e8a74d04540c825cc377c30f8d8036e066e7ec96d4ae7b76936f3", "prompt_sha256": "2e43101c822bc0cd16328b2559e99d19bdbc315d168d6bbc91c69ed50c29a9e0", "flags": [], "error": null, "counted": false}
{"question_id": "0e5e2d1a", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "35a41f53784c29cbc8d6224d51300063321a4f2fa2cfa28f69884d01b26b9c66", "prompt_sha256": "05d2949dc3a3146c0e082a733860ff3f1e04ab573c258ec1d73376b4b1d9573d", "flags": [], "error": null, "counted": true}
{"question_id": "0e4e4c46", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "67cb23ce53263c98fa6035a7634c51b23d578f25b63cf4bd0a596eee8922455e", "prompt_sha256": "ee206ea9b92d4d89407058f2979ffce53c6f0712ef07689cd1f0ee32c4c7a3bf", "flags": [], "error": null, "counted": true}
{"question_id": "0e4e4c46", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "67cb23ce53263c98fa6035a7634c51b23d578f25b63cf4bd0a596eee8922455e", "prompt_sha256": "ee206ea9b92d4d89407058f2979ffce53c6f0712ef07689cd1f0ee32c4c7a3bf", "flags": [], "error": null, "counted": false}
{"question_id": "0ea62687", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d74b1d71803b1f98508b63dd57bf7935c463f4f57e8a1ca1515806a8dcf51ed4", "prompt_sha256": "d92aa95f8918e77a10644daa1f67f6b5859857643507d83ffbd842090074c592", "flags": [], "error": null, "counted": true}
{"question_id": "0edc2aef", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4d5e3ed891620a0adebbcfb9d7dcbbe50be951cabeada55e67d7eb906b724d93", "prompt_sha256": "0f1cf3889658140bb37d4150308fd228da4cfb7994a3e3287e58ec4d3bcf2bac", "flags": [], "error": null, "counted": true}
{"question_id": "0e5e2d1a", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "35a41f53784c29cbc8d6224d51300063321a4f2fa2cfa28f69884d01b26b9c66", "prompt_sha256": "05d2949dc3a3146c0e082a733860ff3f1e04ab573c258ec1d73376b4b1d9573d", "flags": [], "error": null, "counted": false}
{"question_id": "0ea62687", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d74b1d71803b1f98508b63dd57bf7935c463f4f57e8a1ca1515806a8dcf51ed4", "prompt_sha256": "d92aa95f8918e77a10644daa1f67f6b5859857643507d83ffbd842090074c592", "flags": [], "error": null, "counted": false}
{"question_id": "0f05491a", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ed3db2bea272edcb6a1fdec60804122236b2e0faade1f9590e20f678968419e4", "prompt_sha256": "53e71f29043a35f80073f56cf3bb849e99580227c6c939ea01895ed671d595e4", "flags": [], "error": null, "counted": true}
{"question_id": "0edc2aef", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4d5e3ed891620a0adebbcfb9d7dcbbe50be951cabeada55e67d7eb906b724d93", "prompt_sha256": "0f1cf3889658140bb37d4150308fd228da4cfb7994a3e3287e58ec4d3bcf2bac", "flags": [], "error": null, "counted": false}
{"question_id": "10d9b85a", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "cfe3cf853d0618b85b191c406b27c8d8da66ecd79598e1c44ca74afb590fc1dd", "prompt_sha256": "ef043e1507f49970a7b1bf92da3c36a5853904ff82297f5e1f4f32a9dc3883c8", "flags": [], "error": null, "counted": true}
{"question_id": "0f05491a", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ed3db2bea272edcb6a1fdec60804122236b2e0faade1f9590e20f678968419e4", "prompt_sha256": "53e71f29043a35f80073f56cf3bb849e99580227c6c939ea01895ed671d595e4", "flags": [], "error": null, "counted": false}
{"question_id": "10e09553", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7f20eee6c324785455fc89ab3c854c25fa5a7208bd41e7a546e3b59492fe7e86", "prompt_sha256": "cc3c7b931eb44ce454a9ebd1bd8a4309d1c9313404c04abb93bc138239b9a68e", "flags": [], "error": null, "counted": true}
{"question_id": "118b2229", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "085fb0f84e286de9b36c2a6031e89260084f5819b12f90611ca50cd9a60bd3f5", "prompt_sha256": "7a3df4bae8c37273d2037e187317292810f912f6b08edd9f638a7ece03b3329b", "flags": [], "error": null, "counted": true}
{"question_id": "10d9b85a", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "cfe3cf853d0618b85b191c406b27c8d8da66ecd79598e1c44ca74afb590fc1dd", "prompt_sha256": "ef043e1507f49970a7b1bf92da3c36a5853904ff82297f5e1f4f32a9dc3883c8", "flags": [], "error": null, "counted": false}
{"question_id": "10e09553", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7f20eee6c324785455fc89ab3c854c25fa5a7208bd41e7a546e3b59492fe7e86", "prompt_sha256": "cc3c7b931eb44ce454a9ebd1bd8a4309d1c9313404c04abb93bc138239b9a68e", "flags": [], "error": null, "counted": false}
{"question_id": "118b2229", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "085fb0f84e286de9b36c2a6031e89260084f5819b12f90611ca50cd9a60bd3f5", "prompt_sha256": "7a3df4bae8c37273d2037e187317292810f912f6b08edd9f638a7ece03b3329b", "flags": [], "error": null, "counted": false}
{"question_id": "1192316e", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1f0edcfcdaa8e2f5c2ea8b3af91582b39c4df6be424c432bbb44a3a54d2c208a", "prompt_sha256": "eb947eef60e71b234b5a0a462378b6cd8177cce79c0330b1ad12c2cefb713b90", "flags": [], "error": null, "counted": true}
{"question_id": "129d1232", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0d39884100bfe033303ebfae2dc60232dc88a2298205635524d0d7f3ada8f1af", "prompt_sha256": "1ea28105249700e1640db8af6b761f809ae440ce02e4b02f5408e367cd6d618f", "flags": [], "error": null, "counted": true}
{"question_id": "1192316e", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1f0edcfcdaa8e2f5c2ea8b3af91582b39c4df6be424c432bbb44a3a54d2c208a", "prompt_sha256": "eb947eef60e71b234b5a0a462378b6cd8177cce79c0330b1ad12c2cefb713b90", "flags": [], "error": null, "counted": false}
{"question_id": "129d1232", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0d39884100bfe033303ebfae2dc60232dc88a2298205635524d0d7f3ada8f1af", "prompt_sha256": "1ea28105249700e1640db8af6b761f809ae440ce02e4b02f5408e367cd6d618f", "flags": [], "error": null, "counted": false}
{"question_id": "1568498a", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "57f24a127db7b3c2a6245d526a2a388386156b95f5916e0bd9964445d9ad71ae", "prompt_sha256": "8a2e99624b603970789bffbd1f879a813adc662645556225e58e84d04d395bca", "flags": [], "error": null, "counted": true}
{"question_id": "1568498a", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "57f24a127db7b3c2a6245d526a2a388386156b95f5916e0bd9964445d9ad71ae", "prompt_sha256": "8a2e99624b603970789bffbd1f879a813adc662645556225e58e84d04d395bca", "flags": [], "error": null, "counted": false}
{"question_id": "15745da0", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "efe3a755ad6895fdf347ba20c864410c96625dfc603ce51b238031f947fa8b18", "prompt_sha256": "ac6311d15af77704d8967ecb66c2ae45c325735b4d500fd05a403207985438fd", "flags": [], "error": null, "counted": true}
{"question_id": "15745da0_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3fb047ab20ec5a8a9940fa7141df22340d574dcdd10b3fb4584678bfaf9dc3b2", "prompt_sha256": "57f365bcd691f480f80e7d8292a701e9bcb346a80b6cb61bc264152a15ae31a0", "flags": [], "error": null, "counted": true}
{"question_id": "15745da0_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3fb047ab20ec5a8a9940fa7141df22340d574dcdd10b3fb4584678bfaf9dc3b2", "prompt_sha256": "57f365bcd691f480f80e7d8292a701e9bcb346a80b6cb61bc264152a15ae31a0", "flags": [], "error": null, "counted": false}
{"question_id": "15745da0", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "efe3a755ad6895fdf347ba20c864410c96625dfc603ce51b238031f947fa8b18", "prompt_sha256": "ac6311d15af77704d8967ecb66c2ae45c325735b4d500fd05a403207985438fd", "flags": [], "error": null, "counted": false}
{"question_id": "157a136e", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1f6b96ff0efdbf3fa58c115dbdcbe3ab7070ff76bb0655e195a86e9f5d8c7119", "prompt_sha256": "f424fc2c8e3d6b27b1e139d68e5218bc3c64b43e8c938d670ddaba150c8381d6", "flags": [], "error": null, "counted": true}
{"question_id": "157a136e", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1f6b96ff0efdbf3fa58c115dbdcbe3ab7070ff76bb0655e195a86e9f5d8c7119", "prompt_sha256": "f424fc2c8e3d6b27b1e139d68e5218bc3c64b43e8c938d670ddaba150c8381d6", "flags": [], "error": null, "counted": false}
{"question_id": "16c90bf4", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "17cd646e254b20cb7baf0fbaa08492932d0ad27cb85b38e159d17771848879b6", "prompt_sha256": "5ae588d4daebba4e3d714033f68133aa507e0e878c7d9f6adb83d7d2974b7b19", "flags": [], "error": null, "counted": true}
{"question_id": "16c90bf4", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "17cd646e254b20cb7baf0fbaa08492932d0ad27cb85b38e159d17771848879b6", "prompt_sha256": "5ae588d4daebba4e3d714033f68133aa507e0e878c7d9f6adb83d7d2974b7b19", "flags": [], "error": null, "counted": false}
{"question_id": "184da446", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1b782d205d87432237378aea5fa8aaec6ad7ebd02ff5cb5b1ae6596346e55e98", "prompt_sha256": "0c3879adf0fcfa45c58c6a4815688e7e0715acd2ea94fc4029bd68ffce3cf02d", "flags": [], "error": null, "counted": true}
{"question_id": "184da446", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1b782d205d87432237378aea5fa8aaec6ad7ebd02ff5cb5b1ae6596346e55e98", "prompt_sha256": "0c3879adf0fcfa45c58c6a4815688e7e0715acd2ea94fc4029bd68ffce3cf02d", "flags": [], "error": null, "counted": false}
{"question_id": "18bc8abd", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "49f76b9818be2375e90e20ff90f7c477762aaa9e3e289a9c98ab55782f5260c9", "prompt_sha256": "b22a4d8ddb9836009212597592f3fe1e1d2f5fc5bc0c43dd5d835eda765363de", "flags": [], "error": null, "counted": true}
{"question_id": "18bc8abd", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "49f76b9818be2375e90e20ff90f7c477762aaa9e3e289a9c98ab55782f5260c9", "prompt_sha256": "b22a4d8ddb9836009212597592f3fe1e1d2f5fc5bc0c43dd5d835eda765363de", "flags": [], "error": null, "counted": false}
{"question_id": "18dcd5a5", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "19638efde34d7d640ed1e7f2b1783a2a7ef024c1deaf280fd102ef55e712b1c7", "prompt_sha256": "1bc89442f5d95a2a5223630c4fb3f116723b5d13403db42b46e4aa7b7b8533a2", "flags": [], "error": null, "counted": true}
{"question_id": "18dcd5a5", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "19638efde34d7d640ed1e7f2b1783a2a7ef024c1deaf280fd102ef55e712b1c7", "prompt_sha256": "1bc89442f5d95a2a5223630c4fb3f116723b5d13403db42b46e4aa7b7b8533a2", "flags": [], "error": null, "counted": false}
{"question_id": "1903aded", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "21a0c870e04df18112d584d12afa150000b561dadc6c6d81b813fa78c79a98f1", "prompt_sha256": "b472b709fcdb08076e9089d36dbeabba959f9e233f43eff098e8ea7a2c43358b", "flags": [], "error": null, "counted": true}
{"question_id": "1903aded", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "21a0c870e04df18112d584d12afa150000b561dadc6c6d81b813fa78c79a98f1", "prompt_sha256": "b472b709fcdb08076e9089d36dbeabba959f9e233f43eff098e8ea7a2c43358b", "flags": [], "error": null, "counted": false}
{"question_id": "195a1a1b", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4e6ac3559472b960398ab86e49c5e93567207015b3c95cbb367c16c6740df681", "prompt_sha256": "4f92b0aa747faefc0f349aa27deb98b7e624f83385e990b3769a278cbd486668", "flags": [], "error": null, "counted": true}
{"question_id": "19b5f2b3", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8cc28aa2061ec11384e8af1a3a18c6e946e4d3dc77fbb47a3816d09191245798", "prompt_sha256": "eb849a9f3800ebedeafac836715815d948f16d81e34f5278a1fb33c1109f36b9", "flags": [], "error": null, "counted": true}
{"question_id": "19b5f2b3", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8cc28aa2061ec11384e8af1a3a18c6e946e4d3dc77fbb47a3816d09191245798", "prompt_sha256": "eb849a9f3800ebedeafac836715815d948f16d81e34f5278a1fb33c1109f36b9", "flags": [], "error": null, "counted": false}
{"question_id": "195a1a1b", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4e6ac3559472b960398ab86e49c5e93567207015b3c95cbb367c16c6740df681", "prompt_sha256": "4f92b0aa747faefc0f349aa27deb98b7e624f83385e990b3769a278cbd486668", "flags": [], "error": null, "counted": false}
{"question_id": "19b5f2b3_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4e1b01db9ec9bd770c2c9cd5f6644a86535c218d12954aa8feb48e6966f40ec9", "prompt_sha256": "37ed192216d5eb983d4a3942a6323eed9bb0433f33c92bccd920b25cc51625bf", "flags": [], "error": null, "counted": true}
{"question_id": "19b5f2b3_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4e1b01db9ec9bd770c2c9cd5f6644a86535c218d12954aa8feb48e6966f40ec9", "prompt_sha256": "37ed192216d5eb983d4a3942a6323eed9bb0433f33c92bccd920b25cc51625bf", "flags": [], "error": null, "counted": false}
{"question_id": "1a1907b4", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d74150d94776da0b09e39ef928e4d244c9fc08a7e7acb1582a0fb20657213b64", "prompt_sha256": "87ce46d498c6838ca0f9b1202440b44b9bddcfc14817ca79ccffb5c7c243d418", "flags": [], "error": null, "counted": true}
{"question_id": "1a1907b4", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d74150d94776da0b09e39ef928e4d244c9fc08a7e7acb1582a0fb20657213b64", "prompt_sha256": "87ce46d498c6838ca0f9b1202440b44b9bddcfc14817ca79ccffb5c7c243d418", "flags": [], "error": null, "counted": false}
{"question_id": "1a8a66a6", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "dde1cd3cacb242c8ba7d268fdf1290bb1563fcb565395ff76a8c44b962d40072", "prompt_sha256": "fab4d7328d0df1446df02054ddd6b8bec4718b08ffacf0bb30b87116c5689883", "flags": [], "error": null, "counted": true}
{"question_id": "1a8a66a6", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "dde1cd3cacb242c8ba7d268fdf1290bb1563fcb565395ff76a8c44b962d40072", "prompt_sha256": "fab4d7328d0df1446df02054ddd6b8bec4718b08ffacf0bb30b87116c5689883", "flags": [], "error": null, "counted": false}
{"question_id": "1b9b7252", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "869b2db3fe2ba31979b98f0fe7544f26331f400b4b85d22d35b77a6fbb961084", "prompt_sha256": "bb458498765fe289417cc434bcb11c0f5419eb71ef7ccb325cb2f4e90cb21403", "flags": [], "error": null, "counted": true}
{"question_id": "1b9b7252", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "869b2db3fe2ba31979b98f0fe7544f26331f400b4b85d22d35b77a6fbb961084", "prompt_sha256": "bb458498765fe289417cc434bcb11c0f5419eb71ef7ccb325cb2f4e90cb21403", "flags": [], "error": null, "counted": false}
{"question_id": "1c0ddc50", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "47f53036413a348a35d3a8f0e0a4ff6421507f479f5190c5669811db0d30441a", "prompt_sha256": "6f941fec2366c97f4143e9baa9957f3564d3bf2802484620037ab8655cf07cb1", "flags": [], "error": null, "counted": true}
{"question_id": "1c0ddc50", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "47f53036413a348a35d3a8f0e0a4ff6421507f479f5190c5669811db0d30441a", "prompt_sha256": "6f941fec2366c97f4143e9baa9957f3564d3bf2802484620037ab8655cf07cb1", "flags": [], "error": null, "counted": false}
{"question_id": "1c549ce4", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7f479608e013a3a43581ed9c16d51f16b48ff6f33ce91fcaae6afe17d35bc06c", "prompt_sha256": "be8508c8169979af14bf4cc18f589f9d19b1a3301df283e0a3b08f0db64e55e2", "flags": [], "error": null, "counted": true}
{"question_id": "1c549ce4", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7f479608e013a3a43581ed9c16d51f16b48ff6f33ce91fcaae6afe17d35bc06c", "prompt_sha256": "be8508c8169979af14bf4cc18f589f9d19b1a3301df283e0a3b08f0db64e55e2", "flags": [], "error": null, "counted": false}
{"question_id": "1cea1afa", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a7b794e59a3014871e1ab8820b71049be1854fae2e1969c9ac8ec1337e1df15c", "prompt_sha256": "02f93134adf00c9863964852f744bfbee9242e09d7ced32dda2263a6e7daa7be", "flags": [], "error": null, "counted": true}
{"question_id": "1cea1afa", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a7b794e59a3014871e1ab8820b71049be1854fae2e1969c9ac8ec1337e1df15c", "prompt_sha256": "02f93134adf00c9863964852f744bfbee9242e09d7ced32dda2263a6e7daa7be", "flags": [], "error": null, "counted": false}
{"question_id": "1d4da289", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b64a3190386c99b226d80552e21f4ce77f0a6cb94b94b18c859d83061964bb78", "prompt_sha256": "2577d8564315e905e8e089f80a376ff5cbb0b406eb1e39d3b0bd57ebbcd14bf9", "flags": [], "error": null, "counted": true}
{"question_id": "1d4e3b97", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d18bedaceb3e830e3302faea92467b48bba6bb4a1eabafd93fb5d343e0f3a2fa", "prompt_sha256": "843b7228e33b66249950fc7171cd520882d4b7869d1c75d3e93106f900213938", "flags": [], "error": null, "counted": true}
{"question_id": "1de5cff2", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ccaf4efb24a17c9e3bac4176b079b62e485f3af192d45b04e61a2e43c18a7154", "prompt_sha256": "e665f013744f1e972d10a5f9875811f448bbb9b7165a175eca3235d5e7c6b265", "flags": [], "error": null, "counted": true}
{"question_id": "1da05512", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ced124bd397982d33f55c67d8cc47667ca61102191dc8d0b9d3b240075c52ec9", "prompt_sha256": "97139c39f03229fd5b64d077881bcf8a441e983220e92d5cb62616ae6d55e37e", "flags": [], "error": null, "counted": true}
{"question_id": "1e043500", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9d27f12f0b08c2f31f520824ab059e061a664b08bd2d78745a28e39c203e0018", "prompt_sha256": "cc226e5228adc37b7fa074877d8c84f6a0297120dbd9724d7244c444876951d2", "flags": [], "error": null, "counted": true}
{"question_id": "1f2b8d4f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "37dc9ccaffe750bbd1abfd12a49a736d1e22c6a0496affea7175486daf57cebd", "prompt_sha256": "726f1241f83fd46bc1ab4a6497140fc1eae6145aad1129f9abc737be947b91fc", "flags": [], "error": null, "counted": true}
{"question_id": "1faac195", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "17c24bfcd94fabf16a21ab2480a9b11ee21ce6b740860b3019db559a977beaa8", "prompt_sha256": "4c1b7fb32861d17e1b68083bfe64829c517e82da0519f3ba841d14e7efdc7b42", "flags": [], "error": null, "counted": true}
{"question_id": "2133c1b5", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "916dd9f7191c3b99e602f8bf065cd40d02e0f47ece11f48d369ee056ac302afe", "prompt_sha256": "2f15796a9718f31c9d056001bad997d658a550e120e349dfe013291ef4140b75", "flags": [], "error": null, "counted": true}
{"question_id": "2133c1b5_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a5a662634b90f9367ede85c84a70100738ab37566059a37a9a1e1964e61f69a4", "prompt_sha256": "75fe71992788d4a6d41929b8af627ad653f3a46ebd3fd644d6932ec50c9d1f51", "flags": [], "error": null, "counted": true}
{"question_id": "21436231", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "50e1a9d491bb8a4761777352ba237bb461e47506ac0ad43d862d9ba107f2fbc8", "prompt_sha256": "73aa31415d2af7540d8f6b64a7d42b37543835f6c4b4283f80d5786e9d909581", "flags": [], "error": null, "counted": true}
{"question_id": "21d02d0d", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "df616fcf2719ce6f8a6000aa66472e95334548413eb27016cb7731bcac58d4e0", "prompt_sha256": "aa42cb7b504e35a11a58ad3f5fe6af83c407fe5f2c4c1fc20d8b5edb45e236f5", "flags": [], "error": null, "counted": true}
{"question_id": "22d2cb42", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "26e02664c28bdac9bcdbb796ecc3f465751d75b24355cea6954d0d883e690d82", "prompt_sha256": "f9f33950356a5fe9f070b6fa270407c261e4c8e022eea8f80b6728df79fc9bd8", "flags": [], "error": null, "counted": true}
{"question_id": "2311e44b", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "29ced9105c1799da7b0ddcd1df75daf42324f5f84abae95fbd8b555dee0095a5", "prompt_sha256": "8583cc928dc74d1e8e8990aca1d2fc946119eab9c89c22afbd0fa6984dd21f5d", "flags": [], "error": null, "counted": true}
{"question_id": "2311e44b_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "63efeb7fb97b1180b1ccc5ea8d818df5b467de5ff0210399fffb194b10118c10", "prompt_sha256": "2f177a9830e1a29a24230606d9c4f0f7469da1cc5f6fb8a7411512d763a6029b", "flags": [], "error": null, "counted": true}
{"question_id": "2318644b", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2cbc71dcb3fa49c76bd2c20acf1a37a652dac3c64e5c68f88ae667db9d596ea7", "prompt_sha256": "e1b6744f2880f3007992cd0a2a7067ce8c0db783c3c45156312025869f372911", "flags": [], "error": null, "counted": true}
{"question_id": "25e5aa4f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "60fbf6d8d3c279d2583762d482d604ba45f3298d7c1653f78b9e5a3f92f58fb5", "prompt_sha256": "076f12d2c8b6093a48c347192028a8bb8c482f8d505abd0601a66bda0a798ea8", "flags": [], "error": null, "counted": true}
{"question_id": "2698e78f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e2f9d9e5b4ac6754cad1e1e41f72bf2550733d85d805cd9c405c7e542bf030b0", "prompt_sha256": "2d9db042cf34233b756ef9b88416dd121d23357ff667777d86d02ecb76847970", "flags": [], "error": null, "counted": true}
{"question_id": "2698e78f_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7f97dd74beb6f7b9379a71d3254519d27e419a8ad8de76b5bafcc17735af268f", "prompt_sha256": "fe1d949ceda0fcad22d91eb25059aea39ac54013f442221b4b222721e8d3365c", "flags": [], "error": null, "counted": true}
{"question_id": "26bdc477", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "dcabe199776f25ee82438cf08a7ebcb6f62bc5ea67a868638ba3c81477499276", "prompt_sha256": "1b5585d2d3cbaae09807ecf98799e5fa118b52f0168c5e3c051e116d0c47b578", "flags": [], "error": null, "counted": true}
{"question_id": "27016adc", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d8aa8120bbd3c4a07e9e477af62e87ce6c694c3c11177dd92ea5c92156e2a19d", "prompt_sha256": "533842a3cece3102bb7d874c121d1d3d577c26a01b10b4c4a99df518479e158b", "flags": [], "error": null, "counted": true}
{"question_id": "2788b940", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "79eb1a9a832d40f340df3f7665e1ac1f37061161e8b132d0adc22e82f8a666a4", "prompt_sha256": "d5a20699010c6eb14a34206ec8c007ceabdc349ec76b3815e8b9cfb342288a6a", "flags": [], "error": null, "counted": true}
{"question_id": "28bcfaac", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "cefe4cd6abe371fe8713af22db183f50a84d80261c2a8048fefff39a716d4099", "prompt_sha256": "d7f5f424e88c96f28bb0cd968859e4dbe28000a2f3b548955460569de45bb7e2", "flags": [], "error": null, "counted": true}
{"question_id": "28dc39ac", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e1e68b664b8d3fdd9db6729ddb6d90c9cd8b96703048e6d8b884191bee30bba8", "prompt_sha256": "9514779683200f230be7f474a6c2610a72496c33e60e1734222c516b96e8b981", "flags": [], "error": null, "counted": true}
{"question_id": "29f2956b", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "13988b8d2623ffb691f93b24935beeb7c1b6e285d3003c4f5189447779570572", "prompt_sha256": "fc4b5dc36701adcd2ef1eb7bbaa5f3e3821c20324c7bba34dea1e60efd3993fb", "flags": [], "error": null, "counted": true}
{"question_id": "29f2956b_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a56c2256301d9f2ce2281e74f88b31d661223089617bcd76cb6a5e3ef64f7153", "prompt_sha256": "b354a5130c8887b1b1a0f64048188c71129604333a6befd27ec48f5aee5f3604", "flags": [], "error": null, "counted": true}
{"question_id": "2a1811e2", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f339f4c937336de6353aac89fc6d4fd9c4a4126bf6c70ca4fba083eced412c4e", "prompt_sha256": "2d004f266f97bc4eece3f41a9c84eacf626294f640582db99defba282df2e827", "flags": [], "error": null, "counted": true}
{"question_id": "2b8f3739", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6b700b292d8dff5cda36dee51530fe06e1191c0a46aada3d70bb2aac4ca1a570", "prompt_sha256": "62c7ce2240c502e810ad237b0f981c2628fce7c287ecc0626c5ebd5c08a4ba9f", "flags": [], "error": null, "counted": true}
{"question_id": "2bf43736", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5d58b70243c8e81835841f44e63b5042f69fe7eb01e757d32034b80a8fecbac6", "prompt_sha256": "d7fea7bfe202a3dbc7cf7cd16c35f5386821be4dceafbdc2bf24921d9d0ee91c", "flags": [], "error": null, "counted": true}
{"question_id": "2c63a862", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "53ccefecd01ec1fee2d81fc5119d703f82207d9a04592ac1f60d122dde56969f", "prompt_sha256": "b9d21121e6bf7c83ce6a59aeb106a7ffda4b412628f85bdd19def8ceb09cb037", "flags": [], "error": null, "counted": true}
{"question_id": "2ce6a0f2", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "75a2356277b3a0dc299971c795eb321b5f79742e802a1610c29c913eb9db7a96", "prompt_sha256": "c735c49c0fb339f2c720a0b6d792968f57dd09c2ff7be0532111f138902183d9", "flags": [], "error": null, "counted": true}
{"question_id": "2e6d26dc", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "10d8f91b66411f7a16fa0b017b8251716755fe6a5e4e817f581cd5b6bd7945c6", "prompt_sha256": "5719c356cfe1f741169bccf6bfcf68219b5e499ae1b837b79f2ebde0f5471cdb", "flags": [], "error": null, "counted": true}
{"question_id": "2ebe6c90", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "874a97c76d740cafb3b5bd64ba859af68a7d167a70680a594375658761e04127", "prompt_sha256": "01441a3a54cf44843bfdd23d499f04220e48925217773e45f101fa14ca1079d4", "flags": [], "error": null, "counted": true}
{"question_id": "2ebe6c92", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4fe409201d5c60466c5a8ebc5707a88896b8097e864910b630275ea543e82107", "prompt_sha256": "24b74e4bd671e0bebeb4f3c91f0dda3cb48882d68e7059486de81168e5a9fd34", "flags": [], "error": null, "counted": true}
{"question_id": "311778f1", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b5c4c63e357e7bafb07031907f97f9b5493c0a4227509bf6ebcfae4620657acb", "prompt_sha256": "7648db5fd55385053abfb1e79fa86facd83afb37965abf9a671355775503f0d1", "flags": [], "error": null, "counted": true}
{"question_id": "32260d93", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "121324041c71576d56f4c4a0749d65b479a110294a6c0e7184edb4bd151f1fae", "prompt_sha256": "1204e31c80e553129fd8a4687e540bb0038e93aaafaa612968a6dd79f53ec84a", "flags": [], "error": null, "counted": true}
{"question_id": "3249768e", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "91254bbeea8e29fde0830966b51760701e109925462817fc2f27f9babff14575", "prompt_sha256": "0a79fad71e1c3a33d0de91d957db5806888ca3cf6f0e02af5529d2d979290cff", "flags": [], "error": null, "counted": true}
{"question_id": "352ab8bd", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "bf080415e89fef0d47a74bcb23bf0bf622ca828c73352b6e81e5cb090f78320a", "prompt_sha256": "d26bac1efe6a3f926772b4050b57d06f501787d5ce7b81abe00fc963f09d382c", "flags": [], "error": null, "counted": true}
{"question_id": "35a27287", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "59287b4be7045343afaa167be9a23fb7d824ce959ad8130da867f301af013a5c", "prompt_sha256": "521664afe4d6d23c6c7c6cb79542bbfec2a9b2a15f563bb796c5600eee32513f", "flags": [], "error": null, "counted": true}
{"question_id": "36580ce8", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "adf4f66ed3101b3e8178e905f45678cb1f230565a9f1eaa9e69df6350b7b0a23", "prompt_sha256": "14f228df51eafb8e046180c948582b9e8ffb1dba007bc1d21adaebcc26b6f223", "flags": [], "error": null, "counted": true}
{"question_id": "36b9f61e", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c61f46dca3a12767afe35bb49c0a2c86a7b9463cc94ebb57578e45582f6cfb20", "prompt_sha256": "f693c7b3daddc04fc2262960b7609862ecb5b995e549f16a467c088b0978bbe6", "flags": [], "error": null, "counted": true}
{"question_id": "370a8ff4", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2c7448f0579bd935c8da95211cc7927d4e1442473981e7a9cd699b33dbdd5684", "prompt_sha256": "c89a1e4a3813efa07661f735e51e3100c7172c72b07b25c8dec81e7503090f9f", "flags": [], "error": null, "counted": true}
{"question_id": "37d43f65", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "fa8d418103f81b2e39fd883f253975463df83c3a34193d2c712821ff9a215364", "prompt_sha256": "f6c87bc693f55c14687110e0b4a773a722711e831ac0ef975bcfd007ed7df0ed", "flags": [], "error": null, "counted": true}
{"question_id": "37f165cf", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "eec267baae1bf1c190b79c0069a9fea45f9e4a1687cb3c40f1c579f698c887e4", "prompt_sha256": "7b895ee5498dfe0d65f1fb7074eebd6994470f6bfd09acd6ac9a72fece47800a", "flags": [], "error": null, "counted": true}
{"question_id": "38146c39", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "cc635a0e315c99bbc6d6f6569d47f7711b327378b4d24a15d3e54120e20d80a6", "prompt_sha256": "b0aaf23c0de5541a2bccc32f5a0948070b45695ef35cdb7aa93f6d0aa32a5012", "flags": [], "error": null, "counted": true}
{"question_id": "3a704032", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "392e3431fb325956e47ece96ca3ae6e40a0a8bc919e734581c3dc7fa7eaa6318", "prompt_sha256": "874d9050e315c769fc264a7118f9cf638275623185ebd7106372198e9b85eaa0", "flags": [], "error": null, "counted": true}
{"question_id": "3b6f954b", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9c0cf2bde49eabadfbedd92efc34daf4ee80d5eb4c99e4f0319d8335a82b88e2", "prompt_sha256": "41be8f9acaf9f26dde702866d10874cb67a7efbf8ccb1587c4287b742329a723", "flags": [], "error": null, "counted": true}
{"question_id": "3ba21379", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "38db863535e6ad3c384dda34517f6c3f79b611fd34357fefb516f794fd29c4ab", "prompt_sha256": "9e5e0e7b91647173ab196f6be837324a3331388a52d095b26ad470e81474cf76", "flags": [], "error": null, "counted": true}
{"question_id": "3c1045c8", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a7c268b751eb0fef12872120369a8c6bff740120a8c8073c478ee4ded5814e00", "prompt_sha256": "5c405e9b38ea3fd001636f7e293b9c4b0bb0aceacc46d05c318c621f2dffcbc8", "flags": [], "error": null, "counted": true}
{"question_id": "3d86fd0a", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "66599ad8d87709e3d061bc701519820f2b8ef7c2784cf55286cacd00f8611225", "prompt_sha256": "6b85d5d9d0777fd9e04298e9b404f761bc840871037c7758f3185c1c7a16dab3", "flags": [], "error": null, "counted": true}
{"question_id": "3e321797", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4a805681716fd4b0c752b8a744d15e08406f6aabb22528ad44457c50ca771b23", "prompt_sha256": "7e7e8a6d1470e1c0525e64e5b4bffaefa8cf4b35d031418654983f5d6a2ae031", "flags": [], "error": null, "counted": true}
{"question_id": "3f1e9474", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "adba72ce9a694adc754edb92c8877f98d67b7835baba1626595dedb5d7d6782e", "prompt_sha256": "4ba2f1e49c31b440f9044965525543002004d05fd43473d757dc9fd6e0718908", "flags": [], "error": null, "counted": true}
{"question_id": "3fdac837", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "79a73d227f2a33f8bd327c51c7311646e4ad11ffd064ffa0d0c3e660e12ad2b6", "prompt_sha256": "44cfd76e70619ce39489610e24409e6df4139a5a4352eb666d741541510a9ccb", "flags": [], "error": null, "counted": true}
{"question_id": "3fe836c9", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3bf0886074f93842b3fae4dfe9ccc9f2987a4b3c79a35fdc008d6e6ad8d80070", "prompt_sha256": "9e7004667220341371966f1db249dadef0b9aaead79e1d9964630dc26568b148", "flags": [], "error": null, "counted": true}
{"question_id": "4100d0a0", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "54050b0a3efc81c551c0892c14dc321258ad8e02b363a4be195b50a9f1543f48", "prompt_sha256": "7d6caf296688ae660c07baee1880b876b14329df6724ed9d5adc5b78cc139784", "flags": [], "error": null, "counted": true}
{"question_id": "41275add", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f169d0b31054af41434deeb6742f44608a95ab83091dcd7de557cdc8a1677f43", "prompt_sha256": "06b6bf464dbd7b765396ae577b18b6c9f7a61b468d4e1413a6d8fc6a1bfa81aa", "flags": [], "error": null, "counted": true}
{"question_id": "41698283", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "fe9eb29f70e031dde9709432bc19117c2b5548c49fc7c90978b9de742579c819", "prompt_sha256": "75154343614301c7997e6569e026717c38992dac41a1c3c78079bd2c5caf00dc", "flags": [], "error": null, "counted": true}
{"question_id": "42ec0761", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "29ed823e79f51e9a37ff46b202109114632ced30ac8cc856b7faad27b6333b74", "prompt_sha256": "5ca2be9b4cf0c037368b3df1c70384494eba219657926aa2d58b0d849d7a7414", "flags": [], "error": null, "counted": true}
{"question_id": "4388e9dd", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1969debf99217bef6e517a5ff58f5d46702f21d0e6dc3de0dcb5b11bba3e6b91", "prompt_sha256": "0d5dc5feeb7dbf37533d05bd3b9151e51443d003d67c6d595bb1fa3270cc6bda", "flags": [], "error": null, "counted": true}
{"question_id": "45dc21b6", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e396d6a9f16938a764be9bc2d5398df103631bf1f8275e2d5661928d5f623d61", "prompt_sha256": "dde2b66f1ed437cc4f15dcd894dc99a87fc2ebc6c89e4b959c710386bdada81e", "flags": [], "error": null, "counted": true}
{"question_id": "46a3abf7", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "cf744331cf2c125165e6f9f0bd424977353c6b68b2dc25a0da9f296ba27d8b55", "prompt_sha256": "8bc54ab5e5e0ba86cd175c165268ed501c6357640e2136783e95172f3298b615", "flags": [], "error": null, "counted": true}
{"question_id": "488d3006", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4f6460de5c8232b0654406a144d5e0aa99111a659f0a7d244d7f1412e2dddcb3", "prompt_sha256": "e622adc569b354505c651ad01ab03d54bc8cb047302fad94e22bc6a491b38884", "flags": [], "error": null, "counted": true}
{"question_id": "4adc0475", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "041a333b1b13eaed1882a6884c8a1cb6788ce29b9e9e6928a4053e934dd4181c", "prompt_sha256": "79b07a953a80e99d0737e9d86d1d6a13fb0599cf470152edce4c15cef1c45324", "flags": [], "error": null, "counted": true}
{"question_id": "4b24c848", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1a0f158b107c3582d3a5d612a3290a69d6e8de6f555068f7472dc40a75e64ce6", "prompt_sha256": "8a59fe9771185daf8aba8ad77cb3e911ed2e73c552f1bdcfd84b9cba0baeea36", "flags": [], "error": null, "counted": true}
{"question_id": "4baee567", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b8afaab3a74f636ad5892eec5ba9876c69dd42fcec07fac947b95d26b29f3dc0", "prompt_sha256": "3bcadbd0816dac891557ef11bf625375eb9e3568ae3cf090fffe7ff02fd954d2", "flags": [], "error": null, "counted": true}
{"question_id": "4bc144e2", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4567a59fb8471a103ee3ade94ac421c2e46404f7796adbd7ca1334d4c33178f6", "prompt_sha256": "ab4919c63d1bf254a570de5fe354e2ea3057fec9b3263b6524ab1fb023b2c3f1", "flags": [], "error": null, "counted": true}
{"question_id": "4c36ccef", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "62a2c8448ff1b084e46c1b08970b386ce16874812c4fc40ae1e12e445a620c9d", "prompt_sha256": "4ff9ba2848f04bf6defecfded3eec4b9109b28ce652f0afe28c85e422518000d", "flags": [], "error": null, "counted": true}
{"question_id": "4d6b87c8", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d92961a392fae3448816febc059acd6641d76ff301e6e76df86271fc1b0d0fcb", "prompt_sha256": "4ce844305e919dd1f00b2d06f59c8472226c99d52051483c2e11d4db09d6fbbc", "flags": [], "error": null, "counted": true}
{"question_id": "4dfccbf7", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "fd0158fb958a895eeef98a774101128aecae37b809cf86443537abbf5d9dce3e", "prompt_sha256": "42ce9a087e15e63fc9174096a848ed17e2c96809576a36a1780609ed9d978934", "flags": [], "error": null, "counted": true}
{"question_id": "4dfccbf8", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1abaca693857bbaa6ab4b03696e99b0999420c70fc53cb4364d08c1a90e1c1e4", "prompt_sha256": "77ff34297715e057accd5e5f31c3a7ebae6b9e839209a73dade85ef986c24aa8", "flags": [], "error": null, "counted": true}
{"question_id": "4f54b7c9", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "80bc95895e911f98dead803bfaa5acfa00218b8686c429476eb091b0670cd21b", "prompt_sha256": "16865d075d153f31c716f64a9dcfff6a64068323ece2ef2e88ce92690ce4f6ab", "flags": [], "error": null, "counted": true}
{"question_id": "4fd1909e", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "bb02ecd5a1bf810226a1d842056a6cef2b0d23dd68c5502f37d80b6002e7189e", "prompt_sha256": "58a6d077f5f3c7d926950d54b2dcd5af10553d698ae03e1c8a9db63f7155ebb4", "flags": [], "error": null, "counted": true}
{"question_id": "5025383b", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e3329353c6fe196bdce325bc0ce39b3e84f5fe9ed70569c881af390fea1cb953", "prompt_sha256": "c68cac52777d55ce3e9050cbc1e183a33d894591bc85fe0c7a4219daa808e16a", "flags": [], "error": null, "counted": true}
{"question_id": "505af2f5", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e8938bd5480d0a0b154c40d550c09b0d5f5ae5bf5ed4c82723e17bdc373c01b7", "prompt_sha256": "14e5b582f11da6fb01c8b6fc2e079ce04bd5089e18bae3ee5d8465796641aee4", "flags": [], "error": null, "counted": true}
{"question_id": "50635ada", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2f665b900694cd62946a3cdf3dde08798bf2c461dda712c69bc241784967c3a7", "prompt_sha256": "ad497e4221373eed815e362251d267356fed27843c84c4cd167f1bc37f9a3981", "flags": [], "error": null, "counted": true}
{"question_id": "51a45a95", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "561a31bb3c4b19a5d53d64a08a95533f9c12b43139c29f19fab4362047d62ccf", "prompt_sha256": "b428eacdd2e45b68019955f72c3b4d2f858e0467a44a704aff89881d9ef8aa47", "flags": [], "error": null, "counted": true}
{"question_id": "51b23612", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4bffb62528c1f0fc84596740310bb0624fd6551cbf04a4e067976ed629148666", "prompt_sha256": "610349d5adc72f943224675d2b4937e0e70e913dac6676d9e73ecace49874e73", "flags": [], "error": null, "counted": true}
{"question_id": "51c32626", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "782ad434cbf1192a4b74963c97abaf715eb11fa63d32b840b64fd22fb4aee0fd", "prompt_sha256": "b52e7e7119e97833b3360387bacf84e68e2cc5eac133aed0a23412c7256a35c7", "flags": [], "error": null, "counted": true}
{"question_id": "54026fce", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e618b672aa2052052321fba1191adc230d142b01d72b72ad01fd549eba07eb98", "prompt_sha256": "54d2034ec2cdf082ddb940e6722b3b926dc8a0db2622dd33703b2e845d6377f6", "flags": [], "error": null, "counted": true}
{"question_id": "545bd2b5", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f209cc407e0df75b61db7a63aba00641494564e9fb0b83c61183e103811ee1b5", "prompt_sha256": "e1ab958a95dd001e1ae8b704f4f6aa035165de1db5af2a7f6c7076ca41ac3365", "flags": [], "error": null, "counted": true}
{"question_id": "55241a1f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "886cfdce5b7436019c8553f723b2c21dd9aa0ae5e1593e13c5c7f415f2e78c6e", "prompt_sha256": "b701fd7eb651a8815027590689dee98c7713e62c08933bad1b96a182015b9231", "flags": [], "error": null, "counted": true}
{"question_id": "561fabcd", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "27740c3b810afc8b4b497521a8bb406aa228ef8ebd431f4e05b2dac2764d9dc9", "prompt_sha256": "1661d9a6c115b9b607271e4d99732361a2a3ea009a00b3ea444f21d6e60a9ef6", "flags": [], "error": null, "counted": true}
{"question_id": "577d4d32", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e8536d85bc44229f07e1bb11056dff1f3f5af761df3a8b9822027a8489775448", "prompt_sha256": "cee2aba6af7f44229799239814e7be45c77913d6f1304ccc17182d8196b22577", "flags": [], "error": null, "counted": true}
{"question_id": "57f827a0", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d11fc14e79c3ea5c67e46552f7e7ff8008ac994c30e70b298edca38069bf379b", "prompt_sha256": "f06fdb84e3b3712e8a7a4c041e14e68fa114c758d990c457c2bdfac9835bf92b", "flags": [], "error": null, "counted": true}
{"question_id": "5809eb10", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "def963d53f80bb56979d48a5d85f3becc75e0786676483063b69ef2dfe824e26", "prompt_sha256": "51cc41e7f843ecbeda8a336e02cd78131f5bdbc17dbfa612d6cc2ff911aa92f2", "flags": [], "error": null, "counted": true}
{"question_id": "5831f84d", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "427836d72a2af67424b8ba9656936ebee6c5fe9fcde7ea0fd198c73d722a3aac", "prompt_sha256": "769492729e77491edea41c3d4cd422702b602776ee94efe1585180f04dcf365e", "flags": [], "error": null, "counted": true}
{"question_id": "58470ed2", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4e01791b0bcdfc89243761096ca2b3d264cdf055499f11513302d9fc10b6f12f", "prompt_sha256": "a102aa9ae84527f3de18b04531c677b82ab43b7e71c2b3bfba1f426db6bce7f9", "flags": [], "error": null, "counted": true}
{"question_id": "58bf7951", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8faae3891b890f1ed7514aaef12bacefd3da362c1a4ec5d220c0061477181619", "prompt_sha256": "5bed39d7302d822ca72afb11184d8c7c32b7232285b4b137c303793cdb7997b1", "flags": [], "error": null, "counted": true}
{"question_id": "58ef2f1c", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9340312fc8d63bc265c6dafc363f3a1161ee7529ede5ceaf97785bd0b6665925", "prompt_sha256": "6d657c1b35617196f839791a1240f054254866c07c2e6af91d31fd0fe8353c5f", "flags": [], "error": null, "counted": true}
{"question_id": "59524333", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c094c6cf3de483ea640966dd6541f880fc5d906dfefcb5d3b67c06c07535a47c", "prompt_sha256": "cca01d0f6f0170a4836321af93c8b90d740905447f58f78e68455813325dc0fc", "flags": [], "error": null, "counted": true}
{"question_id": "5a4f22c0", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "60c1ab831578692380bfd80af84ff93d63deb39e35aa4d35eac2b3990eac7ce0", "prompt_sha256": "46d7177fc476f735cfc0b4abbaef91968fc5c91240046bafb01a67dcdde13cef", "flags": [], "error": null, "counted": true}
{"question_id": "5a7937c8", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1d704d586e6a1539890fc77f31ec07d6be40e9c67890aba46ff6378e2e634583", "prompt_sha256": "a4fea9860a1e3c44b675858236e2ded1e414d6440e433ad90e78c2387c6d1328", "flags": [], "error": null, "counted": true}
{"question_id": "5c40ec5b", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ce67acb7aa8b5ad510026f44742c904b12e8d9963ba79e2bcca86bf206a2fd2a", "prompt_sha256": "5efc8251070049b8ba894e7f4d75b36c63627ac9b035e94cde9705f565a65e7e", "flags": [], "error": null, "counted": true}
{"question_id": "5d3d2817", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "edb13a222312aa24a382c528cb600d592736738cdece5bc118cf3db176609f99", "prompt_sha256": "209e8e639c5c82cf1d840e1353f124d0fae6e67d806f086f37ef9e7abab3fa52", "flags": [], "error": null, "counted": true}
{"question_id": "5e1b23de", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1436a5ebad5133c08071db0dba5c8d7613b56099990a69d5435b3d0c9f51af02", "prompt_sha256": "6d386dd392cd8e1b53c81393114ec5673d2021fcf0e96f42117b999a45e8c884", "flags": [], "error": null, "counted": true}
{"question_id": "60036106", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "460f9c100d8e3d8b97536f781d7436dfd1f3bba857ae34e8c894b05a181f21ca", "prompt_sha256": "daa27fab726e7e6a273bd27022f6e0e86cf4629352a9b3afae9639ea3164248e", "flags": [], "error": null, "counted": true}
{"question_id": "60159905", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "127a94d3964bcc709d1f26e462eedf32bac0068fd7bf7868b10480d606166f62", "prompt_sha256": "097a6c438484907d4f65b36223dce5a7f109426bcc81b9fa9a53da58d1384b9a", "flags": [], "error": null, "counted": true}
{"question_id": "603deb26", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1b14e0312cfd91e9d9e5a032eed56aee7dc17790dc26843a5d79c80cdf50bbab", "prompt_sha256": "d7acadc6481d4fb3d9d942a731ccbb07d2210cc6c94e2939d16a51a64b0e0ead", "flags": [], "error": null, "counted": true}
{"question_id": "60472f9c", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9e4557f516ba2940ce666a0ae6fc736ea92d05f58ea1c8ec0e1da4bc0afb7522", "prompt_sha256": "7ba73264ac7fbeebd4783d9a88de0182d75a0e1cac38f010b05ae96ec6934ada", "flags": [], "error": null, "counted": true}
{"question_id": "6071bd76", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "fec522204e0337a59a29d16c091ac438fbfd1053217706cf2d69027c639bba17", "prompt_sha256": "d932366cf3ed4b4c774dc928653a149e6e4e34b45401ef2be3f2450f63020044", "flags": [], "error": null, "counted": true}
{"question_id": "60bf93ed", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7982325499c8be926a0c08c7ad7a1e93897f9f17f7f5fdffe6e4b3eda62ca3c9", "prompt_sha256": "2948e55a462c4eb53b2e757b51cf5eeb99b0e1debe85a61f55995813b7985e9a", "flags": [], "error": null, "counted": true}
{"question_id": "60bf93ed_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a7bf306717d686dfa7f971a878360bd23bd7c2ca06a605cadbb479abd34dc439", "prompt_sha256": "18d16abd83a4d8ee2457fcc919f501d937685e5f0a4284d93d4defa31a3d4bb1", "flags": [], "error": null, "counted": true}
{"question_id": "60d45044", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a56b88a8e08ef4918d08c6420a925abfcafb5f59295325abe17b064c9b9adf6f", "prompt_sha256": "5c316539513d1b97d9d4951decba4b025a47eb113651b3f0957d3619c5c50bd3", "flags": [], "error": null, "counted": true}
{"question_id": "618f13b2", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "44e1352d1162bc3796d13cf5c1b5d5498d39b0348e690eaf9f1ec3d6231b896c", "prompt_sha256": "cbc92b7dc006110985d5d0fa27b8f9848dae5df0d867e89889123d3ab4f625b9", "flags": [], "error": null, "counted": true}
{"question_id": "61f8c8f8", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "767db2bfe0bf3ec31193bb896055cc41661eeecfe0579f26d0ae074d75fd4311", "prompt_sha256": "00628c8ef75255fc3c7dac645e6f150781de644578e0272cac009baa7f8abca0", "flags": [], "error": null, "counted": true}
{"question_id": "6222b6eb", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3bc520bf32d23a823d0502a6b78789a5890ecd6b4f3618c60c4218b5e04a5c24", "prompt_sha256": "b507c246b4a37f92e60558156d595ea15b93f96a7de65701f9c716db047551fe", "flags": [], "error": null, "counted": true}
{"question_id": "6456829e", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "73ae740cb7e8b7221cbfc398ad08bae2a33dda00ed3efaa75b3e2e3da21ccd62", "prompt_sha256": "a2a91b3eb236bdd95805e6603aaac5ea4e3ffe738b2d76a109df72c0b9e62d9a", "flags": [], "error": null, "counted": true}
{"question_id": "6456829e_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c6d6c202e9b28022bdb267e30a786440ebcabdf763e5f9ff76715d32a30c3429", "prompt_sha256": "e384392fddd06f8616bf6f92ed94f197a09e4025df98cdbb395e355a1cbe5191", "flags": [], "error": null, "counted": true}
{"question_id": "65240037", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d17f04873548269959fb7727d5d2ed4dbf3bbcb75dea2362f8732206c5c7d61c", "prompt_sha256": "e7b13ec9242ca948dcd8acb3e4d6cbf3971fd19d99cca5fa4838622a1dd42bc2", "flags": [], "error": null, "counted": true}
{"question_id": "6613b389", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b8f228eed8b05e5fd401e621d756cb162bdfd721cce0991ec3d444ec884049c8", "prompt_sha256": "a2da6be677da648a5ed1241da7e0638a8948773dbea3fe971ca4b750d34b01a3", "flags": [], "error": null, "counted": true}
{"question_id": "66f24dbb", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ac3ce663690b9dbdce1b063a2b777d74b1f7ee4f1779686e10f8e13157015aef", "prompt_sha256": "6f641c086180238be8135b6b84c1ca383da34e05cb8aef162d594395cfbe39fa", "flags": [], "error": null, "counted": true}
{"question_id": "67e0d0f2", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e41abafaea4fe959826469605a66c519a77936f5ea4eef6dee78a6bf10a1a101", "prompt_sha256": "7fdee27623baa15d91757027a07cf9db019ae08b6bc9de1a59b22fe0e27383b6", "flags": [], "error": null, "counted": true}
{"question_id": "681a1674", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "28bde2c2f3471556866d18acfdc097821f018a8a0a5a902bfd46b929977bf0e3", "prompt_sha256": "d42055a65c47e0f4e9e8f4e1ad93a700180adb2a14afaf62bb882a577abdce24", "flags": [], "error": null, "counted": true}
{"question_id": "69fee5aa", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4cd581c938679aacfefe72584ce4f39d24d11e1a04395691579b6cc58e212695", "prompt_sha256": "39428c38cc83efeaf27c10510cdaf71482af1029379bf905d04ba84d37356c37", "flags": [], "error": null, "counted": true}
{"question_id": "6a1eabeb", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d50eb9549cabac684da0eb9b4838b1e9a8faef03cf523290e399aaa6583c5c58", "prompt_sha256": "ebf4033a81e14b14cd34bba944dbdfdbfa4b9b52149bbb540b18a56e7c7d31f1", "flags": [], "error": null, "counted": true}
{"question_id": "6a27ffc2", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "85d79b0c222cc08572cb84bc45255aeebb17d7f08a7dade5c622db545c7152d0", "prompt_sha256": "4aa562aaa9212950fd1edcd58a2c3b60588d07b8074d0cd620df235e3a6c5733", "flags": [], "error": null, "counted": true}
{"question_id": "6ade9755", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c64235ac1e366f6bcffba52d1aedc7d3035ede6c998dfcef2931143bc59aae81", "prompt_sha256": "577f463356504ff324e734033334961d970a780329d2d06e872c9b95372a78a1", "flags": [], "error": null, "counted": true}
{"question_id": "6ae235be", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "176b4bf5099e7e4904c91a92400af3da242d71f5d301f188f597c9325460d0a5", "prompt_sha256": "4cb2ec33ccc2a79fcaf98555e198ebd537972484bda4c79608efbcc3fd2d263f", "flags": [], "error": null, "counted": true}
{"question_id": "6aeb4375", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c5a30d63353e322c8df1067419a3700aaf0cd9d38f90d06e8c374c1359bcf881", "prompt_sha256": "30669f230818f9391434b999982ec0e9c86ec8aeacec75c076568cbc2d687238", "flags": [], "error": null, "counted": true}
{"question_id": "6aeb4375_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f06366185fdd641efac2b4aee631be86834c0f22f8cbc18d30a2a8dca1a1fb9b", "prompt_sha256": "137ec06e5d4b1e3db17d46359f150d8c2b9e1c47ddd93bd77726db673d2f38e8", "flags": [], "error": null, "counted": true}
{"question_id": "6b168ec8", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "eb8833d589b42b58d7e0c7fa0d7df3adcc55913b029ca71dda3be15da07d2446", "prompt_sha256": "78e4b64d7ea2415aec6544191c812f9ed7389c24358918094fce213cfa1ed5bf", "flags": [], "error": null, "counted": true}
{"question_id": "6b7dfb22", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "028716974a9f096989c67736730712a8f5b3d3ce90d1875d996edc0e0b8bca70", "prompt_sha256": "d876fabe98f2e194c84482acd9cba0fb4ccae6120ab1b49dfc39ee4a1ef7eb04", "flags": [], "error": null, "counted": true}
{"question_id": "6c49646a", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "48d52276893623e26325d2455b171b5c6c0a0b8a773c104126b497b667fd3b86", "prompt_sha256": "75c094a0b07e1825a2b384c39533953e14adb3fec057acf69e2319784c151cb0", "flags": [], "error": null, "counted": true}
{"question_id": "6cb6f249", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0b3f1211621232e7633191fd2d38915587943b7a069f7166c5f95f24c3a54d50", "prompt_sha256": "f0c0e8aabaa2e947fbaac979772a9f799cbc3732e7121a0eb9b1987e017e6e1e", "flags": [], "error": null, "counted": true}
{"question_id": "6d550036", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "fdfd3ef354cc5e7d359b6a8b3f3652b73c65bceb5c16b82815f4be53a945cba0", "prompt_sha256": "cf3c429e4712960893bf6fbc88dfba716835f497802a320331d5baff284daaf9", "flags": [], "error": null, "counted": true}
{"question_id": "6e984301", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e517f5e20891e96c96b29cd238e2b6eb6f653b3a921f86ec23b45ddbfbcc3f61", "prompt_sha256": "032f41d8ca151ead58d955578d1202d338eac3ce3128f4b9be8d37b4e9ae7e8b", "flags": [], "error": null, "counted": true}
{"question_id": "6e984302", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "26e0f693e8081902a2b88503ce40838a7f284c8bf0d101f32b07b23d972c2205", "prompt_sha256": "b2c8063e50f9b11d264e9f7704b8c9aa261eb32cb45c6b7050abadda20617f1a", "flags": [], "error": null, "counted": true}
{"question_id": "6f9b354f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a7ee3243a5c95b002c4d3c5f536e17bd34516bcf9a31567fb7f7645173f32366", "prompt_sha256": "5582ee3feb8a052ee0c1b82dde3dd170528fe609c5a2f840e7051578050cebe6", "flags": [], "error": null, "counted": true}
{"question_id": "7024f17c", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ca47a562abaa04253263a3059652e1f36ca893c455095408a029b84d44fef004", "prompt_sha256": "083087b12f8bd5bf6daa158d4676466db6ef4444b933972be5390e7519ac37ba", "flags": [], "error": null, "counted": true}
{"question_id": "70b3e69b", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "840c5b8cd6345f69a2ff7ce7fa4e1ea504cf9b627306d38228a6d55dec0a69e7", "prompt_sha256": "5d74cab1d5914c1963d71b2953e1be5d263d3bbaee7eeaa6148769ec2526e4e6", "flags": [], "error": null, "counted": true}
{"question_id": "71017276", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2403e417723ec9a4c08907599e9a11ecea04098d325216d4ab8d13150cf9aa20", "prompt_sha256": "963e2557471cce33e0d52f45d126c543f131f8c72c1af46e530ed79f5401cd5c", "flags": [], "error": null, "counted": true}
{"question_id": "71017277", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d89b19f8c7d1316929c522f43d0b5d3ba381ad3a886ca19ca2605812c141a002", "prompt_sha256": "fbc5428deba95a50417176ca26fe9b14afe34135758b0f5771e2f10bc0ad60f1", "flags": [], "error": null, "counted": true}
{"question_id": "71315a70", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f33902cbf24b5d751a83b1c2c83e1e5de57488e3fa4dcb18392df93817bce700", "prompt_sha256": "32881e2fbf496feb7069a8997688f1002eb53f23f2a8ae5816f57e016fffdc5a", "flags": [], "error": null, "counted": true}
{"question_id": "7161e7e2", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "034166de83c4198c340ee934ffbe3e23ebad2d80c3ee0f37bd71f7592bf77628", "prompt_sha256": "24e6f1b70b97cadbffdaa5b8c7122526b3e1b489dfd89d5d980fb1fd3899ff61", "flags": [], "error": null, "counted": true}
{"question_id": "71a3fd6b", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "11840b58f3515a28d2db388f73be41cdc6cd58ece2dd32d9d65e2b2f1f550259", "prompt_sha256": "8bfd1e4e54c81af3e84b6730209df9559a73eee892aa323231bf86a9674baec7", "flags": [], "error": null, "counted": true}
{"question_id": "720133ac", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "255e88b89b2c97bc9a1b576364a309003929f78b36ba2863ab65ac286cf658fd", "prompt_sha256": "d368547f2809241682113aa332fff31fcaaee79e0df1b1f427d83a0394b668e2", "flags": [], "error": null, "counted": true}
{"question_id": "726462e0", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "87cdb481075a8290d6b99c9914a4a3bb4ab1033e26592314b9bbaafb16cb2167", "prompt_sha256": "fcf408f06e8b0a3fe2005a88e50961bab2cb0930d6748898c7437cfcf30cc798", "flags": [], "error": null, "counted": true}
{"question_id": "72e3ee87", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ffc78c72a8d80d2f0174a57ab76ee13de42c77a2206fae201076cbe724683258", "prompt_sha256": "3e7b5ab4be8447f8b6b1f3f092cfe53f62c8cd6e2fb06462da76a25d3cb206ee", "flags": [], "error": null, "counted": true}
{"question_id": "73d42213", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "34c4edae856cb325eb627dc6e430c5bbdc238060d36ef6a804372e3abd9962ff", "prompt_sha256": "89776371d000339a189fdb84705b3f08fbec20af7060b4df0c509054fab647c8", "flags": [], "error": null, "counted": true}
{"question_id": "7401057b", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "652c3d9df316f5e86673ac174653efdf09db84f408eeb829c81ac3bd9091e04e", "prompt_sha256": "812dccc3a1e72c86f93a9db927d6ce897a54a49680366fda3cb52aaa1719b085", "flags": [], "error": null, "counted": true}
{"question_id": "7405e8b1", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "29adceec8943d6219760d500c7721d6f7ba17967f0cf40bb7e8f6371816cc587", "prompt_sha256": "c82855d5b0cdbcb94644550c71063af82de762d1a40aca059a86205ba6f81fcf", "flags": [], "error": null, "counted": true}
{"question_id": "7527f7e2", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2648cb3ac0e95261c533f7ac53dfe4251064a53e3a591eecc5374cb164d9d85f", "prompt_sha256": "09945bcc698d133c427e4432c453df6412b172823caf74e70c3f264577792835", "flags": [], "error": null, "counted": true}
{"question_id": "75499fd8", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4621a2eb2ef9ab56194c10ec82befe6a70a9ceb70d51c1270967b8a06d69cbb7", "prompt_sha256": "234747c4e618310c7e28ef1f91c85954b679e110f89a52ccf45bd5c4610c37b8", "flags": [], "error": null, "counted": true}
{"question_id": "75832dbd", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f9d4d1e2067d2129b8deb4168a242e69d1708ef88ff646b49040fef84f5bbb44", "prompt_sha256": "b73ccc5b8ded93f5460087d8d81fdc839a1c87c509d3a13c8eee055936ea17c2", "flags": [], "error": null, "counted": true}
{"question_id": "75f70248", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "53ffb969e7123eaa0bf46b5eb2ad56ad9e19090ef80084f01a1582dcb78ddd35", "prompt_sha256": "63bdcb3aeb2bff66ba2abcd5b9c12ade87295d54c6f09a05affd1a2e5e3fbf3d", "flags": [], "error": null, "counted": true}
{"question_id": "76d63226", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "04cff7ac0f3b567dc3b6a78fbef576a6d78d857cdaff0aa637f5dc72b04a9e6b", "prompt_sha256": "948bebffd4ab361d4a3bcc9c8d38a74cfa6fcac4c82c614b6a8a1fb0a490a373", "flags": [], "error": null, "counted": true}
{"question_id": "778164c6", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d1dfe7eb1a75a414868f9996513af2954d5be00e2e57e0dbf0c163d07f470440", "prompt_sha256": "cbe48e01302e1532dd62aba60883805562cfd6cd8c0c58533a1cc95dcfa89795", "flags": [], "error": null, "counted": true}
{"question_id": "77eafa52", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c0799c9c6470776c02533d35952b0d88f3e9c780f3343c769adaa0bb5c7b60a5", "prompt_sha256": "b2df71074e694f4973b73d61e672dfe1dbb22b28a4e3094734505ef90f5f9863", "flags": [], "error": null, "counted": true}
{"question_id": "7a87bd0c", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "41cdaa5918ce3848b606e32963832d363b24e34793277b311c5764321095384c", "prompt_sha256": "a4e9b4013cdc23b2f556b9675211cb48486144c3a7c025df3f29209c6060cb66", "flags": [], "error": null, "counted": true}
{"question_id": "7a8d0b71", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4b160749fe03a54929b9e01ef1d8b6702b2afe33b3a30f5dbf3edfe6f0abc75f", "prompt_sha256": "30e45f7a7b4a0759df01865c732c8d7a5be1ed4d6699ee06288d3ececa908944", "flags": [], "error": null, "counted": true}
{"question_id": "7e00a6cb", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d223d775c7fd2c8a2a6edff663f72033a4c5c6b26d313c2a21ac1cf9565039f8", "prompt_sha256": "603d78d944f7961dd941185781bc01c1b5a88294eac2fb14e6acad26d1f479c9", "flags": [], "error": null, "counted": true}
{"question_id": "7e974930", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a1d125e7c5a0a30249f0447a4caeb088e0bc266a469691ac491687f353ef02a2", "prompt_sha256": "d9566c80f2153e1b2ef28e325ba31601a195025cdb6752ae33ea6198fdce910a", "flags": [], "error": null, "counted": true}
{"question_id": "8077ef71", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "69bfc05bbd5062e58545a5c43e76903d1360427f1baacbc3bdfcf6de87d6f4e7", "prompt_sha256": "1027483bcc9fc0ec59815ac148ff87df454a5c9b43f167dbcf15677bbb9c6009", "flags": [], "error": null, "counted": true}
{"question_id": "80ec1f4f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ca249ed55e184178c9b203fdaf74f15c6bd2465b23c5eb862abc2d38355a2de3", "prompt_sha256": "2c276b6fe4db27ed16020bc125649b4929cd8709c30d895e8c4a03d69809c864", "flags": [], "error": null, "counted": true}
{"question_id": "80ec1f4f_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "499f1aaee47b98bcebf6333e7290fd2c36a129001d3026f8770f0b5ee95f59a0", "prompt_sha256": "5646515a0983c4cccd10eaa19c718a8858b6207acd1a5d75a778ea8cda086727", "flags": [], "error": null, "counted": true}
{"question_id": "81507db6", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0b2e85829199bbc8027329264a3bdc88670a197b2207b3c9e5d944e6bd81fa47", "prompt_sha256": "3303fd3f597fa3467247ba6ad37973e759190af837b80c1eaa537949646853e5", "flags": [], "error": null, "counted": true}
{"question_id": "830ce83f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "07d1b9305f69148de2d8f2a527a3e18d55e95025b5719de3e39640665857ff4a", "prompt_sha256": "7fe625e033041ef6d429429e343aac2add8316383248d26e21b01f285ac61292", "flags": [], "error": null, "counted": true}
{"question_id": "8464fc84", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "14c26f130491e47f8636285f0717e2a223d45399c430a5e450ed24bae32a66c2", "prompt_sha256": "097d067c45bb79a47a9555d01160cffeb6c81e6f406d97938527bda374ebd347", "flags": [], "error": null, "counted": true}
{"question_id": "852ce960", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e82de40f9f5ea731ccc4a6cbbc1d2c3a00fed7f535742a035a5b64f4cd8ba908", "prompt_sha256": "12c2a5f8fec76304d61373be07cdc28d9cc35bf19f68e81b0e1a6fc0fdf649f7", "flags": [], "error": null, "counted": true}
{"question_id": "853b0a1d", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0c6d28caabd39ded18409786585e2984b4336e88fd04065c508f9fca25d46411", "prompt_sha256": "26cbc7b48f8d35891852927bfd51d9122ee69a99ac73f193610fd78473526aea", "flags": [], "error": null, "counted": true}
{"question_id": "8550ddae", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "171f00b9a7182427d0a5d27537cf6a53c1942df09d6c2f0fc63d88d58df67398", "prompt_sha256": "2f6b6f77fa5447f204af2c50169a6f06d38e790df42e9e17fc9bd288774f4b39", "flags": [], "error": null, "counted": true}
{"question_id": "85fa3a3f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "767282ed3c438f8d0edad7544a86092802bf46f6a261ca2e10c72b364e311c15", "prompt_sha256": "5f569f674d1180b37bbeff207d3cae06f346367b00b35da80fb97ff734994811", "flags": [], "error": null, "counted": true}
{"question_id": "86b68151", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0c6b84ce2fb9e0ab30810640efb013d23f79266830b2e76c43ed426f2ab06cab", "prompt_sha256": "9b30b5b60dac84c5d07880a495359b31f21dc8559168c0e7f9864230c43031c6", "flags": [], "error": null, "counted": true}
{"question_id": "86f00804", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f4b2f0aa4ea5d23539518d3a929c4cabd773ad800a3ce1cb8806d69418570cd5", "prompt_sha256": "e2dee669c97952956fbcd6b02ac4c6e255be89031c0a20047cde27215f712671", "flags": [], "error": null, "counted": true}
{"question_id": "8752c811", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "80f9b6cd618efecb4e759b99c65457e27c4a9028faf6610adc1e92fdf1e53a26", "prompt_sha256": "c74798291b40965dc2763cde84bc9920c2a2791cf8840b033ddf7cbacbb49c7d", "flags": [], "error": null, "counted": true}
{"question_id": "87f22b4a", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0485dd702d8d3b492b5abd85c959a525ddb01808a6db995e76b91e9ec30cbf94", "prompt_sha256": "62581930624cfbc4a9e2a3e224e5ce11b20d03666de35196953bc55c836baadf", "flags": [], "error": null, "counted": true}
{"question_id": "88432d0a", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d090679ad43d2676e66c27fb3b3d9c0c684e8a10acfdedf21448b02c2f75c4df", "prompt_sha256": "5a075cbb531fa3bf3738cf0d736a08d77b0a263d016564cf8c7b9b378c12d1a8", "flags": [], "error": null, "counted": true}
{"question_id": "88432d0a_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0d8aa2abbb71658cc814e002a6f6fc9d83a111bdd28548e88393059b2212bfd0", "prompt_sha256": "124c0e26a76818aa298a18ae06d48e1193b2a7c0850d7c99b2a5926389068cc2", "flags": [], "error": null, "counted": true}
{"question_id": "89527b6b", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e405dc7825f990802e411d1785fb7ca704b514e6f63ae92ec3b5cc78fbe4e9d8", "prompt_sha256": "01408871162507eb5304732de24741709b79286690e9b4584636f4265365e908", "flags": [], "error": null, "counted": true}
{"question_id": "8979f9ec", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "fff4dc58c2ac3673e928b8050b62b43924abc396a7e855b926a276bf13ebeed1", "prompt_sha256": "b34129d43f8de1185e57b5cdb550cce33f285ba35a38176e62e85f3f881ae960", "flags": [], "error": null, "counted": true}
{"question_id": "89941a93", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8583a869f8678c80a18beaee53fbc7db9c98504d55213ba806b17400cae8c62c", "prompt_sha256": "0296ef1d94deeac80084a854e802ca1889540db27c99b42be862619c7a8b8f0a", "flags": [], "error": null, "counted": true}
{"question_id": "89941a94", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6f4d9675f6b9ff56a3bfb27b81c932e7c57bc63d9e80e8d830ad0c3e131ad6d8", "prompt_sha256": "1ff3b0408aeda358a56a38061d3e0a33b26e71b8536091e69ac58b19195183d3", "flags": [], "error": null, "counted": true}
{"question_id": "8a137a7f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "88a4cd0ced0b933e5ee8fbd8ac27e1e6068e0ddcff2034eec0289d9a3deea26e", "prompt_sha256": "f4c9e2952452ac47ed7877354df5c72689d200523f9ac75a03a84fe402bf828e", "flags": [], "error": null, "counted": true}
{"question_id": "8a2466db", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6a855d7e5d093f7be1db9243dc4608ec2ca7bce73ec33b5edccb69593b10e7c0", "prompt_sha256": "ae55f2f7fce13e02ca4ad16dd47013495e6d8d93e409bcf1ea03b5a9d1da2523", "flags": [], "error": null, "counted": true}
{"question_id": "8aef76bc", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2bd85e97a3b1213b1e4bcbaf18b95cba5c6fdca61a0998144dba3a2f1ea94a42", "prompt_sha256": "4d9d1f18afba4681814f8251ab3fdd262c676d68af666b909b3795b2ca7ce3c9", "flags": [], "error": null, "counted": true}
{"question_id": "8b9d4367", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a3ecc7d8db91ec3b353dccae00ae475c2b505edc99fda3630b75137775df8df3", "prompt_sha256": "a95178d67a81897e6f6ccd0f09d3594e40f8a9200a3f10b91a5241e5e4746758", "flags": [], "error": null, "counted": true}
{"question_id": "8c18457d", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2c0f4a0ddfa62582c7552ed13511a726818c44340a707286b7cef65c06168fa1", "prompt_sha256": "eddd6a16a3ef7e9d95bef48e338089cf966429389f67c35a228335a4912c0630", "flags": [], "error": null, "counted": true}
{"question_id": "8cf4d046", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "118849b4f904893371299269dc468ac0ac514c0e0282ea926fe0873b503235a1", "prompt_sha256": "751dca7df71494d33f946518ab30c2604c6fb8901b4738aacbdeef2648162f06", "flags": [], "error": null, "counted": true}
{"question_id": "8cf51dda", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5e467b1e7aee01843991c2ce1a789ffa112f8e8e3f72113104568be2019b9627", "prompt_sha256": "940ab533cd36ef8d7af8344dc091e27d8c2e62ab4684c031c8a8f085ac31ab4a", "flags": [], "error": null, "counted": true}
{"question_id": "8e91e7d9", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "388e0676e27657f10810a011f2297d29216e09012d7e80866dcaa3841cf625a1", "prompt_sha256": "ac32c9309976359d1f2682d689fb89bbc8560673a643307ca3fba535741d0d93", "flags": [], "error": null, "counted": true}
{"question_id": "8e9d538c", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9acf2b00ed00ade11dd2b422a2b3538cca21e71ab32b9f2aaceee6195836464b", "prompt_sha256": "2b6e1b0842aadd68fcfe103ea047761a18b5962b3bf682a3ea7f0d3e2014cb33", "flags": [], "error": null, "counted": true}
{"question_id": "8ebdbe50", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1ec5c9961bb10df8d0db00f5f7201a56b5fb67f278f0bd3b6e6a2755fbb8f0a3", "prompt_sha256": "77440f05fa3f3ef3dcb7c4d7e3b981ab881305be3bc4ab58e72f0ece4afceb76", "flags": [], "error": null, "counted": true}
{"question_id": "8fb83627", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d2112ee4ea3ff5dc755376ae79fdc56f48887d23bd2b87fcf08e483e62a06842", "prompt_sha256": "21b2fa51cff185c6c21d568b43e17a2dd0d8162a8759293ced5b4919f5c13ccb", "flags": [], "error": null, "counted": true}
{"question_id": "91b15a6e", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b8c49a664fd919229837def2e39f8c346b9964aef20dfa923d079a09de5785a9", "prompt_sha256": "cc60b9be6fbff0295899b4c4c92194ef3899648b37472b268ddbabbe42992519", "flags": [], "error": null, "counted": true}
{"question_id": "92a0aa75", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "69d016ab60a1b88bd6f1adcb1bbd51fcdb50e3bc4a07af50f1306d7ca7243728", "prompt_sha256": "c4092002863f8a5f09b63f732645fbdce67c94d578e593aa7d10dc4749ec9667", "flags": [], "error": null, "counted": true}
{"question_id": "945e3d21", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2c27443442c24320f44ce2085bfc9d0aca3981ae1054c3ff2de085d736cb07f2", "prompt_sha256": "0bdc5e71ee6cd3679da5e641c8ed1d9e04d58e8f40348f8ee78ab6a4c4b851bc", "flags": [], "error": null, "counted": true}
{"question_id": "94f70d80", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "fe0016b30ec3801a721b58da57827b42a47f2e697506ad999bbd579dd6326cc4", "prompt_sha256": "53bbfbfc310ca9893448b6b453b2e945d3b9b94938f261b2c4e74323dc3192cc", "flags": [], "error": null, "counted": true}
{"question_id": "95228167", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "21262f1ccdec1857f0317626b001f02add09d5a452fd149aeb7a1442e0df5f3f", "prompt_sha256": "ca9c9965787b0910e292ed1669d073824d9e6ba02e21827899cc7cede0d0d570", "flags": [], "error": null, "counted": true}
{"question_id": "95bcc1c8", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f19ad3b57623e81bec48fc46676781a96e4554c5375dcf31e9961e4b74fd2bad", "prompt_sha256": "dbc7c2a855304557a92897ca277cef346632e89398fc8bda85ec6a0478824800", "flags": [], "error": null, "counted": true}
{"question_id": "982b5123", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5d6da7a18655d612b3ccdf7793bba4e8a5e0a1618002a8cf8107d0e08403672b", "prompt_sha256": "4a28c59e783412b6848913aea69c37793351b73473b9f54a6c77462720bfada5", "flags": [], "error": null, "counted": true}
{"question_id": "982b5123_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b39e21995232579486f27572990424b8366ef72cc79c186e11092b8fac50bc1a", "prompt_sha256": "7d8b58db81dbe3bb61e43771d8240a954936f8e14f7d886da72bd9e8d518654f", "flags": [], "error": null, "counted": true}
{"question_id": "993da5e2", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4c3639882f39777d0244776460967dee9c8346d236ab3bdc0504fa45235ab8b9", "prompt_sha256": "82af5fb2dee929e2984d68a39a6451a80f6d28c9590228d995b0ee9a038c663f", "flags": [], "error": null, "counted": true}
{"question_id": "9a707b81", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a88a8547c8cbd668d4e1938f79f2f6517f145065a10cf346b04926a9ab76b04c", "prompt_sha256": "cd70b5e78a5abea0473cdeaf6ec94799af216f056dd938ebb4907fb748997380", "flags": [], "error": null, "counted": true}
{"question_id": "9a707b82", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "dd9a5b55ef5ff8d5e25b4797e6bae097c8bf23812b86846a1d5e4a318ef50e64", "prompt_sha256": "bdff2b2ed9ee45568a52c33f1176f41483d0e1f61ac9a7affeccce3b45c60244", "flags": [], "error": null, "counted": true}
{"question_id": "9aaed6a3", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3882a676dd4fc61e17d808573a9f7638bf0e74be189f32344cc09c873d55455a", "prompt_sha256": "adf8eaa555d04d4278adf1f20408e0dd1330d872dacdb0344ec9b2c599df4ff7", "flags": [], "error": null, "counted": true}
{"question_id": "9bbe84a2", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "bc0c5fdeb6544c7bc71ba5b243a4ca0e9908e18f3c5cfd4689109abc7a38839d", "prompt_sha256": "126136570dc2e1ff032f4fc1366c74718aa22586f7f4b19a867939608678a7df", "flags": [], "error": null, "counted": true}
{"question_id": "9d25d4e0", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c83283d9b50771a1dca719cffb9f40755b16f85ec8d28a1e59e715ec66203874", "prompt_sha256": "9fb0802ea5ea8f1bdca00e196234be2b37ac4ec6668569106eaf374777788df3", "flags": [], "error": null, "counted": true}
{"question_id": "9ea5eabc", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "73f07a0d99d6a6e5d1fa949880bf9584f8b179d006e9f93acbd7c940d6709ab1", "prompt_sha256": "a13a71b7e077cc4050459b5e2386bf929eb50ffed535a889cc0cdde039c08c7b", "flags": [], "error": null, "counted": true}
{"question_id": "9ee3ecd6", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1f3add2eb8994464aa730ad4e705463eea583cb3b86058bb2287a9e06f1da62a", "prompt_sha256": "5b832f4855c1476725a6c971f9f5254c26e4d0f3731fd853c084f3436ec608de", "flags": [], "error": null, "counted": true}
{"question_id": "a06e4cfe", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7e9c61be9d45aa8ec17d1bb0579a3c90aae9dda89395869455bd478f3afc54f7", "prompt_sha256": "a4261dd1804cdf198bce7052e726c70326912383f55dd6710f19f5047317e23a", "flags": [], "error": null, "counted": true}
{"question_id": "a08a253f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "854be52406e86ba36f20b27e3dcbc5cc5060abebdfb7668a187f00754da6dfa5", "prompt_sha256": "94f4d72b949374dd1ac2e30b0e5a49d24b672dfdedd045f46614a5124ac63a01", "flags": [], "error": null, "counted": true}
{"question_id": "a11281a2", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7a1de657f4618b95f965fbb93c143b345665a723376bdc84a9f568faae4eba10", "prompt_sha256": "85529ccefa802a6ae69fcad616e3fb5a4a9b79666b3ce7a593594eaff4969f14", "flags": [], "error": null, "counted": true}
{"question_id": "a1cc6108", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c722c46a6d1ac9226b0bf04a8abc3a29b2bbd18c79b50cc96a52472180f2ed2a", "prompt_sha256": "e40da27ee9d463cc6173eeb4df2e4a3810539281c4e564c14dd3cdb2163be4af", "flags": [], "error": null, "counted": true}
{"question_id": "a1eacc2a", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3d73dd9b84e69799903858a0028932b2904ec554cb46219ccc1932c406f88184", "prompt_sha256": "1d325073dae145c343e399540660909b56f9eced547656ba4ef15a7375e98bee", "flags": [], "error": null, "counted": true}
{"question_id": "a2f3aa27", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "863fee691e006c66c68a3d30c8c6ea7bead2cc38692dbffdbcf96499d524b9ab", "prompt_sha256": "5d8d305539a278aa9d71ea062b15f00642308a6df7390df9e6ba3e1eefb28345", "flags": [], "error": null, "counted": true}
{"question_id": "a3045048", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c340ad587108cf927fa86734fdec7729377fc22dc737f0f6e017a9315abc1dc9", "prompt_sha256": "d4ed0c7667838793c10e09a95b2f842d7caa4b67ee2b7b1d97eec5fa74870a9e", "flags": [], "error": null, "counted": true}
{"question_id": "a3332713", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7f74f906eeceec3a544de59cb7b17a6d74ed7b7276dde5cd6e18f23739240e26", "prompt_sha256": "a69127f3b6e38795af3dbddee7a7d457faa29f9c592c4878c09360e9d95bbb69", "flags": [], "error": null, "counted": true}
{"question_id": "a346bb18", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "771c26b2b280fb0775bbfdc019bfde796716dde63339c4cd147841c578006eea", "prompt_sha256": "904d2f10a708550f32323401acc3d13827c468251005cd74b0739ed2f3a36f86", "flags": [], "error": null, "counted": true}
{"question_id": "a3838d2b", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "85b6b7fbd91e0dc6f656d6cdad334e5f8f3c11907094883269899595830bd70a", "prompt_sha256": "9772dc1e8d9178afa357da47b59a74dcee88516c8d636f339be81f515a393070", "flags": [], "error": null, "counted": true}
{"question_id": "a40e080f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "937ec1676ef33f3e80984b3f4bab0bef6374fed77ae917cb3c801afbfc6b7c56", "prompt_sha256": "33ac3a2ac39cf27e3ea5f1608211c99976e90abc8c79572a1eccd193e72268e2", "flags": [], "error": null, "counted": true}
{"question_id": "a4996e51", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9c4b2c7d3add8bfe1dcba9da3d82ab3127acb3fef08701e72e8684fa463f45c2", "prompt_sha256": "891dcfc582d3bd222451afcc071a5b610c1d2645533207c1e37b03f7f99b3de4", "flags": [], "error": null, "counted": true}
{"question_id": "a82c026e", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a4a4a3ccef9c791bc38c4875c2269cc5f78dd565e8212fbe64e30633730d397a", "prompt_sha256": "1427c278595128dcb99b134b423137f17f924d467cfaf1417b4650e683d2f0f3", "flags": [], "error": null, "counted": true}
{"question_id": "a89d7624", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d2e4e46f271ffca006c298b94bb1b8f742c242a791d9f566895ce0494dbd4368", "prompt_sha256": "a7100f29d506202e438eb4f28f69dfecc7fb95369197fdcaa2efc1717dbbbfcb", "flags": [], "error": null, "counted": true}
{"question_id": "a96c20ee", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "dd4ed45e148c751c2237d8b9207237162dff74642989321a40af25e44532fda6", "prompt_sha256": "ece02095cf79b97b1fbf2d30ada0137e6e4221ee0687518151cb63cbd64486fb", "flags": [], "error": null, "counted": true}
{"question_id": "a96c20ee_abs", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "dd4ed45e148c751c2237d8b9207237162dff74642989321a40af25e44532fda6", "prompt_sha256": "ba833e9116beeb3588e6adce4421e51b542a80b114df6d12f2669a377bbb0e66", "flags": [], "error": null, "counted": true}
{"question_id": "a9f6b44c", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5e497a308ab741d2b880aee7800d666ad400fdad33f6bb613a75674026c58d76", "prompt_sha256": "44fd3865ed0e21feb0adcfa303274c46969741887c8f2b4d204657e5276c44d4", "flags": [], "error": null, "counted": true}
{"question_id": "aae3761f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a9bd1968189d7428cb872d69e5d85cec86e64efffaed1989db03ee482fe797fe", "prompt_sha256": "b4a247b09f2a0b511e4f5c0b00522d5128ecb41b88bb9ec08729261d7a61522e", "flags": [], "error": null, "counted": true}
{"question_id": "ac031881", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4e5ed181a89705baf6f863680a4369847b6defec81b7ea6f2cec45480ddd7ad2", "prompt_sha256": "f17fe5303a926366a8153f3c1f059f0cec5665ba7954f6026e82742219b3716c", "flags": [], "error": null, "counted": true}
{"question_id": "ad7109d1", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f648d1edd3d890f1df402138538670672ffbe7a8060753a0dce3eb8a4c902d6f", "prompt_sha256": "11f5d9edc254a575ddd43eb9189af009ccaa2e22ff04ea998d16bc84d9b38a7c", "flags": [], "error": null, "counted": true}
{"question_id": "af082822", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e03773cdd5dc0ae113f723f4dd75ee52ca49b8a516553cb56946a201168fbcbf", "prompt_sha256": "027709aa9906911c18505e39de1d26f3a56fb519bbe4e968a68530402cce1480", "flags": [], "error": null, "counted": true}
{"question_id": "af8d2e46", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5943b601f927002263211eb8430e939a22ebe417fb000cf9e0d5f9a8a2ff86d4", "prompt_sha256": "1c7b7cd1bc16e13ced61fbdff2ed1732a33c314eaba4bf4aca25634ccb6b39b2", "flags": [], "error": null, "counted": true}
{"question_id": "afdc33df", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f4395ef831ef37f64d957c0ac65e449155edf4e162a4e587243b793284d28f57", "prompt_sha256": "90a416a158ece25fc29104de16b237311ab7b8f915e8d062b411d0fde16dfd8d", "flags": [], "error": null, "counted": true}
{"question_id": "affe2881", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "289378f8d770e5da36c34e20c0828cdc22f339138979524dd1b1f4e4d7d68179", "prompt_sha256": "6950310efab81d904357a14cff26e8aba412db01f08ffcc53219b0869dddb51c", "flags": [], "error": null, "counted": true}
{"question_id": "b01defab", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "06aa32d8f1b3c5196cd30368d9db98ef4150f4a3e27bcdb85b0e86f9bd990f8e", "prompt_sha256": "0f53d409288a71d42edf9e19cb62a3413081c52533ebe40e9227bba0140dec3b", "flags": [], "error": null, "counted": true}
{"question_id": "b0479f84", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "36e421201b27eba6abdf99ff474a92f4fcda44e57e77a0cd1146022841d441eb", "prompt_sha256": "70e89209d0fb4faa1910df424d0e8773498c357577dbbe0c94c88cec436ba16d", "flags": [], "error": null, "counted": true}
{"question_id": "b29f3365", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c7668c427acd42e8cabb4cdc62a4114fd7c1e4e208d2146218ecf67c08d8ea9e", "prompt_sha256": "80faf8bdd2b33d9cf17acdf0d520ef38f6493a761b04af231f3ccd33e11fb8d6", "flags": [], "error": null, "counted": true}
{"question_id": "b320f3f8", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d0aaefabfe42821520bfe938b8287905b46473544c3723ff022bbf3462b0e36e", "prompt_sha256": "11c188cc62c3766f339aba48237fc95aeacb7f2b4192985a63ae9669d030450f", "flags": [], "error": null, "counted": true}
{"question_id": "b3c15d39", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f1ef84b095d4c442afde0a1987dcfdcec87f6c49a040267c79bf9f9342b4619b", "prompt_sha256": "bb99f0870fd668c50885def7585c38e9594f2f3862383eb7133b88b7933eacc7", "flags": [], "error": null, "counted": true}
{"question_id": "b46e15ed", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "207ac1b21a3285bf773666a3d1ab915be0883b44ea66cfc2695bc223e46c5d10", "prompt_sha256": "9ae0d70650b4d8c760b8cf87a8bfc560fb01d5bc27c5e9451d7f4c40d8ad607f", "flags": [], "error": null, "counted": true}
{"question_id": "b46e15ee", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1abc616a435b60505d31687a86d5946caad65428f6d778325ea71946c17241bd", "prompt_sha256": "d5995ccac18311bbfde507ef843fea6494500a594e11ce1443533deb84256071", "flags": [], "error": null, "counted": true}
{"question_id": "b5ef892d", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1a5e4b7ce18bc1a21fbe0022fd1f2eade629ee29901aa56e5939667933d0eea9", "prompt_sha256": "8e4090d83df6aebf7fee79e46de2da096a3b615552bc59bdc28503f481d148f6", "flags": [], "error": null, "counted": true}
{"question_id": "b6019101", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e6291fe6f68113053b10d636152190b4df8b6ac05aa9de2d1e5898527f4b8a71", "prompt_sha256": "df92e25fc13e5575a9bdde8d4789c6d45ec91d35ebdbf1dd8912ef7f54363141", "flags": [], "error": null, "counted": true}
{"question_id": "b6025781", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "cdcb88d69a0325ee53c8fed1ef1414a9c04c7020786eee88af10957aa331cb73", "prompt_sha256": "fc637f18c53ac1d6a70c12dacd9ce76dcbe36739d809a3692f93a5fae8d02ec1", "flags": [], "error": null, "counted": true}
{"question_id": "b759caee", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "75417a4c9a2ec20957f8b0ef288c4d428488f12f4fcdf07fbeca445398b8dc34", "prompt_sha256": "67c4596dbebfdd12ffced7fad15f933d4ee30be1730115567cc2652a7fd033d4", "flags": [], "error": null, "counted": true}
{"question_id": "b86304ba", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b5935970c132ab3239532d2d39b705686c43ac859de832dcd7eb23050cf4aded", "prompt_sha256": "bafda2da2a7fc738c7b521f4a4bdc6410d3dc73572dd3c0e1f1d7fb9ad153fc0", "flags": [], "error": null, "counted": true}
{"question_id": "b9cfe692", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4d914b0c19c0cf87f62f3d1a85f73febf9787a730087c293387632932360f8c5", "prompt_sha256": "22620d6abb76ee780ae11375ac4b4238c12fdb82bfab682b7a9d8baafcf91219", "flags": [], "error": null, "counted": true}
{"question_id": "ba358f49", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "40611f218a45bc39a710c47265f1b6388d0241ff69392dc061916845682c3546", "prompt_sha256": "1792c236c15ab70905278c39281390a52db4386eca78bd7ba67854135427cfec", "flags": [], "error": null, "counted": true}
{"question_id": "ba358f49_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2c80aa7cdd10c73e07e1f2e2f4139337d4a8b20429107ba5356ca294fac2f442", "prompt_sha256": "f031fa1444805614f2ed068a10fd951593aed1eb5988c150d67ff7469a5f1150", "flags": [], "error": null, "counted": true}
{"question_id": "ba61f0b9", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "cf1f266e1f04ad0f0478363536d9599d2d9d7ebac90f2778bdf7ce6453dfab1f", "prompt_sha256": "172a9edd767dd8ad0bb8f79fae079ce7e2739703553d3c9b7a611053be9fb888", "flags": [], "error": null, "counted": true}
{"question_id": "bb7c3b45", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0363288a3286b8f9b680ef310be97f2eea036df368a69bca88afc3e8bbccc776", "prompt_sha256": "1e1559e6d485f14c80f35281ac1aae9e82067a801a66056d808d8188bf40d437", "flags": [], "error": null, "counted": true}
{"question_id": "bbf86515", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0ca21104c5f7e74846cf8cb3133c54ab718328961a1caa7a32dd3f1e40ed940f", "prompt_sha256": "d4d4ded888cfc7525fad359b65a5cb43a9f1319294fc8b90e2081a8ba349a093", "flags": [], "error": null, "counted": true}
{"question_id": "bc149d6b", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "45106a8570645545a8670833fded2584ba0fa589d87e2a02992534e5841b990b", "prompt_sha256": "b1b38f889a7c6cb897b73546b4d09382b491ed24a156c5920dbbf75805133d98", "flags": [], "error": null, "counted": true}
{"question_id": "bc8a6e93", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "be7d72d715bcf7bae9709db2a55ec3c7edd2ae038d21033dcbfd8181971fb53f", "prompt_sha256": "ea226a29a8e468e4de34f252f0d949688c1de999302316f2162a2c6c178cbf43", "flags": [], "error": null, "counted": true}
{"question_id": "bc8a6e93_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9173a80248abebae1364e200566a000e1543bebe42a2373257e784aa44b0fe68", "prompt_sha256": "ef75f50f7dc2bf7b2b156012697daedc6b20b04b45e7059f8e5252d68c65696d", "flags": [], "error": null, "counted": true}
{"question_id": "bcbe585f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ef91a1af5431dce40ec05fab1f02f6138323b5f06c538476702d27fc021f3f29", "prompt_sha256": "084aac1e4af65c3493c693a851f5f0f9221e2a11a34b1abaed6991cae6827ec2", "flags": [], "error": null, "counted": true}
{"question_id": "bf659f65", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9de2e10f901e860c87ad035cfaf2fd93f91a4069c979c2a2d202bf204c47116d", "prompt_sha256": "90d138991e5db8edbaa3c10ca93a6f18b49bd6eecf1832ee5acc47b68d72c7f2", "flags": [], "error": null, "counted": true}
{"question_id": "c14c00dd", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f7fea0b00927e23f322511ce162c73427bfc5fcd3b100247e5b74600bd5f4bb5", "prompt_sha256": "28d1cc55434daec619d713f3e38ddb974bb74aa6f71b8d2fb5d79021730a8963", "flags": [], "error": null, "counted": true}
{"question_id": "c18a7dc8", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "692049f7a392d99a46736dcf63d8ef65c5200c25c2607988057846b5643b1b13", "prompt_sha256": "01f9c4f6836c30773afd876177cc37a236017e751ebf1128548cd45167b76554", "flags": [], "error": null, "counted": true}
{"question_id": "c19f7a0b", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "eb3a4b58fd9dcb1be1c1a2c3023d20783d0fe6dc28571ddb9a6d56ac068d4ccb", "prompt_sha256": "709255c5611aabd3a564430148f8ae0c8cc02f5fbea3f40e933383a941cc20b1", "flags": [], "error": null, "counted": true}
{"question_id": "c2ac3c61", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "24f3ed10a2e8d962a783e2aad0c886e73a0b497f4e9692ecc03087da32811078", "prompt_sha256": "0f6e4ed18b75237c1402fd4914f92ecd2bbce8dcd842b73505c989b1b3b6ba89", "flags": [], "error": null, "counted": true}
{"question_id": "c4a1ceb8", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "238dc90506a8e3637a3448502ced01c9ae4d051d5c81f85b00fb12bb26d2bc00", "prompt_sha256": "ab7a655fa4040517880612f6a5e7d7e51d7855e25dbf72f0628eb339fbc7fc67", "flags": [], "error": null, "counted": true}
{"question_id": "c4ea545c", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c023341166b880b0ed94446251319cbc2a73af4dd529ced9e6f46d38f0a28091", "prompt_sha256": "617bdbaef85109cf872c5975845faa8ff5c7e375a9e78e7df60f01ec3130bed0", "flags": [], "error": null, "counted": true}
{"question_id": "c4f10528", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "54c8d11ac2738cfd57dad852a1e3dfb1c9872050e143e2a84dd63557b1539115", "prompt_sha256": "88d1dd76839e9d5251ef39271350dd784f22dc0a4c3a6c57c996aa82c69ae9aa", "flags": [], "error": null, "counted": true}
{"question_id": "c5e8278d", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0b11b312acf2ee05b2615657f1e1b03f952ec12e60f4b82c8273301488c5ada2", "prompt_sha256": "9ab1f3805912c1788c5a36195e6f1d5b9cb88dc3ea778d738bbc76deb7999fad", "flags": [], "error": null, "counted": true}
{"question_id": "c6853660", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ac8852ecab169f51244d099e09fc70dda994bd0f813720ec4518ef4e91c91338", "prompt_sha256": "60d1bba319d4b6b9956b13233d918f0e41b34ede8f593a4bafcb4b81455c04d2", "flags": [], "error": null, "counted": true}
{"question_id": "c7cf7dfd", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6248e859f3f7dce044436154824ac6a1d131b5e0a7a007113cd3762221665ede", "prompt_sha256": "46bcc7c8167e021077cc84f3207451e2b2ed445627fd0d436ea861dddf7f23e1", "flags": [], "error": null, "counted": true}
{"question_id": "c7dc5443", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "76e7e7fd155c55a216c89a72ba34464cb7fae982db59d1cb435da3d2271851c0", "prompt_sha256": "48ad89a3cf7aed649a59519a56279edcaa760bbda74e37fda03d594373655fda", "flags": [], "error": null, "counted": true}
{"question_id": "c8090214", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ebfd496d628a3954a2ba560d39fdfa873b30ff8ecf180d914aa3aa97915cc778", "prompt_sha256": "fa08df2535fab6ba71f4998c01393f5fe1cb2bb7574e0ce1e6f6d9d92534029b", "flags": [], "error": null, "counted": true}
{"question_id": "c8090214_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3e0664b5956874849633a705a8361b721ce0de539194c92a5563d4d583322144", "prompt_sha256": "21c42b2fce017096c4f3aa4962b3bdc8ad620ac8e2e0375c55a58238622502b9", "flags": [], "error": null, "counted": true}
{"question_id": "c8c3f81d", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "58ea9731d867dfa392124228455c755f5689647db23e954dd1219d323220d815", "prompt_sha256": "1bcabffd94fd7de09ad9099efa8d479b1e584c8c12a574ec6acd62267d59c5cb", "flags": [], "error": null, "counted": true}
{"question_id": "c8f1aeed", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1a01e499582fcb22e1d5811dec8afbcbfd50e13b9052232884c611688017409c", "prompt_sha256": "1876a5068577f5976ac62a9ff613488d4abf7ffd065710d2f6ae40b2e51cb18e", "flags": [], "error": null, "counted": true}
{"question_id": "c960da58", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c8641c10504c20ce0a9f6055493f80879f0bc99d4fdffbb245e66801a1922d3c", "prompt_sha256": "bc4686c377c9b2cee086ec053ac9f86bdc1142686b42574fe04aaccb85e1e82e", "flags": [], "error": null, "counted": true}
{"question_id": "c9f37c46", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "dce67f49ac4eaa0116b6c4b491f5ad12909dca64ee0710c4b0a5d0890859ab44", "prompt_sha256": "70738ed34ac2c21c4f766e054d601a5365662008755177ea1e6ae4a28fd823c4", "flags": [], "error": null, "counted": true}
{"question_id": "caf03d32", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3f4708eb42e7cf6e291b6b02b37cc4e9f80baaac888d9cc14d21bd9b8ba3b018", "prompt_sha256": "3ee095f99b01e1740ef2aba2b46af5fdaa7c1a611d164db2b3fdffb5768a656c", "flags": [], "error": null, "counted": true}
{"question_id": "caf9ead2", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "bfaf756f690b16bf22cff30ffc1535f260f8d0fe5bdb9ef9281207c912d6aba7", "prompt_sha256": "e695c49681e6c4b41438f5c52e8a5c627529880f6a38edf8229cdf6328704846", "flags": [], "error": null, "counted": true}
{"question_id": "cc06de0d", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1f1f264387a392fd7cc76450fe10596f35c62164fe7df3f0d1e529b00b6cfbc0", "prompt_sha256": "40710a0ee95dd5f5f91f8b0dcaf4533ff8810c052423a929fcb9c32613675f0e", "flags": [], "error": null, "counted": true}
{"question_id": "cc539528", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "74409bb92463a7e5836d18a7fff22f8c035c53f38bcae648aba52eb1d9816edf", "prompt_sha256": "18794690565dd3c555d0047c6fee934d10e37997a170275c66724641a841791a", "flags": [], "error": null, "counted": true}
{"question_id": "cc5ded98", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "93cfdded69ed6cac8ab65df3bc3d4553b3000b4c5770554a6def5bcca8819692", "prompt_sha256": "c6f0776a89a4373482d3003814398456160d8e8e5cd0d2cb776bb39b67dcb666", "flags": [], "error": null, "counted": true}
{"question_id": "cc6d1ec1", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c664952387ba7853a5e1df23e2ca50ee777231f03884b7ab995bb3e1bee9a14c", "prompt_sha256": "bfd984b8ed85d40d02d30db8e828f33615f5411b4911b366d08014e2fbd7f72d", "flags": [], "error": null, "counted": true}
{"question_id": "ccb36322", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "aad8388318301d49113471e25b2c26701880a8b78fea8004881c4cf2ff52ee1c", "prompt_sha256": "35fcdae4dc769c55162c7966ac0c3aa056f48659a1c751150da1f8ad5e18c0bc", "flags": [], "error": null, "counted": true}
{"question_id": "ce6d2d27", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "63c19e3d694be9244d08646363c17544fd0b1fc94ee8f89c68a1a2dba7797a57", "prompt_sha256": "0c850d2be8d8d1cd70689a034a8a21303bd074adc7412efc556177329e4426a4", "flags": [], "error": null, "counted": true}
{"question_id": "ceb54acb", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "96466a8d4e40e715c7da2686cfc670b1a96ab09b152a1880a2d88ce5718407b9", "prompt_sha256": "6f6d8d4c47cf6753ee462fdc348f4eb4a1965461e34b1c896bf7b4efcda8d7ad", "flags": [], "error": null, "counted": true}
{"question_id": "cf22b7bf", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "59943ab7f10496248437d9029ec54d2f1264280409963e15fd5890501c57218b", "prompt_sha256": "8e6f266c4467d021d863e800daaa123e60556e07d01685b96bcc3bc47ca08738", "flags": [], "error": null, "counted": true}
{"question_id": "d01c6aa8", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ca1664d87622530d791e9430760477afcf6cc47ed2e250f5e9d93e84454de7c6", "prompt_sha256": "9c94f28cd85c7259c95b8e5c4a7ae770e52824e8ff466a4813a8789feef28213", "flags": [], "error": null, "counted": true}
{"question_id": "d23cf73b", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c603bc4d1b0037c6ece7cae611cef8cd57dfb1ad1865111b41209087da68b8e2", "prompt_sha256": "fe61581d72c2a4c84fb0644d7154d90b1beb74faef565259d5a78c512ea79e3e", "flags": [], "error": null, "counted": true}
{"question_id": "d24813b1", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "431c35f3d92ec3a743417784a4e9e06afbaeb5072e9511806405dabf96bd871e", "prompt_sha256": "67e8e721618a8d15e01158c427ec063319cba76a42a2d28fc8a7cdb59e3fb068", "flags": [], "error": null, "counted": true}
{"question_id": "d3ab962e", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ae9e357e5e399408b2d51d4b401a3e148beffedf5d190e0215743cff6008cd6d", "prompt_sha256": "5fcb439831ea5c6f4637b1872d418a6cb8a252953aba4cd3aee6d8a8d28a8b7c", "flags": [], "error": null, "counted": true}
{"question_id": "d52b4f67", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b2692a14fac2722c1aeef09ef79c4e6e08c2ce25bb9e6da3ef204fae30d86f96", "prompt_sha256": "3db7abda0dad6442525ff17926316d81416b276cb1d4ceae14b60f7c51b4177a", "flags": [], "error": null, "counted": true}
{"question_id": "d596882b", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ec1a19ea9b951842915a3f2ded2b06dbf20e2e44c15f28ecc31c91ef06dc266a", "prompt_sha256": "ba001025662d142dc5382f74d342990cc7721255777351d10a793673eadeb7dd", "flags": [], "error": null, "counted": true}
{"question_id": "d6062bb9", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "310fdf2cdbb68feae560b4d62156508624b7eac7f4c2a6b7f0a2262e13279274", "prompt_sha256": "5469a8b70695edeaa78c1ea2938f09f7700aab13a57fb0d905c4d4b32c40fa3b", "flags": [], "error": null, "counted": true}
{"question_id": "d6233ab6", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "305bba25c83828cbd24e2cd9bc10df72a7047badbcf13e97806781e87f4a1736", "prompt_sha256": "f9c99604ece0978c1d377e5bd41c1057e0095d4197f8a7eb7ecfc20262e7599b", "flags": [], "error": null, "counted": true}
{"question_id": "d682f1a2", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "dc577b32a4f1d7a1107e55b4422ebb138f92c94769de00a808bbc4c0f0875b35", "prompt_sha256": "8ea4084c31c0b67066d7f98d1c7a37806ee0ec40706e3379c6afa7ab593a2c6e", "flags": [], "error": null, "counted": true}
{"question_id": "d7c942c3", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1b4247013d104ffa527fd2f65596656c6a9b06a583f34024914d9ace45e3d018", "prompt_sha256": "3dc03c6c6e418a4c092d02413da60f902f631d967079431199a1bc185a1c2f34", "flags": [], "error": null, "counted": true}
{"question_id": "d851d5ba", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e694d6f30988baa739cdfd7dffbb86b4606d3097ef6b8935bd7dae1b4844c3ea", "prompt_sha256": "2984eece81bc6d5a34ddf982e08d47b82b45cfe7709ddb06e73b2bd68e5a5ebb", "flags": [], "error": null, "counted": true}
{"question_id": "d905b33f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "62f37291c28f35a90df38588538a020ff492572ab5ada2e778ba8107c15941b0", "prompt_sha256": "9b80d5fc1595f93bb7455704b66e3ee9998d18eed4d23cc196eaaa3a0c3caa14", "flags": [], "error": null, "counted": true}
{"question_id": "dad224aa", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "acfda640c1c65c03ac1c2ed3be4b5af64e8a111ebe0aa03b8711f826aa71ea7b", "prompt_sha256": "50c2fdc2cf031afbb67e474140f1b92c54e92abf9cbba159a0f7ff690db00111", "flags": [], "error": null, "counted": true}
{"question_id": "db467c8c", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7290ae5902285b54a1c842a6423494be87bf1d3b91bf65cb5fcaa48b9dbb6a89", "prompt_sha256": "924bdcd41b33e575040cade7263a3a7b405f12e94348fa86dad75ccc892396c8", "flags": [], "error": null, "counted": true}
{"question_id": "dc439ea3", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "788bc97a7ecfedf59a6791d8366298c83d7b3126d0d0a9cf47383a10d6d22bf9", "prompt_sha256": "709e9397684d5e1d553f129caa77dcd68c3e4ef0241d9bc04795ad79892dca5d", "flags": [], "error": null, "counted": true}
{"question_id": "dccbc061", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "bc4161af568682447fb73a4d5dc23af97da407c8564b10f541c154de1a4054ba", "prompt_sha256": "c34f63ff41bb58d652e75e8722c119a330b8b20650de5f23dfefba7d53988258", "flags": [], "error": null, "counted": true}
{"question_id": "dcfa8644", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c509389503c14c83f2aad5f5e26648a3322c058b6eac5382a11480b85bc4f025", "prompt_sha256": "fcbfe3e69d124d805958172049cf8b028facc6cfc7ace1bcbfc26aa0ae5298f7", "flags": [], "error": null, "counted": true}
{"question_id": "dd2973ad", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "131967956ff7ec8ddd1eed9112662ad711cf484a821c6085ee7a76a83d1170cc", "prompt_sha256": "5fc9915b8be8ddbe2a68df21d0f35a8b5293b6200cde76e78f1492028bec230f", "flags": [], "error": null, "counted": true}
{"question_id": "dfde3500", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "34044f1203332917e3861ed002e04dea35a92fe320c7fb1a0d6217b6c10e70ed", "prompt_sha256": "c4c20f45bf6a31efdf5dfe7b152b977237689d6013d31b466a038a01f51e1c78", "flags": [], "error": null, "counted": true}
{"question_id": "e01b8e2f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3c5828f7dca184cba0608da4499bb9fdbcefe19bb858e10b0148c6be464672a6", "prompt_sha256": "9b60681477b1639185274ec3f9cd707e061fe2535cffd2999eca2209e38ba2bc", "flags": [], "error": null, "counted": true}
{"question_id": "e25c3b8d", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5a482e25fe87cc5e603421f31cce80c253f4d70d0c9097b502af477f91d02fa4", "prompt_sha256": "0929c7a328a4e95318254ceb33135aa41edae45eabcfbd937a951bb8008a91a3", "flags": [], "error": null, "counted": true}
{"question_id": "e3038f8c", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3854f5a836e02a9730bdda2afc10db8f8c91a656727e10b83018224fff138d0d", "prompt_sha256": "9b337349cbf3ad81b9402e6da9c909beb4e58d32b941b92d1e73f34774865f5d", "flags": [], "error": null, "counted": true}
{"question_id": "e3fc4d6e", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4e842709d5d632990aa3515aedb46855a0a4e6aa8b478b7361b9c7dbfd2694ad", "prompt_sha256": "c75e45333e2b307f2e848166580c0d1a086f905d5f3506bc269fb519ff8cad6c", "flags": [], "error": null, "counted": true}
{"question_id": "e47becba", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a96a137109f480e38c16daf753b46d7ecd0170f672c799feb552fe324357a755", "prompt_sha256": "c990593be7c9878b6fc0b5b642a26b354f7a7ea3f5ab6266443c7a561f06b8d0", "flags": [], "error": null, "counted": true}
{"question_id": "e48988bc", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9febcfedd49baf7b8cc4a3c20af9b022ec1c584fbab9634dc650f780ea2856f7", "prompt_sha256": "a42dd5fde57d078de5b1b029527b9570dc413fd5c8206fd5c34ddfd46d1e60ea", "flags": [], "error": null, "counted": true}
{"question_id": "e493bb7c", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5f748763fac98470bac45e7065b912eb81fd3e52e57d93e6f6374b5475239837", "prompt_sha256": "ff9bafd2e360e63958fa73efb5128d623bfd71e55c695e1fca15b3779e5f3faa", "flags": [], "error": null, "counted": true}
{"question_id": "e4e14d04", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "26f2b7a64ebd3cb487db6604141fd39895007e87636070750237211b491dfe28", "prompt_sha256": "3e5e703bc3162619cfc030df1d796922d3dc8f649a4891b18fc5bb24bdfc10dc", "flags": [], "error": null, "counted": true}
{"question_id": "e56a43b9", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0dd2d47d6bcdaba2df08aa7f8e088de329f79ae2efbf6bdf3cec9dea9f2f6d29", "prompt_sha256": "59e0045b3224660193e18fd7d9a2b09d6a45c254e0e1a837992384123c48b253", "flags": [], "error": null, "counted": true}
{"question_id": "e5ba910e_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e691e64821a5f50370a71201136d7207948040c8d6080a2e4fbe200de8779dc3", "prompt_sha256": "14fe605281fd20f74a2499354f16670335f0b34dd2e48b8840b8d13a9414cf35", "flags": [], "error": null, "counted": true}
{"question_id": "e6041065", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7201ecc0d8718f34c052679b29ba400d55221288b2ec10f34e0198d469728526", "prompt_sha256": "fffed77e22aae05f08687691bfa76425ba3b8f7ea23e63466acb85cc1095b2e8", "flags": [], "error": null, "counted": true}
{"question_id": "e61a7584", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "463538dece95a36679049d2bef2b04e972a9972da50ca07153348316a4389b5a", "prompt_sha256": "6837eb29017d5c02cbe11fb66dce69d945045ea21abffcd07fce3b9fc10709e0", "flags": [], "error": null, "counted": true}
{"question_id": "e66b632c", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f3d5342729a4476bde3d651800c28a56187b57e3e1fd3a60c1c4afa73ef7d142", "prompt_sha256": "1112ab166fdf7b0f01cb5864b14c46b07efb040cc2794af222ef16e6c6e3efa1", "flags": [], "error": null, "counted": true}
{"question_id": "e831120c", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d2779d5fbf3b2ab39ae7daded1adc0de8681ffd5570de9e74abcd9325a2698ea", "prompt_sha256": "980e96c9c3fae637ee9e392a14654c012ec2f94ccbe7b77f5d111dcc55ff60a2", "flags": [], "error": null, "counted": true}
{"question_id": "e8a79c70", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a60256d239de249b416ea390ed3b4c3b531a916dc1b789261896ef569d3693fb", "prompt_sha256": "5e6863e2c4fe8133ed9548651ad2a50102b011a43a9573d5692bc25002c4e7fd", "flags": [], "error": null, "counted": true}
{"question_id": "e9327a54", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f2f487ee617779ef29b334db7c20489b53ed280237d677f53aa422c3b7133994", "prompt_sha256": "a3efb0184d2f58594624d7534091a4ece83bde73b6003e45392d6b5dbec4fe62", "flags": [], "error": null, "counted": true}
{"question_id": "e982271f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3604733c636ad7571199886308cc5e5794e9c9fda867fe142e789bcd6a64315e", "prompt_sha256": "0069e7a3f578dd2d9e2f7c683955cb65ecea5f709f37f5ea65c3524de1c240b5", "flags": [], "error": null, "counted": true}
{"question_id": "eac54adc", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ed64739bb170e68d4fc05b9e37c8b61a5af150acc4e9261ac23c3b4c6d5fd79b", "prompt_sha256": "743f4ce26c6917db1869ae2a6da10541bbd130066f7f74d2f636692a9c7301a2", "flags": [], "error": null, "counted": true}
{"question_id": "eac54add", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1aa25199c8a0ab9defe5648005be32ac826c6c82480cd18ed297a4eedc10abf7", "prompt_sha256": "e3bc7ebedc07c4f2067c0b0059e5c97265f9be6345be9810cae8de6d76f50ddd", "flags": [], "error": null, "counted": true}
{"question_id": "eaca4986", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6c75ca5dbe4e075d33093aadd402077b66c154d370ec01112b7a0f80af55ed01", "prompt_sha256": "7563fda1afbfc16181db3741f2ca0786f9882823e558f2cb9b6a6c8e18d591de", "flags": [], "error": null, "counted": true}
{"question_id": "eace081b", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7cf1555278d7278a101f4cba2aee267d8e9104ffb8ce2a46ca8bf4466c696282", "prompt_sha256": "4d806aa978adeb05f9bd7b11f596428fa6d4fab52f4879c02f411a2bb6f6ad51", "flags": [], "error": null, "counted": true}
{"question_id": "ec81a493", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "86907fbdcdbfe3f68318d0832f17f0bd1cfa6608e274652a8afce9db29c70ecd", "prompt_sha256": "5b4dd97602b8a5a8b01164b58432124a7bcc220b301b7d0e41fd13673c225913", "flags": [], "error": null, "counted": true}
{"question_id": "ed4ddc30", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4574b3e71e3ada131985b6fcadd0cd837ac7eb2e331be5c2bb61f650b161a938", "prompt_sha256": "e8b9da1f34f950c7eb7d03732d61857b9c1eb1b880d43314488628cc4c3185d9", "flags": [], "error": null, "counted": true}
{"question_id": "edced276", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5d61d018ac8a75cb4256e7afba38f820522d80638d4713cc3eb48e32a393ace9", "prompt_sha256": "40eeec00359feab82565401160f1c99e32ef383db7382f2532ddd41ddc4ec436", "flags": [], "error": null, "counted": true}
{"question_id": "edced276_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "44f971e69b884f03778cc60bedd0e0ca40339ffcc3ad180ee5c3f671fcf8ca7c", "prompt_sha256": "a925af900c01f5e813c23ffdbacf994da8bdf11fe8afcf8fb2ac7bee650c7782", "flags": [], "error": null, "counted": true}
{"question_id": "eeda8a6d", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f49501d7870531e8492b7dfb456f90e7a394b854f6079a96fb44fb82f41024cc", "prompt_sha256": "62d4126cf1751d62cdcb61bcbe4c17bfb77c0d1a9b8d8feda8ab5dce83f0d241", "flags": [], "error": null, "counted": true}
{"question_id": "eeda8a6d_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9c3d215e7498a2c6794d61f6d2b8a7c314754f9ae5fdae3f70d28966137321d5", "prompt_sha256": "6f34b75407b8da67b5e953c0201b07f118e80f9c8cb4a335a6811ce894c48edc", "flags": [], "error": null, "counted": true}
{"question_id": "ef66a6e5", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b611854260457a0ad94ce1655108a06167e88287c660c00a032bf04dbf33797f", "prompt_sha256": "a28569b03690fa5889d75aff269d8adb019569a1ae78d10e80ada3e6cd8bc316", "flags": [], "error": null, "counted": true}
{"question_id": "ef9cf60a", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6005143a153dcaa80595439672f6ea7ce69909d6b07384a6b772fa54323656cd", "prompt_sha256": "a000b421e6622b9825e6658ee3480eee08aa9d8354b98e4309ee0e112af4953a", "flags": [], "error": null, "counted": true}
{"question_id": "efc3f7c2", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "fc21159923cdc2362b1f3ee72295b0d8fb59a5e0095f45081558e9ee852898a6", "prompt_sha256": "0766fc6bd2f5731f3528d46547e4d5cb0a445c587c9975f3958abb35cf473fa1", "flags": [], "error": null, "counted": true}
{"question_id": "f0853d11", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "398d3cde39a1a068a60cdccd9acdc70dcba5611e0f4311992a724b9b68019295", "prompt_sha256": "080c45f621d846ae7ed98166ee4cdccdbe68a9583a6c0a77acd9034cd9479435", "flags": [], "error": null, "counted": true}
{"question_id": "f0e564bc", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "26190a370e4c432fc3a20db2f628c35d85cda8a2668d4625569a7c66aa01e012", "prompt_sha256": "734cf6b2c3cd76eab5d7095931b53fd7513bc557e3e452d4a06bb260a72bac3e", "flags": [], "error": null, "counted": true}
{"question_id": "f35224e0", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "32c30ba53afe3b0417c1dd47497750ee83b3200d50953c2852a638de0ced8c0d", "prompt_sha256": "3b08efd586cdf4a60451fd8582de67de406ca2ff71c16caf0eba62f1afe47e93", "flags": [], "error": null, "counted": true}
{"question_id": "f4f1d8a4", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "082e0a0af22bfee4999813cfdb871b255560a11a6e4c72abd631b72671f85d09", "prompt_sha256": "cbd94b673a600cb35e1c0e83e102414c69febfddbec70d5d190b1600eb9b68a8", "flags": [], "error": null, "counted": true}
{"question_id": "f4f1d8a4_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "146e2705cf8a4c45de43db02a3b4d7107d653529f38796c9115eab9745c007de", "prompt_sha256": "ca261f820a6a1ea875f928eab0469d7d45053bf013f10cf1ba437a0c154349b1", "flags": [], "error": null, "counted": true}
{"question_id": "f523d9fe", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "21a24bc8f10fe6b567a86e35a1b0b3e568f2e8d30b387e044e6fc6ed4d469fd2", "prompt_sha256": "f492655dcaa20ad5a795599fcef4e0de5306b018f6e8d083b82cd688f487113a", "flags": [], "error": null, "counted": true}
{"question_id": "f685340e", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0fb01ef9a9d986e0a3b0a5aeda0f5759af471e58d14803db795289daf5ff027f", "prompt_sha256": "ec0ee7eb33f02d7383743824f33b10ba0c8879bdffb2759a4afb0e317e2fbd50", "flags": [], "error": null, "counted": true}
{"question_id": "f685340e_abs", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "48011c3c3f96d593365cc249f86570f144fb2420c6788427eb054d869fc68a31", "prompt_sha256": "d38cc53e13fbfae609bed4907b4bf2121475640d9d3ad36cab7138bffd32b2a5", "flags": [], "error": null, "counted": true}
{"question_id": "f8c5f88b", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "58bf9988bd5bc720fa2a677cf870b91f951e4c0c43048274849c7deb04bff6d6", "prompt_sha256": "d5f79163dfd30f2b19f0e1ea798f8577d0b95bbb3fee591dc05260d82fddb551", "flags": [], "error": null, "counted": true}
{"question_id": "f9e8c073", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "448c4c0d77a522caf261c5519c7ac36b712396c6ec02d2d5b160e197e5674454", "prompt_sha256": "c2b6fb69beced670727e493a3cf77635f714d08c392e082aec9eb164ce7d3061", "flags": [], "error": null, "counted": true}
{"question_id": "faba32e5", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8a8756993db6470f3c987d500c119f9faad25a952c2c7f93916794490599e44c", "prompt_sha256": "8bade1a0a60482e88487d2717733af7e9742b414817c2af2ea658affe2e6afc4", "flags": [], "error": null, "counted": true}
{"question_id": "fca70973", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "252176144b6de13da052dd3c85de3a80f1f2d8d7b138231c9523bc80e37fd532", "prompt_sha256": "2d1c780eb1a2d152210a051fb1e788c3d0300619c76e241451b3121cde50b30c", "flags": [], "error": null, "counted": true}
{"question_id": "fca762bc", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "16e39bb8535d0881a604ff88b592862f20a3867d5620bb51292d040d0ac224e7", "prompt_sha256": "404f20040dc9d2be2f147bc49eb5c8f0010698a4d8955684b302c9c2b0357dbc", "flags": [], "error": null, "counted": true}
{"question_id": "fea54f57", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3792771356835619c51bd77a76c3abbd1619802e1500c406bf66770edf035cce", "prompt_sha256": "a5399497450ab736131f1eaaff778449df641268f415fe9d429c3baa6e543985", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_0a05b494", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b674c3f663fa4f159c90dd9d5d83e949b6fec68bdcc7c3f73965902334f95c79", "prompt_sha256": "32ac65968f8bf06aac9a09bece8413916f0850d25d772184c44131b524420437", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_0b2f1d21", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e9620e3bab4d73224e98ac9a0f8f416a97f8035ea0926352f068a68e4f84cb8f", "prompt_sha256": "cab064b818724b5d5204fe1eb9f7d0127e1cfafadf0378f12998e5ab8d08880c", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_15e38248", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "24b854c3e4a8c7e77fc6fc2b081b2ca44955180d4ba5e4fed1a5da86c8f96939", "prompt_sha256": "d54e97770439863c84cb22358879f6a1c9524f471cb69408cfa95609267f610b", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_18c2b244", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "30e4d251208c782cdadc1988de7f164d035cc194270d0ef880229fe1f64a65bc", "prompt_sha256": "7215844fc07e7f280d2c7f1b7111f61f1cbb5caefc52d145a6d63f6a33526ae7", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_1916e0ea", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "fe5cedff6494f513d27c2417f97ecc97cbc9b3b3209753d62f469d4f0f3f85d1", "prompt_sha256": "6353ff7756703940e5068e9c662f082e631abea747a6b5241fbb7400b18adf71", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_194be4b3", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c8bd1d01f30f2d015d59d2d5094eb388b1bba2ebf462756d71cf28e4ec1348af", "prompt_sha256": "c20c787747ee8c545f894208cf715205c9d0ec48525ea41fb52d7734f6a12332", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_1a1dc16d", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "31799cd93237893423bcf6eec0ee0885d55578b6335ea8e60f7c3f0876ccb6de", "prompt_sha256": "9716c6abba1a83548be8155f96df0499092a286b267d0ef228a8316e06b7075b", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_1d4ab0c9", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "152693a009d319ed8b0a01c509a2a3d7cc298b8cb6c9ee2bc63ecea63b5c0116", "prompt_sha256": "2eeb768a62c32fd1b46e32b1cfdcc86970b3cae6ee2e91f6bf2956e64810d68e", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_1d80365e", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c0a993c3812de6ffb3d7e6aee5533d260a8cab8d158ffa82edb43f72bddbe3a1", "prompt_sha256": "eaa5224e0cbf177a632d5c180a96c681d10083fbc12c369eff51179e409bb0ae", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_1e4a8aeb", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c3a32baaba53e88f32c6bd5a78591d20e0f14a81714734cfddf3da763e9423f2", "prompt_sha256": "a8a52536fc1a37b9133d553ef745f07afac16449388b5665bb88347615bf1308", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_1e4a8aec", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "24949cd256fe1b80bd9ccdd33393a6f090799c6f9991155e29252a47a087f1a9", "prompt_sha256": "54d5f857053a9b42d83771bd5a967db0021b73a74e2458e63101349ab9720760", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_213fd887", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "15fae08157d727fe5587d6485500d28d0b7d890d55ddc0411f126da5134690e9", "prompt_sha256": "3b4565e5fce33b9060f8272d947d9e01f46b5986bd21a599a8c9dbe64ced60fd", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_21adecb5", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1a045222910e1ddd03ff10259143801135c8decbb66ccaa696b370259073824a", "prompt_sha256": "874b343d44f13dcbde7988f2607daffb5362aba213873384e456707f082989a2", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_2312f94c", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d30167c65f6e8c41942e0dae07dd0df1869baffd4211e514d968065824f1b9ae", "prompt_sha256": "764bacd7d2555b1df06442d56e3908327aa23a2fc26c8fba1741d242e6029fe4", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_2487a7cb", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "dcb1616c434cec439e41acf268db63ebcabcf38e425341191a87819e47334efd", "prompt_sha256": "546cffb2c1adda5fdc60b182de6f491bf567998c716cee30a573034b83128a53", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_2655b836", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "85e7ccb38d88a3c2974f9691252b12e7e654fde66b55397b44c1ec7367343a2b", "prompt_sha256": "f4f75753150b86e1dba1f2c9d0fc97832b2a4b5049122823273d8d48535a4b8d", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_2ba83207", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8bc14ddc6f267a04acb8d0ee68d5ac838f6cd0e96a51308646fabc69664660db", "prompt_sha256": "5e48e2871f6e0ab068e0a46dbfe07ec2f583e754f56f9d0f7ff0cfd442c20117", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_2c50253f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3c57e29b3fa3ba5ba10547b69804ca77b5b15839692ae8fcff2e1ff3d688eb5f", "prompt_sha256": "d1edf84f6e81dea8b6ee589217f3d8aee2fa2dbb68fedebb606ce830616c8496", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_2d58bcd6", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a610e48702b71488ab9a13301c72945d1906030069d0de0bcd1ad9aec23553f2", "prompt_sha256": "885e2ed9d2c8d200f63102cc1dbde8565a180e1acd604eae396e559009fb21a7", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_2f56ae70", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9e5ffa095235288d60de79bf6260ddd880cc2bef91ce0319123276a48e0fe4f7", "prompt_sha256": "20dbc8b825012fc69944f3bb6fc892351900444006b7aed2350c50ddea504246", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_2f584639", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d53798bbd5cdbf2afea7c28887bef5f76d38f29186067651b54c75ef2840dc58", "prompt_sha256": "3166defd239623e504aae05b5fabcd44ff26fd349257e72b41f4be8c1d7f9d63", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_2f8be40d", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "aa17d832558240670789daafaa9634bfd086fcfdea7e8e6d9069e78ed7b9cb6e", "prompt_sha256": "c9844ab7c35b3278ca3b49409a1d6f2716a3d4ef1ef8f9f3b7e44ba0ef8bcead", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_2f91af09", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "815abceb817dc4008357d46b2a8eae8c294b1c976b72a172f73d02e02b19c237", "prompt_sha256": "3fbe89de3efe7be2653879e86af14cc60100907b7208c24e6471e670dece6fe2", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_31ff4165", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a19c5c2ca7b40945cb33d3d1c9e9e7f5b35dfd2315f285aa47d5ce5d95d35630", "prompt_sha256": "03ec4b80309ae5741a465cd2f9659350e6005a0347841af1f77512c075dbfb7f", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_372c3eed", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e977f9f89ae6851bc2e5b8e47070c742cb71cde573567016416974c2ec494d4e", "prompt_sha256": "6f665c0142123c6e6a2845eb9dae183a039276543094fc992d0a31350a9ab0c4", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_372c3eed_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7271bb115f092a7143e85864f7e4dfc67a90017431a4e443a8a38a3937035ad3", "prompt_sha256": "ab328a21449578c8c39bf6412dcc7ccb66a277e04ea5c1bbcc69dc06af23be81", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_385a5000", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "65c5a156da9ff5c5b98d693307ba6d83b2a4d951cf6241e431b6e08bb1050cc5", "prompt_sha256": "65969958922459f22990e51820ad7e5d82dc6b28b6e53a205fcdb348c88a75ee", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_45189cb4", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "71336627e746bc7745d4a6b107b3f5fbb7b98b678f6797fa3aefcdfde8c1ffba", "prompt_sha256": "67d15858bc08308835c1a05289c3386827eb8f76bb9146950ed5ec1521c9bf1f", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_468eb063", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8e66f98100fc85ed7bab1aee16265fa5d345b56b51a1e5e1e2bf956babb52208", "prompt_sha256": "d440aad2a186031a5ed24787851efa809c35b66ddd6fcdf706b6b69371134e84", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_468eb064", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "7c9743d8261f5951f7db96a6aa5dcedb01ca517912a0ce8a4e6f218e76bf0515", "prompt_sha256": "9f716eab09e6c8832e757160df6548d62a63f601e3b89ed28472af1394c64815", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_483dd43c", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "13940a1cfebff9175f0ce25146c30defef271210c670df7395190805601e8e97", "prompt_sha256": "8711bebf91e42d6197b93e2ccb91e8f2798c1a4c05e571e05c65db7a2095425a", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_4929293a", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2cafe5cebcb95774c8e7e3f7da27dc514e39978ae271ecdab6aac02cb9d7ee13", "prompt_sha256": "03d260762cd14da7e24b348b4a8a91b207f5762c7d0ef95c2387707b4642c026", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_4929293b", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e13da4e6c8404c51559b3e7b59bc5cecb7aeb9994be7d14abca836d84abcf83e", "prompt_sha256": "d0e1d7449e1b27203c0433188363358a6afa15e7e7c5d66f810609150c1318d9", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_4cd9eba1", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e5270eeb9ac87eb3f27798bc40da50ba7a23a22c1dbdf7145138ebf9db6e3b8b", "prompt_sha256": "0742864e740d0f90cb1c1cf0e437b059ff7da4dbd71b8481ac36895a036658ca", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_4edbafa2", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a22cb499d32e02152c488aba1cd555f590fbe4f94868ff49d75155a3b8b57d1c", "prompt_sha256": "64c98d20dfbde2c25d7aae1f9a8e8fff9332e9654f88e2338eebc9c9fd8a98dd", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_4ef30696", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ad7f73b14ae848cc3df33375616321f610a9fb4aa76213e0ae8b2c46c6d184c9", "prompt_sha256": "06a0a4cbe348aa9f89411aa063c91043e089a9d346725288b7ee204f22f937ae", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_4fc4f797", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "28024e8693f66a9f7097c5bb26102a377a3c6ff401448468738062c3b7a8015e", "prompt_sha256": "97fec9a46c701b6ac9862a67bc2517c9938b05af6f2a9d9367d920ffc66bd30a", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_5438fa52", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d0abacd08db8753973069ac247c5e0a59ec756fb0865d596ba7c2216a1937892", "prompt_sha256": "014ae4afb305f743d080fe7c2a48c3c7088878c61ddf3eaca9a7d474a2de1300", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_5501fe77", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f9c4a851fe2f4116c23b3790cf0d8acd5c084c374e8f9e3dad1da2218fbf3c22", "prompt_sha256": "312b7d19ae4382a5bddda327f59994cef423eafc2a9cb265598f92862993c8d3", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_59149c77", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4c254acde1ef3482038c6cb8aaf5e597f8f08ff882cd4e5e9f174f30a7ca8f27", "prompt_sha256": "3c74ee07efa5281cbfd1ba2a81c6f3392b6e0f656ae33fee7b7be618a26f21af", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_59149c78", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "903fe5ca29ab682d839eba317400ed239c9e0f35725ebb07ec4d39bfc4af8053", "prompt_sha256": "854423a0e0ffbc7ca6926e1bedb937fc53130301a9b7dd29a7c934ed3bef0b60", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_59c863d7", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "d44c20305a8c953e4d4d5f325a5392983c43e45a1d421b1630d14ea2ee90960b", "prompt_sha256": "449d12a548163234eca01af96a1d5b63debaab643eb7100c65675e3f7ebb8126", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_5dcc0aab", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9312917689749d717318d5339830578532f6e596235a3bbe720c717e0a67ea93", "prompt_sha256": "2a604b7644bd3b1976b50ab9fe84fb3f8f61fdadf286634a1861ecd8b2f2840f", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_61e13b3c", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "58f3f660c9ff54951a3cc9c02e91e58234c150682baa227ddd45ce1fcdbadf4c", "prompt_sha256": "fa5d4a6bbecff49550fafc4a4f0f4e7685be0897977b409995a327682fb75f0e", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_65aabe59", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e08b0a4dd505fa841a02a5dcb558185e17f12f16eab8ae06b23d1e1d8f3c4a40", "prompt_sha256": "42a05a02ea396dbcb9780307d83bb20687f201be756c8b094d6a341f3265f6cf", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_68e94287", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3277b32cbead5dd344ea6602c1e14b3f115af33b8654c375b32f2b971da99f1f", "prompt_sha256": "02d0edc0e68b025f712078a9085e0c00b974da1dfc8177d939c2a8503a6f4ec2", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_68e94288", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6712507366d3a376f133aad18d1d32840c73f31c702cafb3cacbb374d6fd81dd", "prompt_sha256": "56143140e0cdcfefd1644f9fd6e6634d317b4f53600cb2e5162ea71f48f8ffc0", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_6dc9b45b", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "80812a9aa923a2552c3c721080a706c2e57442e528f213c8cc1eafac9a7a7685", "prompt_sha256": "916fc99d51f154ba1eb6e6eb33a2ce3f76932b389d291ad94f8f6345fff52a43", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_6ed717ea", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "9e777f24e74f5e1d99519859482b52fc58fd303b8bfa7bb8d24104d44a13486f", "prompt_sha256": "2d42caf5d32f131b2242e0f5e3cae2f641ae8339cb1b7b9a0083538ae53f7921", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_70e84552", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "bce5af70b72167570c661d19002ea41c3d9b44c9fffa26c2dfd459bd319a4bcb", "prompt_sha256": "28efd8b0cfe2e569e4492c6656bca3eff4f89c58169d1373537569604ee98ea6", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_70e84552_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6613b0e7e4d4091b86263a22af0eea6ca161ff29808ced2501eb002dcd9a349b", "prompt_sha256": "2ac9df43a066e66ee4314e5669a20a2ef0843a2f3d9934bc7eea572bf356c0d4", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_731e37d7", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e6538de2ad4980ec49e2b6e094bf6bd0f19e560b763dacc1e9b5b9dde5257d90", "prompt_sha256": "b9da2dc0f3bdd223d73de9b6113d0b25d9a2234bf6740569896c80bb83a77406", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_74aed68e", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f8e1f3de441143fab4f7e379a19833d211e33d952f250158abb6221e1663968f", "prompt_sha256": "4207cdd99724d14e958d0b734fb3c2ef0aee05dcce43961d140c959576bbec68", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_76048e76", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "15dc78788a696f4bcfeb67b8121babed62bb9e1a9e79381082478dee5f75f03b", "prompt_sha256": "6ccf5760d90ee12f0715c8133b9e5f0f3622b0994fce75cb9501eb75a7a9cbc8", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_78cf46a3", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3116dd80cd7d1c92a61413c2ccb90946673de6b70b89b708a87e26e6e6abedd8", "prompt_sha256": "14d8b5ffa3af97af775b3adfde8b49b9944054dbf15d21c51812c891ea0cfa16", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_7a0daae1", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0b7a2360af5546b9e1bcf5477c1b7129ea5bac2b2fb6f902658ca7ee18eb9984", "prompt_sha256": "c3390f75d9b42ba9d2e442a5a9a96300f497b2bb35696e75424eee4ad85d321c", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_7abb270c", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a5d5d523a325b46382644ec7c26540b6813e9035b93a937a6256aa376d6836af", "prompt_sha256": "f1d9af26978fe07b8fb7091ac1ddd0ba3e17583514b0d8bc76cedfde3c93f5f4", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_7bc6cf22", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "77cef616314be73cea80473b596ed076a2998e103d995e11595d352c53fa721c", "prompt_sha256": "8ec096fd8eb41d5d45fe57e5239b028193ae014b70fc24ef7ac9dbff98e272c4", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_7ca326fa", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6d765ddfc4dff953755000539914935b84b82a052b405c7c901360586cc720fb", "prompt_sha256": "662b1886b5bc26bf9a606afb0d08766c39c77af0d2d4230f26f53c85e631e59a", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_7ddcf75f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "dd0ce1b2466162eebf70478aa5178e40bf0a353a520c0f3600ec09ebe0204edf", "prompt_sha256": "58eb7bc10d3d638d68dc882f29757c695940b54b2659cd90a27f2bf28ae8de4f", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_7de946e7", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "aaff26bfc7ee2b5f15d6b50e6c61339f96bac8ac9674ef3c6d3637f241d372c6", "prompt_sha256": "e2080c894a5ba152eb494f3b67e66499a18624742343c46f6617cfc54dd54c33", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_7f6b06db", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "66dfaba3d893654f4881027832cd5bf621cd9a7b37e41f7f2da33a401651cba3", "prompt_sha256": "6ac4ccbd7ee571a0efc600b94cc2c69933a52e36585d316be6c44da8fcd9460b", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_7fce9456", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "24afb7504b71049b1186fa5a25278e7beccddd5e397cb3f14a247a72525e4ce2", "prompt_sha256": "4980cde2005661c7f9b4d0a2587b3ea491777cb1e65d0ea9ce6c7a99085e7635", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_8279ba02", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "45857674e38fe6a89bb197a2f3e328687a563b63084398f187e3c09adcd3f8af", "prompt_sha256": "94f8858ccd49b83f8736452b4e513125801709de4eee1c98127aa40209cda212", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_8279ba03", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "580304329d1e9c996a7662c3cec05f1a5e144737fa6b12d8dbd2b10b38aefd82", "prompt_sha256": "34774687b92e6989715dd4bca406358fbea7bb24ab9f8e3d1be8ae5c5c130050", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_85da3956", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "18338f0c79bb09d21d88b231f0d45e668c91cc910acbacb5ea84913dd57d7147", "prompt_sha256": "d9ca742b978dca5bcdaadde4164111ba91fa4d56664bc83e27344b57f580343b", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_88806d6e", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3c4c39c66314e17241c4970da061b73b75da7af4f6f68db5036aa55ff4ca7726", "prompt_sha256": "e43dc5725041d9a6fb10e0e3fdc86b7f1553b29b0aacd11d592bef4578a55274", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_8c8961ae", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b0d256a2850dce4f8cccff6b77c917d9fd2c3cb36c4d530ba2568a609c1ec20e", "prompt_sha256": "318a33604db7e0954359b6fcc67e5fb9c7ce8fb75f8792d8cf642d00c374c93a", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_8e165409", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "fecd8be5223b42b2c8739ef16830014a481419d3c8b967d2eaaed5a619f319d7", "prompt_sha256": "70b51eb30eace587e9dc20ae0218497c0e6abfe643b22198ec7e6daa99b8d884", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_93159ced", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "43852233f4c440f8a7fd645a0fab2153e956f80816b0a807ac0012af7e84530b", "prompt_sha256": "86c88e12a308b48e1e5dfc5badbd4016fb7ef13f5eb2d54515553bdf853b8a58", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_93159ced_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "bb66b253c1278c5fbb87433ad59b32c535cf1bbb7d2dff808bae484e347c399e", "prompt_sha256": "ad57605b0fbae85dc52eb7ff29779be5009729509cfef7044e6357bb4ca6efd2", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_93f6379c", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b934397626f500f17484cc6e7da13f9afbbbebc9664abcaa965bf875a35aac80", "prompt_sha256": "48d9ad694bc945963e9e886d80e1c54e32c73ada5614231d46a7933b2243fcc3", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_98f46fc6", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3dfd84e1d24210631b383d44870a88469f3e8d346a61e19e56755bd388245e52", "prompt_sha256": "f0c864270f9805a2aa65f007d1fe884f56fff24129841cb4f2be061f7958a3bd", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_9a159967", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8cbb72807a17b21edf11c9bb21ff6df2cdb406b0f5948acea649a99b91b4bae4", "prompt_sha256": "3905460d2fad3c746e879aeef5e8d58685c4eb8c26191d7a4f8ba4083dbcb6ec", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_a1b77f9c", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3df7675d74768925a80bf2b756b179409d5819c2ea0be4d1e87d6b568995714d", "prompt_sha256": "3685988991566718e6a571b36cdb472693747549d01b2193acdd252a196e97c8", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_a2d1d1f6", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "eda5b09135595f0d55af8dcddf9ff1c2e75be4ecdfab00adb832e26db19cad4c", "prompt_sha256": "54493c695d532d4586ecb34b9c5c76daada3cb094e572d4380a651a563dba591", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_a56e767c", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1dc456597d2dc7e19d432341c3b6d6cba62e5b617af2bf2061d36b8c219bb841", "prompt_sha256": "d7642012cee1f1ac8fb44245171448d09f4f1edd161713e17313256939c9fe0a", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_ab202e7f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "e16c27d4620018e840bfef96a04d8cea88f64c940e30b1a2ea74277aa4ae46e3", "prompt_sha256": "d5f40564d5567abdabd3a43f64548d3c174c4e9c678c1fcd696ecf651c0de3aa", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_af6db32f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "6fa0c88c5a31ad8e111f0df3166431a2e6b8b247e4de09931c7957d9b8c8840c", "prompt_sha256": "ea9b16386bc508d2e60bc7681cc3f946ec99d4e56df4b4f351c083394a1cd9c0", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_b0863698", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f26eb7d14fae219437f54896a4614e13a81587e804cc1a56f45e500b7d17555d", "prompt_sha256": "3fb0528442e628429bb34fa80f96982068abaf42c4b24d5d0a261b05ffc02592", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_b4a80587", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8e74c13b25b16024015d580d9da085c653e6ba78d3458bd1d967478b2253454f", "prompt_sha256": "5eba5332afd960fd045822311dcde14ffda864e4699e5bb26de2c54fa823a5ae", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_b5700ca9", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "37d6695b979168f04fd1929b76d675fbe12974d689b2e31edbd416db15ea1adb", "prompt_sha256": "7de080046733987c3ae91a47f0669ad0b2b99021d86c63241a59d674d9fee085", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_b5700ca0", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "f8d2dd5cfe9e9e0e4d90d154bff31e8311645199df807c2e0043e64260e4888e", "prompt_sha256": "8f478cb837b9f2eede835abe316a30466c9e14464a0a2a8ee0ea2b2f8509ff3d", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_c27434e8", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "215c09e8f6724b3cd8320e5a6f5399edc7ca976ca69b8e46e75892d42c4aea7d", "prompt_sha256": "930ec908d3e0ed186495da8114f75f59061a0ace474df25efafad9b49756a34a", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_c27434e8_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "c9aac00e898a15f078b88c9d4e32059234ec913a500c764de60541028c9f0e83", "prompt_sha256": "e9458ed0be1afff595709c472193df7fb2c2fbe183dddcfafcfe357ac3c07808", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_cd90e484", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1baf0742172a8dfb3489fcc0df3900d893556208258fb25ac9817ed5c0c493c2", "prompt_sha256": "7b0cebc97990437ffc5ef3050ab4bd1b52916ed51d445295e59014c2d73d6c6a", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_d12ceb0e", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "46a8edc987c41030a8708cce5d9b124ecce457d3bc5a3e8782e67054e2f93f84", "prompt_sha256": "3b97717e1efab9651ad9aae1a4ab246fe412a596210f4a1254cfeb76f71871b4", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_d31cdae3", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3a17811eb252658b53cccfb5faf70dc7361f66b65d350d51bdd226be433f7a33", "prompt_sha256": "923a1df050cc6646541db9350f0156a3eb7b95f0e562536994991ce776105590", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_d6585ce8", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a704c245429145fd8fcce0715f77c1156bb1f730f7dc0ecb026e9c4c941e6833", "prompt_sha256": "66f9330c052170e372dcb0b4eef426e00de63596d1a0afc446b286aeb08aa3ba", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_d6585ce9", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "8d139d39cfc35d3d3fa51552b8454a42188884173b42d6a887934c824821bd8d", "prompt_sha256": "5f3a434f4d2a1b8b1d683f1970ed483ab3d371c685487d7fae506c31aef2e427", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_d84a3211", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "550d283f1b60f3ecf198b57a01bdb3ec5913b321bbbf0f2a3cebcabf610054ee", "prompt_sha256": "b5540e2cf36e41e5c0e93139bc06120454d9c4763808a6912733f271cac68579", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_d9af6064", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "5dbba25b93eb8f94747ca70fc5ca51f60644e416d5dd02ba6ddbce8193b51992", "prompt_sha256": "ab91f089290918cd3217493c867d6c66cc51a3bf541cc02ecf6f1b6fa477f1f7", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_e05b82a6", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "1b14e0312cfd91e9d9e5a032eed56aee7dc17790dc26843a5d79c80cdf50bbab", "prompt_sha256": "7270f6ec503f3aa6d57014c795a0f9a2172619774be937d62fc5d3869765916e", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_e061b84f", "who": "sol", "verdict": "no", "raw": "no", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "4950983f12726183a5e23e5fd80c85fbae4413233da9317d68b1ac7ee73b7f8b", "prompt_sha256": "14940104d12b9d082702825bd03355533ee6beb5cd8a61bfd0663fb95cbd8c3c", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_e061b84g", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "27438e035b1a8d4022b0e9ca96988fa42ae9a653647d343e7468c1c5844a8c90", "prompt_sha256": "d3e578ecb5fbb09fca43b8724e370e6791c39c49cd19b5ddd5a9003436265767", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_e072b769", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "fb55dbd62f08a2fee3d8545fed1dfb9a2ae405f288028cd7f58cf74dd66bb350", "prompt_sha256": "8f4fbf844a6853a418edd62113cb2a23fa3cddcec16b8c3b3e7b2e2361aa6a03", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_e414231e", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "24c4397737e8a98805343f62e7612cbfaf6596a9c71600585a7ae915aedf2e98", "prompt_sha256": "89ec95363045e17ce63d15a2851a6c9f49a9e245bd83947e804632fc921e762c", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_ec93e27f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "28f0fac6c9a77654eea49b4ea0cecc64155286c77b2fe202edb4c8356934f8ee", "prompt_sha256": "47cbc308b1bade11568d17926aeab922cd7cc730a2d7985154292a029bfeb180", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_e414231f", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "a3127d62bdb70cb793b01ecd257a71deae6b73ff22fc2a99c6c4645bbaf82695", "prompt_sha256": "51b2c5a543c9adb484cc48e4d1eb809d8e413c8d5a5f3ba92313b5c62b7ad440", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_f2262a51", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ffb667ebdbc9546195a15db8c960e2c0a6b789fb6d58591014a5095d57714ce8", "prompt_sha256": "bc81d9108ab4a09001fb8817c571ec8ee26b327dfa6c53288d9bbe447754507f", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_f420262c", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "2e57f4383ba513d4e7dedb9610162e598e1d5599af092a69446b556719fa12bb", "prompt_sha256": "e1cdad1fed9a3fe1eb13ce715daeddaaf21d97caf1f085adec9f026fd845a07c", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_f420262d", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "93fc87cb39aca519844dad6b03652c28c04fa804e105d92db142914f0f2c2d48", "prompt_sha256": "26f30c91e90ceb821f4e45aa8d7ca98ecb18fb5bc63f32501ce6286284b110df", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_f49edff3", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "3ae33ee7bcdfff9debf46a5847022b7811c1b297c3e0941408585abb762c3205", "prompt_sha256": "166ff00cb590564f0ccd238c48c89e752fef1fb65f72041f151ae05acff47ef4", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_fa19884c", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "b447d2b7adb785b676bf32d4d126a5d3e2d695fb6d51124de2abec128562733c", "prompt_sha256": "f577f7078b7c1cb33f14a89114cc12a453a90734ff3af5515a419ab37b0dd6ba", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_fa19884d", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "cbcf8677f61803f4e3e68ebe356f5c9368136f9f79f1ba87019d8a82bf81bb16", "prompt_sha256": "18e3f9e7dcebaa85b12edc51e4446ba28fdfb853a1637c1b772588c892f7c2a8", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_fe651585", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "ed082665f55bcab572b3e551bee14461f49780ea0802d1e9529880bcdf58b345", "prompt_sha256": "3a6a85b440387757f8a1abf1188f82fc9cab91c4ceeb0a79e2cfed40754a1508", "flags": [], "error": null, "counted": true}
{"question_id": "gpt4_fe651585_abs", "who": "sol", "verdict": "yes", "raw": "yes", "judge": "claude-sonnet-5-5", "effort": "medium", "templates": "longmemeval-official-judge-v1", "response_sha256": "0218293f18984dcd1e36b3a12a118349b4d49f015fdb14525bc430cf023e640d", "prompt_sha256": "159f69d1b112de648ce1bfa4c6e9550ef387fe7f56ad3772957ce7b9c73f8da8", "flags": [], "error": null, "counted": true}


==> anc/coverage/evidence_coverage_rows.jsonl <==
{"question_id":"001be529","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_530960c1"],"packet_session_ids":["answer_530960c1","sharegpt_L5SCdrp_0","sharegpt_o3cfukb_0","ultrachat_39884","sharegpt_PKXxlMF_0","9becef17_3","ultrachat_203993","0f71db75_1","a244d459","ultrachat_241736","sharegpt_6cz1Sq6_328","sharegpt_HbIK81o_0","sharegpt_SYbLHTK_0","sharegpt_g15cpiF_0","de877349","dffe8d2d_2"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"00ca467f","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_39900a0a_1","answer_39900a0a_2","answer_39900a0a_3"],"packet_session_ids":["answer_39900a0a_2","answer_39900a0a_1","answer_39900a0a_3","ultrachat_360972","e4cb6c56","ultrachat_239705","4bd257c0","10857212_2","ultrachat_351540","7d1de770_2","4a5ee697_1","4951c0b9_1","315a862c","8a70ec05_2","sharegpt_wNkYmmJ_0","ultrachat_46060"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":3}
{"question_id":"0100672e","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_35c9798c_1","answer_35c9798c_2"],"packet_session_ids":["answer_35c9798c_1","answer_35c9798c_2","a4b223a7_1","b167a4a8","326e86e0_3","07313722_2","091aa510_2","0781daa1_1","6acc3e1c_1","sharegpt_BvuMJIh_81","sharegpt_sDfu38Q_0","562addbd_1","d6479120","cf9fa9e3_3","f60c9de5","sharegpt_XdObypG_5"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"01493427","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_a7b44747_1","answer_a7b44747_2"],"packet_session_ids":["answer_a7b44747_1","answer_a7b44747_2","077f7bcb_3","ultrachat_327904","88e73f02","5a840928_1","d8e33f5c_1","ca896bdc_1","c2204106_3","55e6ff53","e1e39425"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"031748ae","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_8748f791_1","answer_8748f791_2"],"packet_session_ids":["answer_8748f791_1","answer_8748f791_2","5ac7f9c5_3","sharegpt_xjZo5Ac_0","bd3880f4","ultrachat_406392","70764af1_4","ultrachat_493540","4dd1ba8d_1","ultrachat_556006","sharegpt_3D7sTTH_0","sharegpt_pPNVaqR_0","3620a0a3","sharegpt_A3DTUI4_55","803b3655_1"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"031748ae_abs","question_type":"knowledge-update","abstention":true,"listed_session_ids":["answer_8748f791_abs_1","answer_8748f791_abs_2"],"packet_session_ids":["answer_8748f791_abs_1","answer_8748f791_abs_2","169cd54f","ca8286f2","ultrachat_561369","ultrachat_300117","ultrachat_373148","sharegpt_7PLgNll_0","1d03455f_1","sharegpt_wN1Z65m_0","sharegpt_EX0p0tj_19","sharegpt_jjVI7d6_11","sharegpt_h1aKe7z_0","ultrachat_341706","ultrachat_461360","9f1bd693_2"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"06878be2","question_type":"single-session-preference","abstention":false,"listed_session_ids":["answer_555dfb94"],"packet_session_ids":["8fcfbe43_2","answer_555dfb94","a6074da9_1","ca929779_1","ultrachat_448784","465e7ef9","sharegpt_GSC090N_6","42165950_2","3e9fce53_1","63b51f8a_1","sharegpt_cn3iUbp_7","e58109ed_1"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"06db6396","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_da72b1b4_1","answer_da72b1b4_2"],"packet_session_ids":["answer_da72b1b4_2","answer_da72b1b4_1","5bd9f1e6_1","6ebdc1fe_2","8235b87d","824634d9_2","ultrachat_77282","sharegpt_SwdaeDm_15","da94a327_2","ultrachat_357443","sharegpt_IBxc4fK_0","sharegpt_bA6P6oG_0","sharegpt_jxEz51P_0","1446b088_1"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"06f04340","question_type":"single-session-preference","abstention":false,"listed_session_ids":["answer_92d5f7cd"],"packet_session_ids":["8b156015_2","6e6fbb6b","91223fd5_1","42924d15","b459f888_3","0844dea6","728deb4d_4","answer_92d5f7cd","sharegpt_MkLNumZ_0","3ceb6783_3","ultrachat_161745","sharegpt_hn3IS1q_0","de1f4aec_2"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"07741c44","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_7e9ad7b4_1","answer_7e9ad7b4_2"],"packet_session_ids":["answer_7e9ad7b4_2","answer_7e9ad7b4_1","sharegpt_CEWG2XW_0","61fc1d85","d1d6b55b_1","sharegpt_QROQ758_9","8d969f3e_2","sharegpt_vWO8y7i_35","af4d4ecd_4","ultrachat_113757","sharegpt_Z1wbP4E_8","aa71db11_1","ultrachat_570083","10c0752c","a4b136d1_2"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"07741c45","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_7e9ad7b4_1","answer_7e9ad7b4_2"],"packet_session_ids":["answer_7e9ad7b4_2","answer_7e9ad7b4_1","af4a2fd1","eb8195a6_2","9918640f","ultrachat_309003","ce21f0e4","37d65d40_3","66c23110_2","df846730","sharegpt_5G145hp_0","4c2bd0fe_1","sharegpt_ErOTMZ3_149"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"078150f1","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_254d8b09_1","answer_254d8b09_2"],"packet_session_ids":["answer_254d8b09_2","answer_254d8b09_1","61b27d67_3","ultrachat_202549","203a48bb_1","ultrachat_276164","2655efcc_1","57bf2079","e4c97ea0_1","b18ba8d0_1","08256f84_1","sharegpt_l4wRaiy_71","sharegpt_u3MVGYG_3","f54d3a48","c9b8ea31_1","ultrachat_571561"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"07b6f563","question_type":"single-session-preference","abstention":false,"listed_session_ids":["answer_d03098f9"],"packet_session_ids":["answer_d03098f9","6af947bf_1","5e7b1c98_1","66ab6260","0ac1a6f9_2","39358a85_2","sharegpt_0y8w7hJ_27","9baddc74","55c267aa","ultrachat_325372","dcc7f430_1","ultrachat_324216"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"0862e8bf","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_c6fd8ebd"],"packet_session_ids":["answer_c6fd8ebd","sharegpt_2I1TxKW_0","0566c21b","sharegpt_A7KJApk_21","2442d5b9","6c172949_1","ultrachat_47999","sharegpt_3BkB8g5_0","sharegpt_nh3eDLi_9","sharegpt_MTUnqho_0","sharegpt_sCFErnY_22","sharegpt_NCfYoAJ_0","sharegpt_oLlUxYj_40","ultrachat_96014","381b80a3","f31033c0_2"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"0862e8bf_abs","question_type":"single-session-user","abstention":true,"listed_session_ids":["answer_c6fd8ebd_abs"],"packet_session_ids":["ultrachat_404562","answer_c6fd8ebd_abs","1881e7db_2","sharegpt_Sionhxj_245","89a9f6f5","3301f749_1","32833e0b_5","baf0243b_1","d76030af_1","ultrachat_294894"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"08e075c7","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_cdbe2250_1","answer_cdbe2250_2"],"packet_session_ids":["25b3e36c_1","answer_cdbe2250_2","answer_cdbe2250_1","0bd59f15_3","5ff94163_1","a2fa5ba3","ae77c245","ultrachat_105990","0fea08a2","b1d9d555_1","ultrachat_359377","ultrachat_576081","ultrachat_354727"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"08f4fc43","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_6ea1541e_2","answer_6ea1541e_1"],"packet_session_ids":["ultrachat_292416","answer_6ea1541e_2","sharegpt_JJu53iW_0","answer_6ea1541e_1","sharegpt_wXqtiUe_0","sharegpt_8HDT3fb_0","f3bd00ec_2","sharegpt_b76JUGd_65","ultrachat_423937","9216c4d3_4","762a4ba1_3","cdbd6862_1","6661e67c_2","58d11d0c_2","sharegpt_DM8Y1dw_0","sharegpt_zqQa6sO_0"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"0977f2af","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_3bf5b73b_1","answer_3bf5b73b_2"],"packet_session_ids":["answer_3bf5b73b_2","1692563c_1","2d8a12f3","b1d9eb66_4","b3642bd9_3","f115a3db_1","809cbce9_3","c6a93cd9_2","ultrachat_554962","answer_3bf5b73b_1","e0bfe67a_2"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"099778bb","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_80d6d664_1","answer_80d6d664_2"],"packet_session_ids":["answer_80d6d664_1","answer_80d6d664_2","b1793bba","33877350_2","sharegpt_s1I3UkG_0","95ce0e21_1","f5661236_1","47103d08","0070840d_2","4dda35c2_1","sharegpt_IMESVlH_0","sharegpt_O8djord_90"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"09ba9854","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_96c743d0_2","answer_96c743d0_1"],"packet_session_ids":["answer_96c743d0_2","answer_96c743d0_1","ultrachat_177260","2bd23659_1","8e3887c3_2","df963ea2_1","ultrachat_362951","ae32e467_2","e760dc71_1","8c63238e","sharegpt_BK0BcTz_0","32e6c308","sharegpt_aJXFuOS_0","7a2bdd15_1","864a563d_3","f7644391_2"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"09ba9854_abs","question_type":"multi-session","abstention":true,"listed_session_ids":["answer_96c743d0_abs_2","answer_96c743d0_abs_1"],"packet_session_ids":["answer_96c743d0_abs_1","ultrachat_342361","answer_96c743d0_abs_2","85ca9420","a2d5aad9","sharegpt_4F84Hlw_0","a50b0d73_2","ultrachat_419227","f5eb52d6","sharegpt_9MXUwJk_0","sharegpt_JZm4ich_15","64460e9d_2","sharegpt_UyBTuTv_0","338ac116_2","1d6744b5_1","22b628f5_2"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"09d032c9","question_type":"single-session-preference","abstention":false,"listed_session_ids":["answer_b10dce5e"],"packet_session_ids":["answer_b10dce5e","sharegpt_2pwdGxJ_1","e8bfacec_2","af631aa3_2","sharegpt_e9sAtcZ_63","ultrachat_510971","3fc2244f","26d9aaaf","16ebc8f8_4","sharegpt_E3LyWfH_13","9d1999d7_1","ultrachat_37105","612e23f1"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"0a34ad58","question_type":"single-session-preference","abstention":false,"listed_session_ids":["answer_cebb7159"],"packet_session_ids":["answer_cebb7159","9ca2a195_1","51fe163e_2","dd3d8e73_1","f849dd04","f2b8e6a8_1","8f589040_3","38e81260_1","b869d7ed_2","5c0574b1"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"0a995998","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_afa9873b_2","answer_afa9873b_3","answer_afa9873b_1"],"packet_session_ids":["answer_afa9873b_1","85846900_2","answer_afa9873b_2","answer_afa9873b_3","25091584_1","ultrachat_331531","fa46a10e","sharegpt_U3S02iq_0","e6790684_1","439f9ed8_3","sharegpt_igR6Bmm_0","sharegpt_7gIKsqO_104","ultrachat_327634","sharegpt_ZzArUrr_0","f10be626","afbd7193_2"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":3}
{"question_id":"0bb5a684","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_e936197f_1","answer_e936197f_2"],"packet_session_ids":["answer_e936197f_1","answer_e936197f_2","3c8e7c0e_3","826d51da_3","sharegpt_d3UV0eu_0","1a14d6cb_1","565929a2_2","b10d0907_2","ultrachat_62919","ultrachat_14853","a126eeab_3","3548cae3","fce8bb8a_2","7743a4f9_1","sharegpt_zuIDBpz_0","d794dec9_2"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"0bc8ad92","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_f4ea84fb_3","answer_f4ea84fb_2","answer_f4ea84fb_1"],"packet_session_ids":["answer_f4ea84fb_3","ultrachat_349938","d3cc5bdc_1","answer_f4ea84fb_1","0868982f_1","sharegpt_scMKXPh_9","fccc9400","sharegpt_Le7CqkS_0","ultrachat_276712","ultrachat_282889","sharegpt_ntu1Cds_0","be6f9404_2","38310d87_2","sharegpt_3xB7vJ2_6","sharegpt_vClQxDr_21","answer_f4ea84fb_2"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":3}
{"question_id":"0bc8ad93","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_f4ea84fc_3","answer_f4ea84fc_2","answer_f4ea84fc_1"],"packet_session_ids":["answer_f4ea84fc_3","2c185a2b_1","dd25eeb5_2","answer_f4ea84fc_1","answer_f4ea84fc_2","97338ddd_1","sharegpt_f83u8ds_0","7285299a_2","sharegpt_HOO59Ue_99","ultrachat_104440","ef23ecbc_2","37141183","ultrachat_260376"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":3}
{"question_id":"0db4c65d","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_b9e32ff8_1","answer_b9e32ff8_2"],"packet_session_ids":["answer_b9e32ff8_2","answer_b9e32ff8_1","sharegpt_S0mG9La_54","8d1f9505","e9e19917_1","71dc2037_2","b22a2540","fd5e6fec_1","953d5a4b_1","ultrachat_324557","f78a22b6_3","sharegpt_Fi5UpOu_38","sharegpt_FdbDo9h_11","ultrachat_559723","e80d2ec4","ultrachat_107313"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"0ddfec37","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_a22b654d_1","answer_a22b654d_2"],"packet_session_ids":["answer_a22b654d_2","answer_a22b654d_1","60f9246d","e184e4c3_2","sharegpt_UyBTuTv_0","sharegpt_ckrlzN2_35","f2199726_2","108627d6_2","a8a0db2b_1","ultrachat_139747","sharegpt_J26ReGO_0","e4881cbd_1"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"0ddfec37_abs","question_type":"knowledge-update","abstention":true,"listed_session_ids":["answer_a22b654d_abs_1","answer_a22b654d_abs_2"],"packet_session_ids":["answer_a22b654d_abs_2","answer_a22b654d_abs_1","6de70f46_1","cb24e5d5_1","sharegpt_ulELlJB_69","e1b8999c_3","sharegpt_V2j1zkI_0","sharegpt_zwfSWfk_0","sharegpt_YHzbRoY_0","36a06ee8","25572732","ce6cae1b_2"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"0e4e4c46","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_f2f998c7_1","answer_f2f998c7_2"],"packet_session_ids":["answer_f2f998c7_1","answer_f2f998c7_2","ultrachat_180729","ultrachat_280826","ultrachat_59250","ultrachat_467820","60876def_2","sharegpt_FQi5DlJ_48","b7702ee4_1","ultrachat_446413","sharegpt_Wi7Op1u_39","sharegpt_SpgAMBx_0","17822471","sharegpt_XpiQ03D_0","dfe8e126_1","0773943b"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"0e5e2d1a","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_ultrachat_113156"],"packet_session_ids":["answer_ultrachat_113156","ultrachat_180166","f84b4266","c756c34e","a6c41826_3","ultrachat_201585","sharegpt_GPluPmJ_7","5d79fd65_2","147ab7e9_7","sharegpt_btv4SkQ_0","sharegpt_DcVIUDF_0","sharegpt_oPOTyid_186","ultrachat_238255","ultrachat_537324","sharegpt_CExb4dC_0","ultrachat_363552"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"0ea62687","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_dc5e537d_1","answer_dc5e537d_2"],"packet_session_ids":["answer_dc5e537d_1","answer_dc5e537d_2","26eedae1_1","0835368c","ebf5b3bc_1","sharegpt_HYI3HgX_0","d3ee5958_1","d1ea55c0_1","c5e9cbd8_1","b9e47a0f_2","e22d6aef_1","sharegpt_rtFkXmB_7","sharegpt_Ktz3pBy_0","4a5ee697_1","sharegpt_fA5LBZU_11","e05efcd2"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"0edc2aef","question_type":"single-session-preference","abstention":false,"listed_session_ids":["answer_d586e9cd"],"packet_session_ids":["answer_d586e9cd","f20e72e4_1","8464304d_2","53dc1394","sharegpt_vbNrVtS_293","25b1afbc","c6c3a982_1","6a747f2e","ultrachat_166065","sharegpt_DWorlZE_0","33a813dd_2","3c3a9042_3"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"0f05491a","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_d6d2eba8_1","answer_d6d2eba8_2"],"packet_session_ids":["answer_d6d2eba8_2","answer_d6d2eba8_1","27aba903_2","bb914c5c_1","44678992_1","0c260a71_3","sharegpt_Hj47IDr_13","sharegpt_UpYQ1kh_79","9f4bec78","sharegpt_DM7idTU_0","13905cf6","9760f4ca","e2efa128","6ac43c5b_5"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"10d9b85a","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_e0585cb5_1","answer_e0585cb5_2"],"packet_session_ids":["84889496_1","c51583cd_3","02b63d04_2","4e59fb02_2","5cbfaf3e_4","8dd2fca2","aa6afba8","faac3c60","d576152e_1","ultrachat_143866","answer_e0585cb5_1","answer_e0585cb5_2","sharegpt_Qldkua9_0","45823393_2","9c5fa973","sharegpt_36VQ7Bq_0"],"n_baseline_sessions":10,"listed_in_baseline":0,"listed_in_packet":2}
{"question_id":"10e09553","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_67be2c38_1","answer_67be2c38_2"],"packet_session_ids":["answer_67be2c38_2","answer_67be2c38_1","7d1f5395","8ed1f402","ultrachat_113712","918c4788_1","ultrachat_313128","e5f785de","ultrachat_196381","sharegpt_jEOqeWh_0","9a2ed8f0_1","sharegpt_3D3oQC0_397","7f12db5f","ultrachat_220071","sharegpt_YPM1YqM_0"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"118b2229","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_40a90d51"],"packet_session_ids":["db73b7e4_4","db50c0f6","b5f561f5_2","7d8b5834_1","sharegpt_i1iuP70_0","answer_40a90d51","5dce60dd","ultrachat_311002","sharegpt_M3x4mZx_0","5209e813_2","sharegpt_ltGQxlc_0","ultrachat_392094","004edb32"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"1192316e","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_e184e4c3_2","answer_e184e4c3_1"],"packet_session_ids":["answer_e184e4c3_2","answer_e184e4c3_1","sharegpt_5HGh4Yy_0","21ef2d05_1","574df152_3","c5db849c_1","sharegpt_pZ3I356_11","6cd7234e_2","ee82ed2c_2","f6ed7fa9_3","55f7cc4f_3","588ecfda","cf0f42a0_2","6f8cd952","66e58c90_3","69b90254"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"129d1232","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_1de862d6_1","answer_1de862d6_2","answer_1de862d6_3"],"packet_session_ids":["5e4bb245_2","answer_1de862d6_2","sharegpt_YfIEYo1_0","sharegpt_De0lanR_0","answer_1de862d6_1","ultrachat_63225","sharegpt_dVOH7pn_0","bf3aebdb_1","ultrachat_274599","ultrachat_199215","answer_1de862d6_3","sharegpt_V2j1zkI_0","sharegpt_tg5sopD_0","1ab255ba_1","25956eab_1","478c480d"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":3}
{"question_id":"1568498a","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_sharegpt_d6JJiqH_76"],"packet_session_ids":["answer_sharegpt_d6JJiqH_76","sharegpt_h87NLyS_49","6ad46850_2","sharegpt_69agvDU_27","70fed904","a05cd79f_1","1446e268_1","sharegpt_W6k69IL_9","4022d960_2","sharegpt_kRkQrRx_0","ultrachat_222812","ultrachat_131295","ultrachat_344985","b3642bd9_1","ultrachat_31916","804a55d2_2"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"15745da0","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_586de428"],"packet_session_ids":["answer_586de428","07d33eaa","768544e1","ultrachat_155656","66fc6f25","a4f22269","535ce50e_2","ultrachat_446016","sharegpt_jnrxuVu_0","0d73afc8"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"15745da0_abs","question_type":"single-session-user","abstention":true,"listed_session_ids":["answer_586de428_abs"],"packet_session_ids":["answer_586de428_abs","375e27b9_2","565929a2_2","sharegpt_JSxa86k_19","9b638f21_4","sharegpt_ooVEXje_0","3a667084_2","83dae08b","e839253d","sharegpt_Ql85pW6_0","sharegpt_DnHQB23_0","ac0892b2","sharegpt_uWIv8BW_0","ultrachat_531471"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"157a136e","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_8de18468_1","answer_8de18468_2"],"packet_session_ids":["answer_8de18468_2","d161536e","a2e2cb72_5","ultrachat_255132","sharegpt_G9RAbBH_0","sharegpt_xQQ30VB_0","ultrachat_174427","ultrachat_446084","ultrachat_3770","sharegpt_8qFtl50_0","298bf7a3_1","99f7aacf_1","377f8fd9_4","answer_8de18468_1","01049599_1","7614c21f_2"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":2}
{"question_id":"16c90bf4","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_ultrachat_294807"],"packet_session_ids":["answer_ultrachat_294807","b8770374_2","b0da5097_2","cc830ab4_1","ultrachat_501594","sharegpt_Ou9rQ6U_8","d576152e_4","9089a116","8464304d_2","ad72ce15","ultrachat_324216","sharegpt_WZ5EF8u_0","f0926cd2_2","sharegpt_x8DpG1R_0","64b9c798"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"184da446","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_e2f4f947_1","answer_e2f4f947_2"],"packet_session_ids":["bf633415_2","answer_e2f4f947_2","answer_e2f4f947_1","sharegpt_w7bjHzU_103","sharegpt_nsHU229_0","341a737e","ultrachat_195877","ultrachat_556010","82a89303","ultrachat_110250","sharegpt_vnXj3bO_25","30a3c930","ultrachat_116760","sharegpt_u1AM5RT_277"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"18bc8abd","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_fff743f5_1","answer_fff743f5_2"],"packet_session_ids":["answer_fff743f5_1","answer_fff743f5_2","ac549598_1","ultrachat_225891","a35679d5_2","sharegpt_afCogMg_34","sharegpt_hH4KVIN_10","ba6b67af_3","ultrachat_549592","951df45e","ultrachat_570209","7169e342_1"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"18dcd5a5","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_sharegpt_hn3IS1q_0"],"packet_session_ids":["answer_sharegpt_hn3IS1q_0","ultrachat_198366","sharegpt_d1tE544_5","sharegpt_MW0whoh_79","sharegpt_f8qia8m_0","c00077f5_2","6ea1541e_1","sharegpt_u5bsykF_69","959e6cb0_2","sharegpt_2yaKUmC_0","ultrachat_3370","47727b14","sharegpt_H8FrXvr_63","ultrachat_39471","cc3f0564_2","sharegpt_IEsU45Z_17"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"1903aded","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_sharegpt_hA7AkP3_0"],"packet_session_ids":["answer_sharegpt_hA7AkP3_0","sharegpt_64onasJ_0","sharegpt_ELyN256_27","sharegpt_emE20LI_0","b163d176","66369fde_1","9b4c070c","184efb91_3","201df030","da36bc2c_2","sharegpt_fpIDX7L_0","f57e382c","ultrachat_134914","4774287c_1","f8fefecc_2"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"195a1a1b","question_type":"single-session-preference","abstention":false,"listed_session_ids":["answer_6dc4305e"],"packet_session_ids":["answer_6dc4305e","ed9dad6c_2","ultrachat_511593","ultrachat_461016","af0ab6ab","89a1800c_2","ultrachat_396124","1b71c896_2","9f12daa1_1","87fff4b4_1","9b90460f_3","cc50c6a9","ultrachat_197034"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"19b5f2b3","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_5ff494b9"],"packet_session_ids":["answer_5ff494b9","ultrachat_8325","ultrachat_268389","b951f8c6_2","ultrachat_138083","ultrachat_463145","f379d356_1","ultrachat_302261","9970ac13_2","571d2ec6","sharegpt_d1pTYei_39","ultrachat_440262","01a27982_1","sharegpt_Wu1Rdjk_0","5214491c"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"19b5f2b3_abs","question_type":"single-session-user","abstention":true,"listed_session_ids":["answer_5ff494b9_abs"],"packet_session_ids":["e44a5733_1","sharegpt_G9RAbBH_0","d0b0dabe","sharegpt_d0i4rE2_0","answer_5ff494b9_abs","sharegpt_oPOTyid_28","ultrachat_159269","sharegpt_v11Tpg9_483","f5cf8815_3","3e59ee68_1","sharegpt_NxqiM3k_0","d10f0307_3","sharegpt_xHeSmKi_0","0908f614","ultrachat_123783"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"1a1907b4","question_type":"single-session-preference","abstention":false,"listed_session_ids":["answer_719502eb"],"packet_session_ids":["answer_719502eb","9585e0c6_1","4f3b36d4_5","e42e7876_5","ae77c245","sharegpt_KmwfEyz_0","ultrachat_183428","8e78fa70_1","233605cc_2","ultrachat_490921","e622a1bd","sharegpt_Lpji5jD_0","deabd4c0_1"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"1a8a66a6","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_2bd23659_3","answer_2bd23659_1","answer_2bd23659_2","answer_2bd23659_4"],"packet_session_ids":["answer_2bd23659_1","02042eab_2","ultrachat_139366","answer_2bd23659_2","sharegpt_mDokt9G_7","answer_2bd23659_3","ultrachat_93449","ultrachat_280864","sharegpt_1u56OiC_0","d6792df8","b01aafcb_2","ebb5d262","sharegpt_sXKNzPE_29","54aa4875","sharegpt_2Is2HX5_0","6177ea96_2"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":3}
{"question_id":"1b9b7252","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_ultrachat_115151"],"packet_session_ids":["answer_ultrachat_115151","sharegpt_1AhFMpw_5","b2e5a019","f7796d96_1","af4d4ecd_6","3829d412_2","d3cc5bdc_4","66e8a6dd","064f42ee_1","330c05e7_1","c36ece7b"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"1c0ddc50","question_type":"single-session-preference","abstention":false,"listed_session_ids":["answer_8da8c7e0"],"packet_session_ids":["2aa70c9c_1","c7ca6dff","b33e89b5_1","a0aa5035","answer_8da8c7e0","ultrachat_494933","bdf33c73_2","af35c345","ebc1319b","ultrachat_472385","99883f38_1","sharegpt_rynO0Ni_0","sharegpt_ikJXzOG_0","sharegpt_fVpT6Aa_35"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"1c549ce4","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_4cb841a8_1","answer_4cb841a8_2"],"packet_session_ids":["answer_4cb841a8_1","answer_4cb841a8_2","f1e4daa8_2","sharegpt_miOKGt1_13","ddcd2c65_1","f999b05c_1","sharegpt_3D7Qpuq_14","d743153b_2","ultrachat_168372","809cbce9_1","35f052f9_2","sharegpt_XYtuANl_9","ultrachat_309534","sharegpt_yLBm8Vr_23","3620a0a3","f7644391_1"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"1cea1afa","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_79c395a9_1","answer_79c395a9_2"],"packet_session_ids":["answer_79c395a9_2","answer_79c395a9_1","ultrachat_82739","52d46b4a_1","7af38385_1","97f564ef","sharegpt_ETn2QdT_0","ultrachat_318281","4ea4f02f_3","ultrachat_51727","sharegpt_inuIr9J_119","sharegpt_lfQALre_0","sharegpt_eUCKBlU_38","sharegpt_9NOw3Uo_93","ultrachat_203194"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"1d4da289","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_ultrachat_348449"],"packet_session_ids":["answer_ultrachat_348449","ultrachat_213759","517ad0f0","sharegpt_jltxhMe_53","4cd929f8_1","sharegpt_AfruXDt_0","09f1c793","ultrachat_98443","sharegpt_qktLFWS_21","ultrachat_322093","sharegpt_BWlTdRH_0","ultrachat_323550","ultrachat_286124","sharegpt_NaYyUjd_0","252715f8_4","sharegpt_spHxzCF_0"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"1d4e3b97","question_type":"single-session-preference","abstention":false,"listed_session_ids":["answer_e6b6353d"],"packet_session_ids":["answer_e6b6353d","ecb24dd8_2","809cabca_1","sharegpt_3I3T3Xn_7","03633a51","c51583cd_3","d5a8d732_3","0936dd0c_3","5cd6ab1b","7c9732ff_1","sharegpt_u1AM5RT_237"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"1da05512","question_type":"single-session-preference","abstention":false,"listed_session_ids":["answer_4d3be2ab"],"packet_session_ids":["answer_4d3be2ab","f2565b3b_2","sharegpt_eSTYwMj_14","ultrachat_152598","sharegpt_RPdonhF_0","ultrachat_230496","ultrachat_502114","aea71da3_2","f5a2e179_1","5dac7cc2_2","402e0082_4","sharegpt_7ax0E23_0","sharegpt_AtnznbL_0","6de70f46_1","ultrachat_159846"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"1de5cff2","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_ultrachat_440262"],"packet_session_ids":["answer_ultrachat_440262","28031c43_2","8fcfbe43_3","4cb33063","4c6775ed_1","ultrachat_58031","sharegpt_IOhW1Iq_60","d9fb1588_2","898ce7a5_1","1a693999_4","1975d9a7_1","ultrachat_186422","ultrachat_63062"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"1e043500","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_3e012175"],"packet_session_ids":["answer_3e012175","01bd9def","sharegpt_bph7DTk_7","sharegpt_Clr6oyu_0","8020d945_2","7b1d1f43_1","ultrachat_271928","ultrachat_266656","e132259f","b28990c8_1","sharegpt_Ij8JbdT_0","2d0d0004","sharegpt_85Y0l0J_365","sharegpt_uQMdL9t_0","sharegpt_6QUDIXG_24"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"1f2b8d4f","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_d8454588_2","answer_d8454588_1"],"packet_session_ids":["answer_d8454588_2","answer_d8454588_1","b5c147c7_2","0bd59f15_3","d3ee5958_2","9e96d5b9_1","23759615_1","sharegpt_AKi3UeI_47","ultrachat_571561","c8c64252","sharegpt_OHIxTQm_22","sharegpt_WdPhv94_0","sharegpt_vGxp8Hq_0","6ac981f7","2eaf50f6_1","sharegpt_z2MpvCJ_0"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"1faac195","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_d01949bf"],"packet_session_ids":["answer_d01949bf","d2905eb6_2","2def525b_2","f2ccf83b","8064b6ca","b2543a58_3","8badd477_3","9d3d54f7","ultrachat_283922","ultrachat_129635","bce91ca6","sharegpt_hGsqH6A_0","94f460be_1","sharegpt_RqCgT5f_0"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"2133c1b5","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_52382508_1","answer_52382508_2"],"packet_session_ids":["answer_52382508_2","answer_52382508_1","1126be1e_2","ultrachat_354956","sharegpt_NCuLVp2_0","sharegpt_MvUpG5V_5","55f6470b","8ca0085a_1","ultrachat_502724","ultrachat_328330","sharegpt_8CKJrt0_0","sharegpt_5mB5v0U_83","sharegpt_oTnUt5N_15","sharegpt_RYhUTAL_0","b829045b","sharegpt_KznkJ2p_0"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"2133c1b5_abs","question_type":"knowledge-update","abstention":true,"listed_session_ids":["answer_52382508_abs_1","answer_52382508_abs_2"],"packet_session_ids":["answer_52382508_abs_1","sharegpt_asoSnhq_0","answer_52382508_abs_2","a864e7aa_5","d9f599e6_4","334b53b1_1","d0cfe938_1","911142e1","ef0341d4_1","fe6d8377_1","ultrachat_247816","sharegpt_M5JnA12_12","sharegpt_jbZ9MZm_0","sharegpt_DDRZV29_0","ultrachat_343289"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"21436231","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_1e6d4567"],"packet_session_ids":["answer_1e6d4567","7a7a4bf0_4","ultrachat_115100","2fd8bf73_1","sharegpt_omPL4EE_0","0d0a89dc_1","3197d998_6","ultrachat_159732","a3118ef0_1","sharegpt_pMczn7z_0","sharegpt_DGiqvVv_169","sharegpt_I9Aziqq_1","e8b2d65e","ultrachat_172276","1b2b30d3","ultrachat_388075"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"21d02d0d","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_2c637141_1","answer_2c637141_2"],"packet_session_ids":["answer_2c637141_2","answer_2c637141_1","ultrachat_36404","ultrachat_154679","sharegpt_adeEi7y_7","sharegpt_B9jlITg_0","414b8ddb","ultrachat_287713","sharegpt_H8FrXvr_25","a15fa6eb","2e28f3db","a226b64a_2","sharegpt_q4jyH8q_8","8946a161","sharegpt_0RDKk9A_0","42d9467c_2"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"22d2cb42","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_bcce0b73_1","answer_bcce0b73_2"],"packet_session_ids":["answer_bcce0b73_2","answer_bcce0b73_1","ultrachat_457818","d9c16a81_2","ultrachat_510013","060aeced","74932466_1","d74e8a57_1","ultrachat_546429","sharegpt_ZXM9kAl_0","d1e4ee27_1","sharegpt_Fl0ojpF_13","3f235349_1","sharegpt_ZbXRfgJ_5"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"2311e44b","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_bf633415_1","answer_bf633415_2"],"packet_session_ids":["answer_bf633415_2","answer_bf633415_1","ultrachat_458191","ultrachat_360918","ultrachat_252160","573f14d0_1","ultrachat_278202","16bc615e_1","sharegpt_hi2xiJT_14","ultrachat_402313","sharegpt_i2urixu_0","sharegpt_ELyN256_13","5854eebc_2","1e53c034","d2d20e22","da23d58d_7"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"2311e44b_abs","question_type":"multi-session","abstention":true,"listed_session_ids":["answer_bf633415_abs_2","answer_bf633415_abs_1"],"packet_session_ids":["answer_bf633415_abs_2","answer_bf633415_abs_1","dc880372_2","313404c6_2","ecc39c87_1","sharegpt_l2SM5sp_0","6bf223b6_2","35915bf5","5600db68_2","4c8afa9c_1","sharegpt_3bZSvyG_0","7613d5ec_2","sharegpt_thrKVrW_0","369695b4_2","393045ae_3","sharegpt_Q9ba5am_0"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"2318644b","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_eaa8e3ef_1","answer_eaa8e3ef_2"],"packet_session_ids":["answer_eaa8e3ef_2","answer_eaa8e3ef_1","c4ea8219_1","7d02ef5c_5","sharegpt_aYHsXy8_89","e491f2d4_2","fc733b20_2","c5d99bff","6ec23dc5_1","fcae5c39_2","sharegpt_11WxPMZ_0","6e0b32d1_1","920f808b","7ff89315_3","sharegpt_YpleI8A_285","80b3f093"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"25e5aa4f","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_986de8c3"],"packet_session_ids":["answer_986de8c3","18807892_4","ultrachat_39852","8953c8c8_1","a459d477","sharegpt_dvA1THi_0","ultrachat_381447","48f804a3","01dc2b54_2","91e581ad_1","ultrachat_225537","sharegpt_maZZMgz_0","sharegpt_rqvR1Ep_0","sharegpt_A5LoAbw_0","sharegpt_8cFNcVG_0"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"2698e78f","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_9282283d_1","answer_9282283d_2"],"packet_session_ids":["answer_9282283d_2","answer_9282283d_1","ultrachat_455955","1cf6c966_2","d76030af_1","0fffb38f_2","5ac7f9c5_3","ultrachat_35438","8bc99ae3_2","89c1cdfa_2","a0fcf806"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"2698e78f_abs","question_type":"knowledge-update","abstention":true,"listed_session_ids":["answer_9282283d_abs_1","answer_9282283d_abs_2"],"packet_session_ids":["sharegpt_IsRvBnc_11","answer_9282283d_abs_2","answer_9282283d_abs_1","sharegpt_6dy7yyh_0","9e21d6ab_1","ultrachat_182084","eae760f6","9316aae3_1","cdba3d9f_1","ultrachat_204773","ce291e98","f607e932_1","ultrachat_544670"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"26bdc477","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_f762ad8d_1","answer_f762ad8d_2"],"packet_session_ids":["answer_f762ad8d_2","answer_f762ad8d_1","27ce9f13_2","sharegpt_bq9G6bT_2","sharegpt_mTOg9jG_13","201d188a_4","ultrachat_70562","ultrachat_435909","sharegpt_hMokVUA_39","sharegpt_tO3w2Lk_0","ultrachat_438698","sharegpt_pRBsKdE_5","2d79c1c3_2","ultrachat_350893"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"27016adc","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_a37bdf22_2","answer_a37bdf22_1"],"packet_session_ids":["answer_a37bdf22_1","answer_a37bdf22_2","fa858208_2","0a34d526_1","ultrachat_495725","ultrachat_131737","sharegpt_7X8NSRG_55","ff5e0db0_1","ultrachat_467976","27ce9f13_2","sharegpt_tTK0zKr_0","1a555998","45076bbd","sharegpt_ZbXRfgJ_0","591c5a4c_1","sharegpt_xVLCiCX_45"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"2788b940","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_8f6b938d_4","answer_8f6b938d_1","answer_8f6b938d_3","answer_8f6b938d_2"],"packet_session_ids":["ultrachat_410014","answer_8f6b938d_4","answer_8f6b938d_3","answer_8f6b938d_1","answer_8f6b938d_2","7033540c_2","8de5b7cf_2","544fe66c_2","821242cd_3","afe0aed9","ab483540","sharegpt_dabXXRO_10","ff6e824b_1","c29c8e3a","ultrachat_100939","69f3386e"],"n_baseline_sessions":10,"listed_in_baseline":4,"listed_in_packet":4}
{"question_id":"28bcfaac","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_ultrachat_446979"],"packet_session_ids":["answer_ultrachat_446979","be05680b_2","ultrachat_181176","sharegpt_MO9Xxet_71","8d410160","135a62d7_2","4646c83d_1","db09198b","ultrachat_433665","sharegpt_hi2xiJT_14","17cb8d2f_5","ultrachat_260125","f95f6a8b"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"28dc39ac","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_8d015d9d_3","answer_8d015d9d_1","answer_8d015d9d_2","answer_8d015d9d_5","answer_8d015d9d_4"],"packet_session_ids":["answer_8d015d9d_2","answer_8d015d9d_1","answer_8d015d9d_4","answer_8d015d9d_5","answer_8d015d9d_3","a7cd1c0f_1","cbd18c72","ultrachat_265736","53985dc3","6ccadc2b","7b40cc76","96da07f9_1","42bcee92_2","5854eebc_1","1c1f5ccc_2","3f5df138_1"],"n_baseline_sessions":10,"listed_in_baseline":5,"listed_in_packet":5}
{"question_id":"29f2956b","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_7cc5362f"],"packet_session_ids":["answer_7cc5362f","00842aad_2","46548fab_3","ultrachat_238255","sharegpt_jZOf9E5_0","ultrachat_304400","d50a8a33_1","ultrachat_418541","ultrachat_134540","sharegpt_NpYTWNT_0","90f7041a_3","sharegpt_dFsiSDM_0","715b1b28","sharegpt_NCuLVp2_0","sharegpt_Sex7yS4_0","ultrachat_433030"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"29f2956b_abs","question_type":"single-session-user","abstention":true,"listed_session_ids":["answer_7cc5362f_abs"],"packet_session_ids":["ultrachat_13007","ultrachat_70054","answer_7cc5362f_abs","64b7d9cc_2","cc50c6a9","b67748d1_1","sharegpt_5n9NBC8_0","ultrachat_441324","1516d4c8","sharegpt_thlhgI9_43","ultrachat_5302","sharegpt_vaz7tpo_0","ultrachat_548270","sharegpt_XYtuANl_11","01ecd4fa_3"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"2a1811e2","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_1cc3cd0c_2","answer_1cc3cd0c_1"],"packet_session_ids":["answer_1cc3cd0c_1","answer_1cc3cd0c_2","ultrachat_187883","ultrachat_129333","e9fb10e7_1","3fd1a1e8_1","ultrachat_325209","663337ce_2","ultrachat_240214","1aaf8057_3","sharegpt_cMHMPNy_29","sharegpt_jjrmfdA_19","b94ad1bc_4","sharegpt_c9R1uSD_0","76abf73e_1","sharegpt_QIzKKwQ_0"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"2b8f3739","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_23759615_2","answer_23759615_1","answer_23759615_3"],"packet_session_ids":["answer_23759615_1","answer_23759615_3","ce6cae1b_3","c075835c","ec8691f5","answer_23759615_2","sharegpt_ZH6IAa2_11","67d6f18f_1","dd25eeb5_6","ultrachat_576167","465c3970","e9fb10e7_2","sharegpt_MNuPBaK_16","sharegpt_UyBTuTv_0","285525b2_1"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":3}
{"question_id":"2bf43736","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_sharegpt_2kpncbX_13"],"packet_session_ids":["answer_sharegpt_2kpncbX_13","8897a2e5","16c3be68_1","ultrachat_344221","661ee6d9_1","2e89bd03_1","5ca6cd28","fd78c83d_3","a93750ef_2","1a5fb2cd","6d11b87d_2"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"2c63a862","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_d39b7977_1","answer_d39b7977_2"],"packet_session_ids":["answer_d39b7977_1","answer_d39b7977_2","1854abc7_2","f5e4b227_2","33baaaab_1","ad175dc4_2","64eea322_1","65bc93cf_3","a5aecf2d","93a5cfe6","918c4788_2","0fccc817_1","sharegpt_SkidPTx_0","sharegpt_6poO9nA_41","ultrachat_179062","sharegpt_Y00yFXE_0"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"2ce6a0f2","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_901a6763_3","answer_901a6763_4","answer_901a6763_1","answer_901a6763_2"],"packet_session_ids":["answer_901a6763_1","answer_901a6763_4","answer_901a6763_2","600077b0_3","2cfb48f2_4","c1634164_2","ultrachat_468480","e4bacbcd_1","ultrachat_36844","sharegpt_q2uAW7H_0","a1714d2c_2","sharegpt_2wPZTqA_0","answer_901a6763_3","c6eb39fd","sharegpt_ErOTMZ3_269","f257aed3_1"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":4}
{"question_id":"2e6d26dc","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_fa526fc0_3","answer_fa526fc0_4","answer_fa526fc0_1","answer_fa526fc0_2"],"packet_session_ids":["answer_fa526fc0_2","answer_fa526fc0_4","ultrachat_541982","answer_fa526fc0_3","answer_fa526fc0_1","ultrachat_277002","ultrachat_393167","7a3cbde3","ultrachat_549356","sharegpt_vXNQZ2I_0","e8bfacec_1","083ad115","d0a53420","sharegpt_Wt2YDZs_35","14a520c8_2","406a93d8_2"],"n_baseline_sessions":10,"listed_in_baseline":4,"listed_in_packet":4}
{"question_id":"2ebe6c90","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_c9d35c00_1","answer_c9d35c00_2"],"packet_session_ids":["answer_c9d35c00_2","answer_c9d35c00_1","0f73eee7_2","83cd701b_1","ultrachat_241976","ultrachat_4566","9ccea2f0_2","ultrachat_27073","sharegpt_gPmunOt_267","c3c1f84a_1","sharegpt_4KvVSS8_9","8fa64936_1","fe82a033_3","sharegpt_Y9mbtnD_0","c6bd5277","a4e89c45"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"2ebe6c92","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_c9d35c00_1","answer_c9d35c00_2"],"packet_session_ids":["1ba79ea8_1","answer_c9d35c00_2","54c5a89c_1","8c2de44c","fb303dd2_2","acbb04c7","564761aa","answer_c9d35c00_1","16756728_1","2a500dce_3","9d4312f6_3","ca3a4e4f_1","ultrachat_573047"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"311778f1","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_e40b054e"],"packet_session_ids":["answer_e40b054e","sharegpt_vXNQZ2I_0","4fe91719_1","81354f67_3","5db56d24_2","8e6e058b_3","ultrachat_427555","414b9122","ultrachat_514341","sharegpt_v5FPcu8_0","sharegpt_1kE6haW_276"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"32260d93","question_type":"single-session-preference","abstention":false,"listed_session_ids":["answer_0250ae1c"],"packet_session_ids":["573dc24b_1","answer_0250ae1c","ultrachat_507667","ultrachat_528391","sharegpt_H4jw5s7_39","60ff3a8c","35c5419d_abs_2","6d3f5c68_4","04bef53b","ultrachat_486807","sharegpt_65ftm72_0","551c9f06","sharegpt_JRQtEcd_0","a33cf36a_1"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"3249768e","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_sharegpt_CaxTGYP_0"],"packet_session_ids":["answer_sharegpt_CaxTGYP_0","23450b93_3","sharegpt_M5zaN8c_0","56cf2973","172b47cb_2","0868982f_1","e0bd5f14_2","ed1d68f1_1","71f2b8ba","773aebbd_3","402240fb_2","ultrachat_8304","sharegpt_W6k69IL_9"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"352ab8bd","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_sharegpt_NoDZzot_7"],"packet_session_ids":["answer_sharegpt_NoDZzot_7","6593cb8b_6","sharegpt_7tOPXDd_50","c7ca6dff","337cbfc8_2","3b0f28f6_2","ultrachat_133145","ultrachat_101751","ultrachat_194309","c6d21293","sharegpt_SM8NnLU_13","sharegpt_cDlYqSf_21","sharegpt_Jbd7d6T_0","ultrachat_185705","4a42c62b","sharegpt_fD65zFW_0"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"35a27287","question_type":"single-session-preference","abstention":false,"listed_session_ids":["answer_9b182436"],"packet_session_ids":["answer_9b182436","880ee13e","58ae7c4f_3","ultrachat_267380","a98ff421_1","465f0d1b_1","203bf3fa_2","c9b1c309_4","ultrachat_422353","ultrachat_16847","sharegpt_d6Xeauh_0","5dcfc9e1_1","sharegpt_KctbPyz_0","0a00a4ca_2"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"36580ce8","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_93e1bd22"],"packet_session_ids":["answer_93e1bd22","ultrachat_53784","ultrachat_318891","sharegpt_FpTfRvR_0","ultrachat_32917","e42d0467_2","ultrachat_31614","sharegpt_yI9gjck_62","ultrachat_149170","f62c04c6","sharegpt_nYWWPnO_0","sharegpt_A6FQIZB_0","sharegpt_Q9iK2Qt_51","sharegpt_cUXo8S0_0","sharegpt_ZoYI78l_1","ce7fedf8_2"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"36b9f61e","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_ef74281f_2","answer_ef74281f_3","answer_ef74281f_1"],"packet_session_ids":["answer_ef74281f_1","answer_ef74281f_3","answer_ef74281f_2","85cd56c7_1","e05baf83_2","3159942d_2","fc6f9c59","5829ab38","d6f5639a_1","sharegpt_Dvl0iLL_0","sharegpt_XsIUcaD_89","sharegpt_Q05F5WA_69","5ace87df_2","sharegpt_lLBVcGK_0","ultrachat_18673","sharegpt_EGgKdBw_0"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":3}
{"question_id":"370a8ff4","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_61d1be50_1","answer_61d1be50_2"],"packet_session_ids":["answer_61d1be50_1","answer_61d1be50_2","sharegpt_UbMVpdp_93","sharegpt_JRQtEcd_115","2b4eaee0_1","ultrachat_91702","8c64ce25_1","21a51dee_2","cfde748a","d028f447","sharegpt_h54rlZ6_0","sharegpt_0yi1vIi_11","ultrachat_101945","sharegpt_rolT4Nz_28","sharegpt_E0YL5SX_145","1e227b64"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"37d43f65","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_55161935"],"packet_session_ids":["answer_55161935","3dcf1e0b_2","ultrachat_415674","sharegpt_dFsiSDM_0","ultrachat_170146","ultrachat_521127","e6e4fd83_3","ultrachat_488025","c8c3892a_1","ultrachat_10500","ca12cb71_1","sharegpt_ErOTMZ3_35","ultrachat_525148","ultrachat_370801","ultrachat_458749","782c0f84"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"37f165cf","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_6b9b2b1e_1","answer_6b9b2b1e_2"],"packet_session_ids":["answer_6b9b2b1e_1","answer_6b9b2b1e_2","sharegpt_2yaKUmC_0","20b1b65f_2","c0f6571a_2","sharegpt_5m6qXKr_0","a41d46df","c41e97c9_2","395a2f92","7e8e790a","sharegpt_XCIKBKE_0","38de4c2a_1","cdcf791b_1","0f134440","bc790dfb","b2b3936f_2"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"38146c39","question_type":"single-session-preference","abstention":false,"listed_session_ids":["answer_772472c8"],"packet_session_ids":["87aaee77","answer_772472c8","909d57ca_2","42234f98","5806662d_1","5263736d_1","8064b6ca","286aa281_5","e5b1bc37","381b80a3","5a4fec9e","sharegpt_9d6fP4m_81"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"3a704032","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_c2204106_2","answer_c2204106_3","answer_c2204106_1"],"packet_session_ids":["answer_c2204106_3","answer_c2204106_1","answer_c2204106_2","d729b790_2","sharegpt_zvmX9pX_29","7712aded","478c480d","bc542ef7_2","ultrachat_501733","78764b10_2","014a5d36","ultrachat_243337","86e830d2_3","sharegpt_MRCLhIj_0","sharegpt_jlDfWk7_17","54d06eeb"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":3}
{"question_id":"3b6f954b","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_94030872"],"packet_session_ids":["ultrachat_294369","ultrachat_64326","c566edbb_3","sharegpt_kpnwrGe_12","ultrachat_475284","f5f4b6f6_2","ultrachat_230611","c271c071","answer_94030872","e27891d3_2","sharegpt_7R4dDcT_0","ultrachat_117806","ultrachat_168976","sharegpt_ddHUPH2_0","98012b1d_6"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"3ba21379","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_cd345582_1","answer_cd345582_2"],"packet_session_ids":["answer_cd345582_1","answer_cd345582_2","sharegpt_QQQAWUd_19","0f78155a_1","49576fd6","ultrachat_74850","a946dbf5_3","sharegpt_YGmoq5F_7","d557e57a","ultrachat_452586","sharegpt_39jTlL9_0","ultrachat_563664","3e19c52e_3"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"3c1045c8","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_c8cc60d6_2","answer_c8cc60d6_1"],"packet_session_ids":["answer_c8cc60d6_2","ultrachat_20893","sharegpt_oIB2JG9_0","4f3b36d4_3","sharegpt_GYqnAhC_190","ultrachat_561782","sharegpt_cuQZMLA_45","answer_c8cc60d6_1","ultrachat_117663","sharegpt_fnuLBKl_83","sharegpt_Dewf2fQ_0","sharegpt_NTHvrGV_0","sharegpt_yIn0hRf_0","sharegpt_u1AM5RT_77","ecd24d5e_1","sharegpt_Qs3Qxuo_13"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"3d86fd0a","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_19c24c11"],"packet_session_ids":["answer_19c24c11","1f643033_2","sharegpt_d7bP5fb_0","cf8e352f_1","b225c0fe","69674f25","sharegpt_W471uz2_0","cc85ac85_1","ultrachat_333097","sharegpt_gUPOZIj_0","ultrachat_200106","ultrachat_58198","sharegpt_VUBjUDH_0","c5db849c_1","6227a491_2","1c1a2b7f_2"],"n_baseline_sessions":9,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"3e321797","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_ultrachat_94624"],"packet_session_ids":["answer_ultrachat_94624","sharegpt_EZmhz8p_0","00305dd2_1","57144028_2","96b6e5e8_1","e77fc218_2","ab46b602","58bec5fb_3","ultrachat_557903","ultrachat_509524","sharegpt_UColHxJ_0","4ba3cf43","ab4643a2_2","193c23bd_1","ultrachat_558220"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"3f1e9474","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_57fc1954"],"packet_session_ids":["answer_57fc1954","d771ea6d_2","4f23a396_1","da23d58d_6","205f348b_2","sharegpt_KvC1uli_0","sharegpt_cM3OvaA_0","sharegpt_RydEkGL_17","e7497c07_2","ultrachat_517605","sharegpt_wWUI4SO_7","sharegpt_5clkQjb_12","ultrachat_393184","3aac691d_2","ultrachat_489379","sharegpt_YoOzNfm_0"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"3fdac837","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_419d21d5_2","answer_419d21d5_1"],"packet_session_ids":["answer_419d21d5_2","answer_419d21d5_1","ultrachat_526748","sharegpt_aDZZmeO_0","c85ef24e_1","a98ff421_7","d9ca4aca","ac8a2cd0","92b06116_1","ea0a5580_1","sharegpt_I6IzvEF_136","43a8152b_2","30c92c0c_1","1e215f06","d1165be3_2","88c8df0e_3"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"3fe836c9","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_1bb63ea5_1","answer_1bb63ea5_2"],"packet_session_ids":["answer_1bb63ea5_1","answer_1bb63ea5_2","c81897cd_2","a6e98eb2","ultrachat_154042","0a42783a","ultrachat_455032","dda70510_1","a3cfa973","sharegpt_jEOqeWh_0","sharegpt_2xK3jjf_0","sharegpt_Ox70We7_0","91c71874_2","ff49b5a5_3","76385c25","63b72857"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"4100d0a0","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_83c13ff9"],"packet_session_ids":["answer_83c13ff9","8d068598","sharegpt_Viy08ou_0","sharegpt_qDLwBsh_0","ultrachat_119663","sharegpt_X5o3OR4_6","sharegpt_cD2Kgkn_11","ultrachat_187351","sharegpt_yG4Y8DR_0","ultrachat_174018","ultrachat_215071","ultrachat_402356","sharegpt_t3f69h7_23"],"n_baseline_sessions":5,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"41275add","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_sharegpt_81riySf_0"],"packet_session_ids":["answer_sharegpt_81riySf_0","b3619c2c","ultrachat_36085","5b83c26e_3","sharegpt_fV5wNsl_0","53fe2138","acc3913b","ultrachat_126824","47b924c1_4","33a39aa7_1","sharegpt_q1RNZOw_0","a68db5db_1","sharegpt_dUoAhvI_71","2e0ff38d_2"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"41698283","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_c7ddc051_1","answer_c7ddc051_2"],"packet_session_ids":["answer_c7ddc051_2","answer_c7ddc051_1","431ae25c","f35e3cb7_1","47a2bd5a_1","0e8ba03b_1","bfa5961b_2","7439f497_2","5fb7fd18_1","bf386a67_3","sharegpt_L1WOaJE_0"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"42ec0761","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_e3892371_1","answer_e3892371_2"],"packet_session_ids":["answer_e3892371_1","answer_e3892371_2","sharegpt_JHGwlee_33","812ccbd8_4","27d0d3e7","4fb01417_2","sharegpt_vWO8y7i_35","b5b8f8f9_1","6fb15dce_1","37c3726a_4","sharegpt_7HWLFTq_11","sharegpt_4dxAHri_25","ultrachat_66306","sharegpt_uZwFWTJ_43"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"4388e9dd","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_sharegpt_qTi81nS_0"],"packet_session_ids":["answer_sharegpt_qTi81nS_0","ultrachat_412706","3197d998_7","sharegpt_2LrB18X_51","cfd21744_2","1ebd753f_2","sharegpt_UM2wLW9_0","sharegpt_Tun3KJ4_0","a6c0f032_3","sharegpt_rdaQ1VE_13","ultrachat_442101","sharegpt_0fYD17b_0","313404c6_2","f508f11f_2","sharegpt_TWYxriG_0"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"45dc21b6","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_07664d43_1","answer_07664d43_2"],"packet_session_ids":["answer_07664d43_1","0504a710_4","sharegpt_mMdyu3t_0","eb34144a_2","answer_07664d43_2","ultrachat_494140","5934b91f","2f57c190_1","ultrachat_318979","sharegpt_NSacJOD_0","0ad56ba6","sharegpt_Us25gXO_16","8acb29f9_1","0060e708"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"46a3abf7","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_c65042d7_2","answer_c65042d7_1","answer_c65042d7_3"],"packet_session_ids":["answer_c65042d7_2","answer_c65042d7_3","answer_c65042d7_1","28eb86ab","a95bedca","c1e598cd_1","ultrachat_73622","e224317f_2","ultrachat_234796","be133e38_1","sharegpt_4N3wNeE_11","ultrachat_406179","sharegpt_byUSLag_63","09f2c6c5","c37d1365_1","dcb68250_4"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":3}
{"question_id":"488d3006","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_ultrachat_275993"],"packet_session_ids":["answer_ultrachat_275993","ce19df54_3","a68090b0_2","7e4dab66_1","a394f6b5_1","1af2c0fb_1","82b82901","9a57d65b","4646c83d_2","990c8992_1","8e6e058b_2","sharegpt_gaoHLqs_5","429be85c_2"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"4adc0475","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_6efce493_1","answer_6efce493_2"],"packet_session_ids":["answer_6efce493_2","answer_6efce493_1","sharegpt_wcTU09Q_31","ee659010_2","sharegpt_7nYPy2P_29","bb27df5e_2","sharegpt_y1IBjYa_0","sharegpt_Ob4KIVf_0","2880eb6c_3","ddf0f116_3","sharegpt_7HWLFTq_11","a3723e76","f81461b5","4fc2cf8c_1","sharegpt_XNJ0U4B_13","0bde5dac"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"4b24c848","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_2cec623b_1","answer_2cec623b_2"],"packet_session_ids":["answer_2cec623b_2","answer_2cec623b_1","1815d1b7","sharegpt_iqJr8nh_0","d38e5b38","ultrachat_523059","3b5884c7_3","16e094b3_1","ultrachat_421733","b0855671_2","sharegpt_yK69lIT_0","306cb175","d0c1453b_1","sharegpt_npraY29_17","95ae7b23_1"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"4baee567","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_sharegpt_i9adwQn_0"],"packet_session_ids":["answer_sharegpt_i9adwQn_0","sharegpt_lWLBUhQ_547","ultrachat_487211","sharegpt_kt5ZCxz_10","d5415748","sharegpt_NxG2nGm_91","sharegpt_wduYbsX_0","sharegpt_hRVKLa2_0","ultrachat_216074","b3272f34_1","6169ef55_1","ec830058_5","sharegpt_Wu1Rdjk_0","ultrachat_389903","sharegpt_dBQwSJX_0","723ecbb4_2"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"4bc144e2","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_9ef115d4_2","answer_9ef115d4_1"],"packet_session_ids":["answer_9ef115d4_1","answer_9ef115d4_2","2e2ae792_1","d75245ea","4f23a396_2","9998814e_2","42bcee92_2","60207b41_3","ultrachat_380790","099c1b6c_3","sharegpt_lwNINvp_0","sharegpt_yRKmrKw_0","sharegpt_UnjngE7_65","78413cce_4","sharegpt_u0XoNip_33","26d9aaaf"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"4c36ccef","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_ultrachat_448704"],"packet_session_ids":["answer_ultrachat_448704","sharegpt_m8F4NxL_0","3dc8ba5f_2","5fc83435_2","ultrachat_149723","1ba83815_4","289b3dae","7db28e68_1","sharegpt_gqkL2Dr_0","89749c78_1","7b1d1f43_2","b9361a4f_1","52381716_2","ultrachat_255487","89d49715_1"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"4d6b87c8","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_766ab8da_1","answer_766ab8da_2"],"packet_session_ids":["answer_766ab8da_2","answer_766ab8da_1","a0201607_3","4dd737a9_1","6c51fa7e_3","ultrachat_515444","cffde796","d87e86f6_1","ultrachat_411499","60d4332d","sharegpt_NUyiNZE_0","sharegpt_lRGmxQF_0","sharegpt_cRXlt3L_0","sharegpt_cu7TYt7_57","ultrachat_553015","sharegpt_mmYyki5_0"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"4dfccbf7","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_4bebc782_1","answer_4bebc782_2"],"packet_session_ids":["answer_4bebc782_1","answer_4bebc782_2","ultrachat_268142","8fa624b2_6","sharegpt_Dcshjlv_0","0d12bf9e_2","sharegpt_e1DTWDa_23","36f8b380_1","a5e69b52_1","aa71db11_2","sharegpt_cXkL3cR_69","sharegpt_JLZvJr4_0","ultrachat_112548","b73a4d04_1","1c8a264a_4","756a4a02_1"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"4dfccbf8","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_4bebc783_1","answer_4bebc783_2"],"packet_session_ids":["a63ad8e3_3","answer_4bebc783_1","6c16c3ec_2","sharegpt_3D3oQC0_213","7db28e68_1","0943dee1","1c177942_4","edd89480_1","58d4154d_1","ultrachat_216074","sharegpt_oXgiN7q_131","sharegpt_uD7CBng_2","b4f63a70_3","953aaad5_3"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"4f54b7c9","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_50940cb7_1","answer_50940cb7_2"],"packet_session_ids":["answer_50940cb7_2","answer_50940cb7_1","bcfd4ab7","dde142b2_1","ultrachat_243739","b89f68c4_1","8a834aee_1","663337ce_1","ultrachat_224909","ultrachat_518898","sharegpt_flHO7QM_30","sharegpt_e1DTWDa_23","sharegpt_VoYObKM_31","aafe556c","56cdb8b8_2","a816a47b_2"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"4fd1909e","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_2952aee4"],"packet_session_ids":["answer_2952aee4","ultrachat_186237","sharegpt_hO4FoVt_0","2479cbae","ultrachat_59418","94c582bb_2","65bc93cf_7","502b6b52_2","sharegpt_RlTrAHR_13","3dc02d26_1","ultrachat_258612","2a5f86e2","ultrachat_514011","ultrachat_371514","sharegpt_I2cfkPp_0","sharegpt_cTUH44D_0"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"5025383b","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_688f9a3f_2","answer_688f9a3f_1"],"packet_session_ids":["answer_688f9a3f_2","answer_688f9a3f_1","sharegpt_BmS3AX0_10","ultrachat_150500","0e349efa","2b8fe437_1","22f9af5f","sharegpt_BzX2Rwn_8","ultrachat_50563","fd6e6b9a_3","sharegpt_PgmAp0p_0","sharegpt_SwxX91i_5","042c55a5","sharegpt_Yuw2LhQ_4","sharegpt_U4oCSfU_7","d10f0307_1"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"505af2f5","question_type":"single-session-preference","abstention":false,"listed_session_ids":["answer_f3164f2c"],"packet_session_ids":["answer_f3164f2c","sharegpt_kjeGJvK_11","4f2d6be4_2","0e193841_8","7d52ca48_2","078db67b","9f8fa5e4_1","af631aa3_1","56cdb8b8_2","69a42467_1","ultrachat_208471","sharegpt_pontIlo_0","sharegpt_feG9Za9_0"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"50635ada","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_dcd74827_1","answer_dcd74827_2"],"packet_session_ids":["answer_dcd74827_1","answer_dcd74827_2","add7cc1e","sharegpt_MpJ5UCF_0","42bcee92_2","2e53911b_1","ultrachat_294687","sharegpt_BVhcEnF_0","cb88f886_1","9f9b402a_5","sharegpt_egWGFLO_29","35bc3132_2","sharegpt_Mry5UvI_0","4422b716"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"51a45a95","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_d61669c7"],"packet_session_ids":["answer_d61669c7","4679a05c","d680a212_1","sharegpt_9ApEWXK_0","55e0c6db_2","07ba9acd_2","dfe646a7_1","98c198fb","5c44d9fe_1","cd90590d","sharegpt_3vxz2Zr_0","sharegpt_MKMWjX0_25","217debf7"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"51b23612","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_ultrachat_427265"],"packet_session_ids":["answer_ultrachat_427265","409015ef_1","17f444f3","ultrachat_23643","ultrachat_343","8672f398_2","cde9d9d2","99b061c5_2","ultrachat_331490","sharegpt_RkRREit_0","ultrachat_221034","sharegpt_ulWORQI_0","74b0227e_2","8d30ec5b","ultrachat_38680","sharegpt_BzWBO9t_0"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"51c32626","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_58820c75_1","answer_58820c75_2"],"packet_session_ids":["answer_58820c75_2","answer_58820c75_1","sharegpt_hzwc0HI_13","sharegpt_TRck0h4_0","84d7650f_1","sharegpt_ErOTMZ3_59","c051e740_2","ultrachat_260793","sharegpt_FGh04Q2_23","932ea3bf_1","sharegpt_L9l8Ic3_13","sharegpt_f6tUGHK_9","c22eca8c_1","sharegpt_9dKNTQo_13","809cbce9_1","ultrachat_488942"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"54026fce","question_type":"single-session-preference","abstention":false,"listed_session_ids":["answer_f7b22c66"],"packet_session_ids":["answer_f7b22c66","ultrachat_166270","6e92e417","ba4db050_1","e6195229","7e0fa6a6","670c49e6","eb91c46b","ef2e4f61_1","ultrachat_201130","ef5d4aa7_1"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"545bd2b5","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_47ffab4c"],"packet_session_ids":["b7f69a7d_1","answer_47ffab4c","32615aa6_3","9f9384ed_1","6e672b84_2","1351505a_1","d1a1b9ea_1","10889cf0_1","ultrachat_299238","5fb3b5ac","sharegpt_rLK6R8p_27","sharegpt_nuYnG53_0"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"55241a1f","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_fa08bf49_1","answer_fa08bf49_2"],"packet_session_ids":["answer_fa08bf49_1","answer_fa08bf49_2","46e4a8eb_2","9c9a22d8","sharegpt_uachDoP_25","76491ee4_1","sharegpt_TzwvePR_0","d117e2da","ultrachat_173326","2aeb1268","60153a02_4","sharegpt_mdzguFy_39","sharegpt_U392mnO_22","ultrachat_427809","a5a3ea1e"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"561fabcd","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_sharegpt_hChsWOp_97"],"packet_session_ids":["answer_sharegpt_hChsWOp_97","aee13015_3","a910073f","sharegpt_jpY4uWr_17","sharegpt_QaiMtpK_0","sharegpt_mDe8UqB_0","c4ed2287_3","63c75b13_2","864a563d_4","ultrachat_516079","ultrachat_302679","ultrachat_495933","ultrachat_19412","ultrachat_194831","ultrachat_257084","34b38398_2"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"577d4d32","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_0dd4d99a"],"packet_session_ids":["sharegpt_1ByFFwm_0","answer_0dd4d99a","f60245ed","ultrachat_125084","6e2cca63_2","sharegpt_pcoHTby_85","ultrachat_489067","26f9a255_1","ultrachat_342034","88925167_1","0b635369_1","dc700e27","sharegpt_AtPlMJm_45"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"57f827a0","question_type":"single-session-preference","abstention":false,"listed_session_ids":["answer_1bde8d3b"],"packet_session_ids":["answer_1bde8d3b","1bff1675","e85e0eaf_1","d0f42e3f","f1dd798a_1","670ca40e","1fc5074c_2","0e7f7fef","c8a64300","963e896f_1","5521ed44_2","ultrachat_38774"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"5809eb10","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_sharegpt_4aJsGCH_0"],"packet_session_ids":["answer_sharegpt_4aJsGCH_0","sharegpt_obCC1BP_103","sharegpt_xkWMnwQ_57","sharegpt_QaiMtpK_0","sharegpt_mZSVJXV_0","5237bb0b_1","fc3d6c80","ultrachat_275993","922c819f_2","sharegpt_oKiXiX8_0","ultrachat_279156","sharegpt_naopDKi_27","sharegpt_jljEnXI_0","ultrachat_380682","sharegpt_E7l8Uab_43","ultrachat_549762"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"5831f84d","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_8d63a897_1","answer_8d63a897_2"],"packet_session_ids":["answer_8d63a897_1","answer_8d63a897_2","41c90f4c_2","6efce493_2","sharegpt_RI7urjB_17","ef84b994_abs_2","7a88956e","0d66562c_4","b818e2a1_1","3e53cff4"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"58470ed2","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_sharegpt_U4oCSfU_7"],"packet_session_ids":["answer_sharegpt_U4oCSfU_7","sharegpt_siSd9ET_0","b6018747_4","sharegpt_e8sgAJX_0","ff49b5a5_3","ultrachat_458590","4a324955","sharegpt_oPOTyid_141","sharegpt_1EZ78Ms_0","sharegpt_6QUDIXG_104","sharegpt_xVdCPKq_0","sharegpt_xSFBEuR_0","sharegpt_8t9fAl2_0","sharegpt_6dy7yyh_0","ultrachat_210334","ultrachat_173621"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"58bf7951","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_355c48bb"],"packet_session_ids":["answer_355c48bb","ultrachat_71618","ultrachat_221066","ultrachat_304942","sharegpt_DGiqvVv_270","sharegpt_gmLF3PE_17","1587bd78_1","ultrachat_155546","5b83c26e_1","sharegpt_LG0uJvY_0","sharegpt_53zErgw_0","ultrachat_38680","sharegpt_HatyEzg_0","7e17ae56_5","sharegpt_9qAGH5s_0","sharegpt_M84blrA_53"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"58ef2f1c","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_59547700"],"packet_session_ids":["answer_59547700","e6ab6a7b_2","ultrachat_5212","13f3da23_3","e82ce7cd_1","ultrachat_246324","ultrachat_477344","2eceeb9d_1","403ee298_1","ultrachat_151027","sharegpt_CcQ9JCK_25","sharegpt_GZJZ3ib_0","4774287c_1","sharegpt_eHZgwR0_9"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"59524333","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_b28f2c7a_1","answer_b28f2c7a_2"],"packet_session_ids":["answer_b28f2c7a_2","answer_b28f2c7a_1","sharegpt_KhxXaow_0","sharegpt_RtTJZF3_29","08921633","sharegpt_5FHWj0a_0","638e7094_1","ultrachat_458180","sharegpt_dRn7b5l_293","f535d93b_2","2d5d1c10","sharegpt_xsmzgvH_5","sharegpt_xXCPD9E_0","sharegpt_F1pXfP0_0","ultrachat_493944","ultrachat_498484"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"5a4f22c0","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_b0f3dfff_1","answer_b0f3dfff_2"],"packet_session_ids":["answer_b0f3dfff_2","answer_b0f3dfff_1","sharegpt_IMtsj65_0","sharegpt_hUAh1Tu_0","9ac77ac9_1","ultrachat_466236","sharegpt_cXkL3cR_77","sharegpt_1ZrnYv8_23","dba97bb1_3","78eda063_2","sharegpt_AndeHJY_0","sharegpt_XIimoNW_0","sharegpt_qURU7Pr_25","007e7d81_2","sharegpt_RgCcVah_0","75302ce3"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"5a7937c8","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_4cef8a3c_3","answer_4cef8a3c_2","answer_4cef8a3c_1"],"packet_session_ids":["answer_4cef8a3c_1","answer_4cef8a3c_2","answer_4cef8a3c_3","55cc1ba3_1","40d799e8_2","a76e7e3c_4","9bd49ce9_1","63c9e87c","sharegpt_1rIk8tS_17","ultrachat_188528","559ce9c2","sharegpt_n42dRB1_0","df54d2be","529a185f","sharegpt_B3Vbntv_0","b70ac29f_2"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":3}
{"question_id":"5c40ec5b","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_1cb52d0a_1","answer_1cb52d0a_2"],"packet_session_ids":["answer_1cb52d0a_2","25a2002c","answer_1cb52d0a_1","ultrachat_271436","5560bdcc","be050ab3_2","a200b713_3","sharegpt_RVk16qK_0","ultrachat_545683","fcae5c39_1","sharegpt_5ZmWZjz_0","ultrachat_68780","6446f6e6","ce7fedf8_2","sharegpt_dBQwSJX_0"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"5d3d2817","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_235eb6fb"],"packet_session_ids":["answer_235eb6fb","sharegpt_ipLglky_48","e93efd9a_1","670ca40e","sharegpt_8zsFRKh_0","sharegpt_ebWP6Hz_0","ultrachat_371333","ultrachat_106114","sharegpt_BKl952A_23","sharegpt_VuQnjeB_0","sharegpt_Gdrz2qz_15","sharegpt_WVeg9Bf_0","sharegpt_g7U3fa7_0","sharegpt_P6UZzFA_9","sharegpt_Qga4bRp_0","sharegpt_gsAFtR8_0"],"n_baseline_sessions":9,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"5e1b23de","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_c18d480b_1"],"packet_session_ids":["answer_c18d480b_1","1380576d_1","c28aed33","d8e33f5c_2","1a5344e9_3","ultrachat_153798","sharegpt_FYqt26U_0","ultrachat_524214","7ff028d8_2","ultrachat_353452","c3f945f3_1","8278312e_1","cdf75ca3_2","809021de","bc1f1051_4","sharegpt_vitGNkY_185"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"60036106","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_e552e1f9_2","answer_e552e1f9_1"],"packet_session_ids":["answer_e552e1f9_1","answer_e552e1f9_2","sharegpt_ckvrgF1_99","23a7f0ec","sharegpt_moARQa7_0","763f028a","sharegpt_WZsMUFm_19","ultrachat_39731","ultrachat_466668","c575291e_2","82bcfae8_4","sharegpt_sVlArkg_51","7285299a_2","f8140c6c_1","sharegpt_mtS0qOD_65","e9cb7125"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"60159905","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_75eca223_2","answer_75eca223_1"],"packet_session_ids":["answer_75eca223_2","answer_75eca223_1","6ade84f0","21f8f481_3","d5f4d9fa_2","93191d30_2","c351fa3b_1","eb6737c0_1","e08bf81f_3","afe04238_1","c36f4196","c92b27e2_1","02eae87c_5","b3ef2cd4_1","5faf5962_3","8a72813f_1"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"603deb26","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_8afdebac_1","answer_8afdebac_2"],"packet_session_ids":["answer_8afdebac_2","answer_8afdebac_1","ede65c84_2","88611fff","58e5adf2","5e867c2f_2","ultrachat_104321","7db28e68_1","f379d356_3","433ce12c","a55a5afc_2","93191d30_2"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"60472f9c","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_e7fe8c8b_2","answer_e7fe8c8b_1","answer_e7fe8c8b_3"],"packet_session_ids":["ultrachat_5271","answer_e7fe8c8b_2","sharegpt_5BPO9KJ_0","answer_e7fe8c8b_3","answer_e7fe8c8b_1","sharegpt_LQbL4dQ_0","ultrachat_470951","3d0b1c46_2","b1815b81","f910dc31_3","sharegpt_paNxxAc_0","sharegpt_benxw0S_0","sharegpt_x5iwfyV_295","sharegpt_kF8hHMt_45","sharegpt_tyWrGhj_0","3929e6cc_2"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":3}
{"question_id":"6071bd76","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_4dac77cb_1","answer_4dac77cb_2"],"packet_session_ids":["answer_4dac77cb_1","answer_4dac77cb_2","9de53d68_1","e6b6353d","a8899aee_1","ultrachat_98076","sharegpt_FlUJqkg_0","710833f3","ultrachat_170411","04616813_2","sharegpt_Qw30cz6_0","ultrachat_551846","0b92ffe2_2","ultrachat_83526","sharegpt_DQV5bqZ_0","sharegpt_7mgd8B5_0"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"60bf93ed","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_e0956e0a_1","answer_e0956e0a_2"],"packet_session_ids":["answer_e0956e0a_2","answer_e0956e0a_1","ultrachat_7648","4fe27c66_4","e9590b7d","a200b713_2","sharegpt_1jjEIai_173","619e96bc","6414f676_4","7d8eecd9","sharegpt_IHSNXY4_27","sharegpt_AEHVEIe_0","sharegpt_539R1Pm_0","ff6b8624","ultrachat_378073","bb43a523_1"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"60bf93ed_abs","question_type":"multi-session","abstention":true,"listed_session_ids":["answer_e0956e0a_abs_2","answer_e0956e0a_abs_1"],"packet_session_ids":["answer_e0956e0a_abs_1","1e91cdf0","841da171_2","answer_e0956e0a_abs_2","0944933f_1","ultrachat_490706","36d5bbde_1","cdf068b1_3","a95d014c_3","sharegpt_7mz4EV7_0","79cff53d","755c2d32_1","1a892e14","sharegpt_vncOfEw_0","sharegpt_sVlArkg_51","6cd203f7_2"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"60d45044","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_9cddca88"],"packet_session_ids":["answer_9cddca88","025c9e24_1","af4d4ecd_2","26bc645b_5","a76e7e3c_2","446173bb_1","fcc6d66d_1","9b1d5656_2","0c0f2449_1","f90c44e6_2","sharegpt_wWUI4SO_7"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"618f13b2","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_caf5b52e_1","answer_caf5b52e_2"],"packet_session_ids":["answer_caf5b52e_1","answer_caf5b52e_2","a20bc58f","c51583cd_3","86b56135_2","sharegpt_PvScEsS_0","c04c794d","ultrachat_548559","3a980e89_3","dda70510_2","c2795f24_1"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"61f8c8f8","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_872e8da2_1","answer_872e8da2_2"],"packet_session_ids":["answer_872e8da2_1","a3107e2a_1","fa3c6c2c_2","ultrachat_521842","8991014d_1","answer_872e8da2_2","7b88c38b_2","ultrachat_113835","sharegpt_pTXtTIt_5","sharegpt_iL51bzd_0","sharegpt_7jGo66i_99","sharegpt_PEr0L5a_0","ae59d0ac_1","4da24fe5_2","511bdbe3_2","932c7d0d_2"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"6222b6eb","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_sharegpt_H9PiM5G_0"],"packet_session_ids":["answer_sharegpt_H9PiM5G_0","04a0b385","ultrachat_45984","53c4fdd7_1","7b2523d3","ultrachat_209614","25ffc571","fd1830c6","caf7480d_1","sharegpt_zS41R74_0","sharegpt_MvUpG5V_5","sharegpt_xTU3sp7_29","facb94a8_3","sharegpt_38uLowu_0","4152811a_1","ultrachat_285364"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"6456829e","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_743f03a1_1","answer_743f03a1_2"],"packet_session_ids":["answer_743f03a1_2","c44d1533_2","answer_743f03a1_1","ultrachat_490336","sharegpt_3xXQihW_45","898cfd46_2","5bed6828","ultrachat_555576","a8c73552","ultrachat_518760","824e428d_2","385683f0_3","793ff37a","40b9971c_1","sharegpt_LxQSGQ9_0","sharegpt_oPOTyid_186"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"6456829e_abs","question_type":"multi-session","abstention":true,"listed_session_ids":["answer_743f03a1_abs_1","answer_743f03a1_abs_2"],"packet_session_ids":["answer_743f03a1_abs_1","3d8d4828_2","sharegpt_Hc0Zm6i_0","b61cc91b_2","answer_743f03a1_abs_2","d20bb5aa_1","ultrachat_490986","sharegpt_Icz6nfn_1","89cce497","ultrachat_567580","sharegpt_qT4tK9d_0","sharegpt_9oSrWUg_5","sharegpt_fVujVyX_5","1b26bdd5_5","ultrachat_212877","c9b8ea31_1"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"65240037","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_ultrachat_403752"],"packet_session_ids":["answer_ultrachat_403752","a2ceabf6_2","92466e8e_1","ultrachat_515339","fce669f5_3","sharegpt_fJ6zav5_0","ultrachat_481364","90610224","0984a772","37141183","f8dc1273","sharegpt_vKSMO9J_25","sharegpt_beV15ZO_0"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"6613b389","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_aaf71ce2_2","answer_aaf71ce2_1","answer_aaf71ce2_3"],"packet_session_ids":["answer_aaf71ce2_2","answer_aaf71ce2_3","e3d8da67","ultrachat_463998","20d6c376_1","answer_aaf71ce2_1","f1163e57","2366adbc","1a65880d","55bc2e1e","2780323d_3","sharegpt_F3hyS3i_0","f1cc1ddb_1","e87aa998_1"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":3}
{"question_id":"66f24dbb","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_fea2e4d3"],"packet_session_ids":["answer_fea2e4d3","89452526_2","798e4ba3_2","sharegpt_83fkMsQ_0","8d46b8fa_1","21c6c41d","sharegpt_BvuMJIh_0","aeb3818c_2","9ee11d04_2","7732b1cc","fce8bb8a_2","ca3a4e4f_1","sharegpt_xmEDfYb_26","sharegpt_yMJJiyo_37","sharegpt_fXU9KOp_0"],"n_baseline_sessions":8,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"67e0d0f2","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_3a5010af_1","answer_3a5010af_2"],"packet_session_ids":["answer_3a5010af_2","answer_3a5010af_1","b192ae00_2","6868c94f","2252d3dd","sharegpt_RziX6kj_0","98cd882c_1","75a48603_1","ultrachat_217333","sharegpt_F8CLI1Y_13","sharegpt_uD7CBng_30","a1f67b3b","sharegpt_8cFNcVG_0","sharegpt_GJpf1ou_0","sharegpt_bJPEsEx_0","941d586a"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"681a1674","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_3be95d43_1","answer_3be95d43_2"],"packet_session_ids":["answer_3be95d43_2","answer_3be95d43_1","ultrachat_64650","fdd25ea1","ultrachat_132461","d5b3cf54_2","sharegpt_GDzajZq_17","e7c04d21","f1cf6f00_2","ultrachat_545422","sharegpt_2x5IpnY_27","d81e853b","sharegpt_2wTEFHv_47","sharegpt_Z9aoYbv_7","sharegpt_v11Tpg9_483","sharegpt_56ZzUra_0"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"69fee5aa","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_d6028d6e_1","answer_d6028d6e_2"],"packet_session_ids":["answer_d6028d6e_2","answer_d6028d6e_1","a554ed79_2","ultrachat_152449","sharegpt_uOJmdHq_17","a0b8b0ad_7","8464304d_2","5d284d7d_2","sharegpt_vsb3zwg_0","ultrachat_239456","9d11d844","sharegpt_p9EuxcI_0","sharegpt_NaYyUjd_0","ultrachat_15909","sharegpt_3st3uPn_0","ultrachat_432034"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"6a1eabeb","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_a25d4a91_1","answer_a25d4a91_2"],"packet_session_ids":["answer_a25d4a91_2","4aaf678f_3","answer_a25d4a91_1","9b3a7f2c_1","d03995c6","59a6150d_1","9f80607d","ultrachat_242441","5b71808d","sharegpt_ZWqMvoL_178","sharegpt_kIqZ0wa_0"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"6a27ffc2","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_77f32504_1","answer_77f32504_2"],"packet_session_ids":["answer_77f32504_2","answer_77f32504_1","sharegpt_kkqlRlo_13","ab483540","ultrachat_20656","sharegpt_5clkQjb_12","ultrachat_83397","ae00973d_5","6ae451d1_2","ultrachat_183936","sharegpt_CW8gAFB_8","sharegpt_tco8eKE_0","sharegpt_GZP0zo9_1","sharegpt_KSCqghj_0"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"6ade9755","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_9398da02"],"packet_session_ids":["answer_9398da02","ultrachat_270925","ultrachat_462","ec8fa65d_2","5df2f487","ultrachat_84599","de5634fc_2","a200b713_4","sharegpt_2o1zvbh_11","ultrachat_393203","sharegpt_YsgacQi_0","5d049e3c","f2209dd0","sharegpt_DAr2SHr_0","ultrachat_59767","sharegpt_SoOGnwu_11"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"6ae235be","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_sharegpt_IUWQYGQ_0"],"packet_session_ids":["answer_sharegpt_IUWQYGQ_0","ultrachat_431987","99188307","c25b95c5_2","cc5a6057_1","ultrachat_155488","ec8fa65d_1","61a91bc9_2","sharegpt_eWQFoct_9","sharegpt_FKBpIc7_0","sharegpt_7zR6M3E_0","8e608aad","sharegpt_6zw6Ok9_0","39358a85_1","ultrachat_548559","ultrachat_82847"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"6aeb4375","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_3f9693b7_1","answer_3f9693b7_2"],"packet_session_ids":["answer_3f9693b7_1","answer_3f9693b7_2","402e0082_5","sharegpt_MWlvrvZ_0","sharegpt_wbbH6cZ_0","1bc87711_1","e47d38f4_2","29621a34","c3567066","2e21c7d5","sharegpt_Me2C50l_0","sharegpt_fu6N4Wz_0","sharegpt_akwNaFK_0","8a5e1497_3","08256f84_2"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"6aeb4375_abs","question_type":"knowledge-update","abstention":true,"listed_session_ids":["answer_3f9693b7_abs_1","answer_3f9693b7_abs_2"],"packet_session_ids":["24cb335f","ultrachat_181672","a5286353_1","answer_3f9693b7_abs_1","9205e608_1","c6c5bb8b_1","answer_3f9693b7_abs_2","ultrachat_281078","bf25a889","27bb10f5_2","0c889176_1","sharegpt_MeJf0I0_31","ultrachat_133121"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"6b168ec8","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_e623ae87"],"packet_session_ids":["answer_e623ae87","02f0738e_1","afffd8ec_3","33dff20c_3","ultrachat_360618","ultrachat_377741","ultrachat_499691","fb2368b8_3","dded1725_3","258645ba_1","518d26d3_5","f5b33470_abs"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"6b7dfb22","question_type":"single-session-preference","abstention":false,"listed_session_ids":["answer_f6502d0f"],"packet_session_ids":["answer_f6502d0f","574df152_1","56859d37","9ee69ca6_3","fd418106_3","fc69fd44_3","377f8fd9_1","77a26018","8489e4ce_1","d8454317_3","ultrachat_123689"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"6c49646a","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_cc1ced21_1","answer_cc1ced21_2"],"packet_session_ids":["answer_cc1ced21_1","answer_cc1ced21_2","sharegpt_uYiyT6n_5","8acb29f9_2","9f220c66_1","sharegpt_1X61wv2_7","d4380d3f","d3065d85","c821fa73_1","7ead1496_2","2aeb1268","4d1b9b0d_2","6a2f306a","ultrachat_298957","sharegpt_EXPExMN_4","sharegpt_G9RAbBH_0"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"6cb6f249","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_a4204937_1","answer_a4204937_2"],"packet_session_ids":["answer_a4204937_1","ultrachat_404221","answer_a4204937_2","f584ba36_2","sharegpt_WjpyexI_8","9b6db1a9_2","67620dbc_2","sharegpt_JTaoEJT_23","44ae7596_1","ultrachat_374192","e964ad75","sharegpt_Fu7Zegf_125","sharegpt_NenH8FZ_61","sharegpt_O97C4Pd_11","f0e71553_5","579b27c1"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"6d550036","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_ec904b3c_4","answer_ec904b3c_2","answer_ec904b3c_1","answer_ec904b3c_3"],"packet_session_ids":["2e4430d8_2","sharegpt_J7ZAFLd_0","sharegpt_zciCXP1_12","sharegpt_UbMVpdp_93","answer_ec904b3c_1","sharegpt_SbkKtuo_0","a9981dc6_3","sharegpt_nVi6tIt_0","sharegpt_bULu11Y_19","f6246b5f","answer_ec904b3c_4","sharegpt_OLkkH3L_41","sharegpt_rDem8l4_13","187b4852_1","d74d42a2","answer_ec904b3c_2"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":3}
{"question_id":"6e984301","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_88841f26_1","answer_88841f26_2"],"packet_session_ids":["answer_88841f26_1","answer_88841f26_2","e1527aa0","b38766c1_2","c36ece7b","31903f54","55c23a23_2","954c790c_2","ultrachat_400923","ultrachat_112924","535ce50e_2","ultrachat_69484"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"6e984302","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_88841f27_1","answer_88841f27_2"],"packet_session_ids":["41dc5d45_1","answer_88841f27_1","c03fc56c_1","sharegpt_4Wjx3pH_0","answer_88841f27_2","7cd7c296_1","3535dbf0_4","7285299a_8","c9dc9158_1","de1f4aec_1","e3e0a8d9","b7702ee4_1","cf3dc165_1","6efebca9","30436e4f_1"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"6f9b354f","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_feb5200f"],"packet_session_ids":["answer_feb5200f","a79f1a04_1","0c0f2449_2","de877349","54d06eeb","sharegpt_btNPIXV_0","a729934a_2","40643340_2","c22eca8c_1","sharegpt_nCTZBKf_24","ultrachat_549317","sharegpt_PZ9Id5R_7","ultrachat_180366"],"n_baseline_sessions":6,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"7024f17c","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_a21f3697_3","answer_a21f3697_2","answer_a21f3697_1"],"packet_session_ids":["answer_a21f3697_3","answer_a21f3697_2","answer_a21f3697_1","d7281662_2","b5ef63be_2","sharegpt_rshCiS5_1","3c12ff0c","336b281b_1","4f838497_3","8c652eb0_1","f8476198","b7f69a7d_1","b4f28f96_1","6bdf79dc","385683f0_1","79326902_2"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":3}
{"question_id":"70b3e69b","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_ultrachat_334948"],"packet_session_ids":["answer_ultrachat_334948","sharegpt_s0wsteT_0","ultrachat_146029","ultrachat_478639","sharegpt_oTNStu2_51","ultrachat_482316","ultrachat_464343","sharegpt_O8qJclh_0","ultrachat_47234","ultrachat_302829","40afb91c_1","ultrachat_380248","ultrachat_241690","sharegpt_IoYrYyy_12","c2204106_2","dd92723f_1"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"71017276","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_0b4a8adc_1"],"packet_session_ids":["answer_0b4a8adc_1","sharegpt_tCLMKZY_0","683c8358_1","sharegpt_ZUJIuGt_13","sharegpt_11WxPMZ_0","398f23e7","10889cf0_1","ultrachat_491808","58ec258f_2","ultrachat_553734","sharegpt_CjoQMV6_0","sharegpt_5pIFvuH_0","5ace29d7_2","ultrachat_386915","sharegpt_duoAhsS_0","sharegpt_6KXJQnh_35"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"71017277","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_0b4a8adc_1"],"packet_session_ids":["5854eebc_2","ultrachat_557308","answer_0b4a8adc_1","f8de4e92_4","ultrachat_542251","e5b86922_1","85a1be56_2","6de70f46_2","451ecb23_3","976ca0d9","sharegpt_zoTDCU6_0","ad175dc4_5","449b918c_3","dd99d002","445e6a7a_1","e64f9553_1"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"71315a70","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_c44b9df4_1","answer_c44b9df4_2"],"packet_session_ids":["answer_c44b9df4_2","answer_c44b9df4_1","ultrachat_399278","1a43e6cf","a08fbe88_1","ultrachat_42515","sharegpt_ZUxBndS_26","c86a22a2_2","41743aae_1","b5e94516_2","sharegpt_CjoQMV6_0","sharegpt_djkhklV_0","sharegpt_I6xL7Th_0","sharegpt_jyHBcl1_0"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"7161e7e2","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_sharegpt_5Lzox6N_0"],"packet_session_ids":["answer_sharegpt_5Lzox6N_0","sharegpt_yguSguz_0","dba97bb1_4","ultrachat_89092","3c3fee41","5850de18_2","ultrachat_68050","ultrachat_20447","sharegpt_xkWMnwQ_0","e89b6be2_2","sharegpt_qRHOKTO_28","sharegpt_8bRQICJ_0","sharegpt_6kDZTZ2_0","2bd9990a_3","ae73b0f7_2","a849dd16"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"71a3fd6b","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_ultrachat_417348"],"packet_session_ids":["answer_ultrachat_417348","sharegpt_1L5GXZJ_0","36743359_3","7f7e26d2_2","sharegpt_5Rpp72b_148","ultrachat_168420","878271ae_1","sharegpt_asilfXk_321","ultrachat_290663","ultrachat_146716","57c02029","sharegpt_69zYTa4_0","ec333f7e","b7146673_1","cc40f3ff"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"720133ac","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_c9dfeaea_1","answer_c9dfeaea_2"],"packet_session_ids":["answer_c9dfeaea_2","answer_c9dfeaea_1","4c128d97_2","ff2de758","0cf86cbe_2","sharegpt_LC9Pzkr_0","sharegpt_AEwb22H_0","ultrachat_455884","sharegpt_bZg2XwX_69","ultrachat_479833","87bce563","sharegpt_sG53ibg_116","6a4bafac_2","sharegpt_snNieAa_15","9d1999d7_3","e200d96c_3"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"726462e0","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_f38f679b"],"packet_session_ids":["6ef99651_2","cdd9704d_1","ultrachat_450587","answer_f38f679b","sharegpt_IxOWCIE_9","741c6781_1","7e4dab66_1","ce144f08","082889ba_1","29e76903_1","88841f27_2","ultrachat_527342"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"72e3ee87","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_d7de9a6a_1","answer_d7de9a6a_2"],"packet_session_ids":["answer_d7de9a6a_1","answer_d7de9a6a_2","sharegpt_KdbXhTW_9","ultrachat_195333","1c1f5ccc_4","080a4000_2","be8c3970_2","ultrachat_233144","7a4e8c63_2","sharegpt_5tdvozz_0","sharegpt_HK2HHXS_0","6f2c01fc_1","sharegpt_I6IzvEF_136","bbc9bf73"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"73d42213","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_1881e7db_1","answer_1881e7db_2"],"packet_session_ids":["answer_1881e7db_2","answer_1881e7db_1","c437b4b8_1","02e9f7e3_3","3cb41ab8_1","sharegpt_ZmDJxcL_0","sharegpt_ab6IEma_0","62684a60","c6edfec0","ultrachat_3128","sharegpt_ndynIbS_0","sharegpt_yj1D6GW_26","sharegpt_GKjb2be_0","sharegpt_lNG1bAS_0","7c2ec9e9_2","sharegpt_G8j6c8J_87"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"7401057b","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_94650bfa_1","answer_94650bfa_2"],"packet_session_ids":["answer_94650bfa_1","answer_94650bfa_2","0f09447b","ultrachat_337165","42e69993_1","ultrachat_402967","ultrachat_389374","1450ffad","fb2ae167","8de5b7cf_2","sharegpt_9m3hmN8_0","ultrachat_315184","sharegpt_CEiZEN2_37"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"7405e8b1","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_80323f3f_1","answer_80323f3f_2"],"packet_session_ids":["answer_80323f3f_2","answer_80323f3f_1","f2f2a606_3","sharegpt_uiECyCD_93","a6b00510_4","6e983235_1","6c1c5bc3_2","ultrachat_283234","c578da1f_1","7d7f11d0_1","ultrachat_567749","sharegpt_ggNonjT_0","ultrachat_368608","sharegpt_2pwdGxJ_1","32833e0b_3","e40d733b_2"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"7527f7e2","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_7cb94507"],"packet_session_ids":["answer_7cb94507","864a563d_3","sharegpt_cRrfdsc_0","44bbd8cd_2","sharegpt_rraH1Q7_0","sharegpt_ToxFax1_535","c7c4cf1e_2","60147f90_1","bee872da_2","afbd7193_1","sharegpt_0yC9gyQ_0","88fed3ed_2"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"75499fd8","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_723bf11f"],"packet_session_ids":["answer_723bf11f","sharegpt_v11Tpg9_195","sharegpt_2Qvu6BM_34","sharegpt_EWIRhnH_0","sharegpt_WetAHhj_0","533372c8_3","ultrachat_428593","sharegpt_yPCVYhX_0","3e7df334_1","sharegpt_PUZlqBP_0","sharegpt_NbaVdlj_9","3410b52a_1","7d054e90_2","168feef7_1"],"n_baseline_sessions":5,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"75832dbd","question_type":"single-session-preference","abstention":false,"listed_session_ids":["answer_d87a6ef8"],"packet_session_ids":["sharegpt_FYqt26U_0","answer_d87a6ef8","ultrachat_165893","be753d18","c51583cd_1","ultrachat_533748","47ec1674_2","ultrachat_569211","sharegpt_xni9yYO_6","ultrachat_299979","sharegpt_twjWPzl_0","c7270a1b_1","sharegpt_E0YL5SX_157","sharegpt_Vjkqc5J_0","ultrachat_133709"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"75f70248","question_type":"single-session-preference","abstention":false,"listed_session_ids":["answer_8ee04a2e"],"packet_session_ids":["answer_8ee04a2e","2d74df23_4","204862e4_2","b197b7fb","sharegpt_ijZ2Bps_0","c3437f49","a394f6b5_1","8ba845f4","e052d39c_2","53dc1394","sharegpt_KdbXhTW_13","sharegpt_HE6hjRb_0","75671e3f_1"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"76d63226","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_bbdc7b0a"],"packet_session_ids":["cb289226_1","answer_bbdc7b0a","50136b31","1b0d77b0","6a2f9452_2","sharegpt_sRhcMiu_13","a5ab6ba7_3","11566271_2","b0729ec8_1","372544ba","sharegpt_FCvAKpJ_0","sharegpt_ZA4iwD0_65","sharegpt_etklNfN_11","ultrachat_328229"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"778164c6","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_ultrachat_399000"],"packet_session_ids":["answer_ultrachat_399000","ultrachat_346016","b605741a_1","sharegpt_WXCvFir_11","c6bd5277","ultrachat_144598","35201d43","490bb46d_1","c15dadce_4","sharegpt_4eVd8BN_0","sharegpt_mWsFRK3_127","sharegpt_CMe0Odo_0","ultrachat_423899","483ddd90","ddaa5a15_2"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"77eafa52","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_33c251f0_1","answer_33c251f0_2"],"packet_session_ids":["answer_33c251f0_2","answer_33c251f0_1","sharegpt_qEukY6n_14","ultrachat_207343","7b13b4d6_2","sharegpt_nCTZBKf_0","sharegpt_C9GjDsF_0","f87fea58_1","41a87f13_1","0ebce30b_2","sharegpt_6tlM8nx_0","fc9a62c0_1","sharegpt_D5wySc6_0","c7e67f01_1","5f4ccde8_3","sharegpt_FlvsHKg_4"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"7a87bd0c","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_d08a934d_1","answer_d08a934d_2"],"packet_session_ids":["answer_d08a934d_2","answer_d08a934d_1","ultrachat_533004","sharegpt_e1Mbyy2_28","81f318a2_1","381227c4_1","15519944_1","2c543c87","ultrachat_253867","93e9e82c_2","ultrachat_90800","sharegpt_vN1xWPi_21","ultrachat_208181"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"7a8d0b71","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_sharegpt_i0tMT9q_9"],"packet_session_ids":["answer_sharegpt_i0tMT9q_9","f07752be_1","sharegpt_P0Qe2Gx_0","c14e3f09_2","f8169a6d","1e26715f","d5eab084_2","8969b3ca_2","sharegpt_nXyzhBN_241","ccc6ab06_2","ultrachat_324501","ultrachat_429954","ultrachat_136480"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"7e00a6cb","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_ultrachat_370515"],"packet_session_ids":["answer_ultrachat_370515","24f78a31_2","5534efcb_2","sharegpt_0dfpdJm_0","4dd1ba8d_2","39358a85_3","sharegpt_lsFtD01_0","64c2b3c8","2fa50779_5","e2cd250e_1","ultrachat_47646","ultrachat_365156","174cccbc","sharegpt_ErOTMZ3_223","sharegpt_xuR7z91_24","b7dca8f1_1"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"7e974930","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_c9f5693c_1","answer_c9f5693c_2"],"packet_session_ids":["answer_c9f5693c_1","answer_c9f5693c_2","705b5399_3","a1e169b1","898ce7a5_1","ultrachat_113430","ultrachat_271314","ultrachat_439362","118c28ee","sharegpt_jSnesqJ_21","71f2f490_3","8bd5b3c4_1","bf139883","sharegpt_K5TLB2s_0","sharegpt_cXkL3cR_77"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"8077ef71","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_0dd54b7c_1"],"packet_session_ids":["answer_0dd54b7c_1","f7ffddbc","sharegpt_Wi7Op1u_39","5365840b_1","sharegpt_hoQsVGz_51","7fa3c60f_1","fd88019d","sharegpt_KyDTtHX_0","sharegpt_9EM9xb8_46","56ee0a51","30711c1e_1","57a3175a","sharegpt_11WxPMZ_0","sharegpt_c22x2ZP_15","12cff183_2","sharegpt_xVXUprp_27"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"80ec1f4f","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_990c8992_3","answer_990c8992_2","answer_990c8992_1"],"packet_session_ids":["answer_990c8992_1","answer_990c8992_3","answer_990c8992_2","ultrachat_318441","b909542d_1","f6ce25ef","ultrachat_497101","d935c3b7","6884f11d","sharegpt_kuKUlbo_0","sharegpt_nzDNOrq_29","sharegpt_9m3hmN8_0","d22c92b2","f987da7e_3","sharegpt_1kE6haW_52","sharegpt_HvZwZ3t_51"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":3}
{"question_id":"80ec1f4f_abs","question_type":"multi-session","abstention":true,"listed_session_ids":["answer_990c8992_abs_3","answer_990c8992_abs_2","answer_990c8992_abs_1"],"packet_session_ids":["answer_990c8992_abs_3","answer_990c8992_abs_2","answer_990c8992_abs_1","sharegpt_7uSzi6w_0","sharegpt_Xf63XgQ_0","ultrachat_169512","ultrachat_544442","cd6be104_3","sharegpt_9dKNTQo_0","ultrachat_187094","sharegpt_5clkQjb_16","b304b283_1","8376624e","b192ae00_1","080a4000_3","sharegpt_BbDV2ka_0"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":3}
{"question_id":"81507db6","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_da3c1266_3","answer_da3c1266_5","answer_da3c1266_1","answer_da3c1266_2","answer_da3c1266_4"],"packet_session_ids":["answer_da3c1266_1","9071ba70_3","0f6b9698_2","ultrachat_229430","answer_da3c1266_5","answer_da3c1266_4","sharegpt_ifL401O_13","ultrachat_162129","answer_da3c1266_2","42fa05d3","5c2f41a0_1","7da6f798_1","090b107f_1","sharegpt_VJJV9MS_0","sharegpt_gzocj9T_0","058f17e5_1"],"n_baseline_sessions":10,"listed_in_baseline":4,"listed_in_packet":4}
{"question_id":"830ce83f","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_0b1a0942_1","answer_0b1a0942_2"],"packet_session_ids":["ultrachat_288747","47c5482a","answer_0b1a0942_1","sharegpt_mMTudFY_0","answer_0b1a0942_2","8d77be9a_2","639cec58","dfbda5e9","ultrachat_430992","ultrachat_258380","sharegpt_BK0BcTz_0","ultrachat_346816","sharegpt_hLkmbBL_0","ultrachat_41238","sharegpt_TpaMHPY_0","020149a5_1"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"8464fc84","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_ultrachat_467053"],"packet_session_ids":["answer_ultrachat_467053","e6ab6a7b_1","d43b63a6","6ac43c5b_4","21d86ebb_2","bdc804df_2","9ac77ac9_2","7a0abbe2_2","602b4074_3","2c501e33","98d39a6d"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"852ce960","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_3a6f1e82_1","answer_3a6f1e82_2"],"packet_session_ids":["answer_3a6f1e82_1","answer_3a6f1e82_2","sharegpt_eN4o9Zr_0","a76e7e3c_1","010a28ab_3","b0fd1357","0840765f_2","bdfcb4d3","aaf22693","d36d11b9_2","sharegpt_uiECyCD_66","sharegpt_V2j1zkI_1"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"853b0a1d","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_69811d4a"],"packet_session_ids":["answer_69811d4a","c70f9f9c","sharegpt_n3MgsgL_0","a8b4bfb3_2","66a6a097_2","3fa35683_3","f71bf532_1","ebb5bc7c_2","451120d3_2","sharegpt_UnjngE7_65","ultrachat_449245","sharegpt_B7mSlfQ_55","sharegpt_8ScroG0_0","ultrachat_376940"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"8550ddae","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_c8354ae9"],"packet_session_ids":["71cf5aeb_3","answer_c8354ae9","a7189b75","e10dfffb_1","c7a15bdc","9deebbc2_2","3b13915f","4f234e2c","8ec23b2c","ultrachat_365941","sharegpt_H6HtBTs_7","d2cb1f8c","sharegpt_QtUprRG_12"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"85fa3a3f","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_dcb18b9b_2","answer_dcb18b9b_1"],"packet_session_ids":["answer_dcb18b9b_2","answer_dcb18b9b_1","93ff2f73","a4b223a7_1","b7fd3b48","e4881cbd_1","989ad9e6_1","8f707521_1","421605fc_1","sharegpt_QsVGAZ0_0","sharegpt_dDLphLN_0","5c05a50c","sharegpt_iLhxhj1_0","sharegpt_O1gqpsW_0","0d66562c_1","4f52229e"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"86b68151","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_dc11c1eb"],"packet_session_ids":["answer_dc11c1eb","4e671700","ultrachat_182718","3d72c0c0","sharegpt_KdbXhTW_13","sharegpt_beV15ZO_0","d8454317_4","159ab103","0abaca24_1","784ed4a9_1","db98ba97","d1bd26fb_2"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"86f00804","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_96b8c9ee"],"packet_session_ids":["answer_96b8c9ee","sharegpt_ErOTMZ3_277","35c5419d_abs_3","137d8c6a_2","6e672b84_3","sharegpt_sCFErnY_22","sharegpt_BAHXiar_14","0424a40a_2","35c5419d_abs_1","sharegpt_PQ71V9I_7","sharegpt_94CjWOc_0","ultrachat_540666","sharegpt_Q4svpUN_0","sharegpt_oTnUt5N_15"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"8752c811","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_sharegpt_6pWK9yx_0"],"packet_session_ids":["answer_sharegpt_6pWK9yx_0","sharegpt_qgxzDJ9_0","sharegpt_Y6MteNX_0","sharegpt_TRck0h4_0","ultrachat_160178","5c6a5b7c_1","d0a41222_1","sharegpt_Gb68gx3_0","9db30f1c_3","sharegpt_3rPQ4r4_0","sharegpt_5m7gg5F_0","sharegpt_0lUCp7h_0","sharegpt_5i9SUrt_0","05b84f71_6","sharegpt_7E53b59_0","57ea5a94"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"87f22b4a","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_f56e6152_2","answer_f56e6152_1"],"packet_session_ids":["answer_f56e6152_2","answer_f56e6152_1","ultrachat_182225","ea28bb75","28741edc_1","ae332229_2","90f16f14_2","889076d6","02b99ec3_1","sharegpt_T8o2JMi_0","sharegpt_oTwSJkH_16","c4c504d2_6","sharegpt_buZMAVB_3","85846900_1","sharegpt_4Wjx3pH_0","e1b7533e"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"88432d0a","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_733e443a_3","answer_733e443a_1","answer_733e443a_2","answer_733e443a_4"],"packet_session_ids":["ultrachat_359327","d1f6080f_1","bb2180e9_1","answer_733e443a_2","answer_733e443a_4","answer_733e443a_1","sharegpt_HpkiAOb_9","ultrachat_353903","ultrachat_351103","ultrachat_122782","0934d99a","sharegpt_tESxx1y_0","f777f641","answer_733e443a_3","59a3b4be_2","ca0553dd_1"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":4}
{"question_id":"88432d0a_abs","question_type":"multi-session","abstention":true,"listed_session_ids":["answer_733e443a_abs_1","answer_733e443a_abs_2","answer_733e443a_abs_4","answer_733e443a_abs_3"],"packet_session_ids":["31ca5871_1","answer_733e443a_abs_2","answer_733e443a_abs_3","752b10e6_2","answer_733e443a_abs_1","answer_733e443a_abs_4","491d4a75","8e5b0424","0c636f88_3","92ad6d8f_2","sharegpt_fUrzIST_0","1e215f06","09d8b29e_1"],"n_baseline_sessions":10,"listed_in_baseline":4,"listed_in_packet":4}
{"question_id":"89527b6b","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_sharegpt_YkWn1Ne_0"],"packet_session_ids":["answer_sharegpt_YkWn1Ne_0","644e1d00","9661e558","ultrachat_41485","51c262b6_2","00cbfcfd","f6ffcff9","sharegpt_CqJTtJZ_78","sharegpt_kshUqZh_6","9fa1d135_1","ultrachat_117600","ultrachat_66044","ultrachat_468629","sharegpt_8kqJ64d_0","ultrachat_442154","07e363d9_2"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"8979f9ec","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_35e36341_1","answer_35e36341_2"],"packet_session_ids":["answer_35e36341_2","answer_35e36341_1","1064ed80_2","a6b4c4c2_1","bcc9382a_2","ultrachat_562471","91c71874_1","sharegpt_uO1NWA9_57","f8de4e92_3","4c967baa_1","e255d6fc_2","5f941a57_2","7f021fbd_2","f18ebe36_7","4277273b_2","e2cd250e_2"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"89941a93","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_e1403127_1","answer_e1403127_2"],"packet_session_ids":["answer_e1403127_1","answer_e1403127_2","ultrachat_400703","sharegpt_6QV1gPO_151","ultrachat_349321","sharegpt_bn0XI2B_0","06eccfec","ultrachat_317937","ultrachat_22305","ultrachat_214088","sharegpt_6ZW73Pz_0","95ebf866","ultrachat_408140","ultrachat_512422","169213ae","44202c74_1"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"89941a94","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_e1403127_1","answer_e1403127_2"],"packet_session_ids":["answer_e1403127_1","answer_e1403127_2","de275215_3","ultrachat_312851","6e5130ed_1","6a7d7055_2","7ec51be1_2","sharegpt_bvzjXyv_0","1a654915_2","2ec60f51_3","sharegpt_CQ3HZO9_71","0b0bc8ae_2"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"8a137a7f","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_15d63a22"],"packet_session_ids":["answer_15d63a22","ultrachat_72765","ultrachat_90882","sharegpt_d9GL0oF_0","20507d15_2","77908e43_1","fcff2dc4_3","ultrachat_59795","64460e9d_1","ac583170_2","sharegpt_kkzJOUc_0","sharegpt_kfByHvL_0","sharegpt_oXgiN7q_131","sharegpt_StUzdLK_117","4c7ab32f"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"8a2466db","question_type":"single-session-preference","abstention":false,"listed_session_ids":["answer_edb03329"],"packet_session_ids":["answer_edb03329","6dcf5fa0_1","sharegpt_osTHjYi_0","3392c0c7","84f2d563_1","6a5b5a78","d8b3e1c8_2","76967d22","e3cc9931_1","ultrachat_118671","sharegpt_x2AxqSX_0"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"8aef76bc","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_ultrachat_563222"],"packet_session_ids":["answer_ultrachat_563222","sharegpt_X9kLK47_0","ultrachat_351310","5209e813_2","146dfabe","ultrachat_368669","9e00a192","75cc894d_1","5944b36a_3","ultrachat_283910","a14e0137","sharegpt_5VMruqC_0","08e084f1_1","sharegpt_QbBPtLC_7"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"8b9d4367","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_ultrachat_289157"],"packet_session_ids":["answer_ultrachat_289157","sharegpt_MHiC4J8_0","007e7d81_3","sharegpt_ZSnZKMn_13","ultrachat_79945","sharegpt_WZzri9J_0","07b94dbf_1","sharegpt_tiXLrgw_0","ultrachat_398916","ultrachat_321805","sharegpt_ZcfatzD_0","sharegpt_BVhcEnF_0","sharegpt_iHP3XDi_39","ultrachat_556482","031061e6_4","ultrachat_230375"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"8c18457d","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_124f5dc3_2","answer_124f5dc3_1"],"packet_session_ids":["answer_124f5dc3_1","answer_124f5dc3_2","98cd882c_2","3c8e7c0e_2","7073a9cd_1","438bb3d4","sharegpt_vIkUTvg_0","2d5d1c10","1a5369b9","c8dcbe7f_1","4745bb2e","2dfc1443_1","e8e65a1f","sharegpt_v2b1TzW_35","b53f447a_1","sharegpt_moARQa7_0"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"8cf4d046","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_e2278b24_1","answer_e2278b24_2"],"packet_session_ids":["answer_e2278b24_2","answer_e2278b24_1","sharegpt_WjpyexI_15","sharegpt_P1Okivz_9","ultrachat_554855","sharegpt_dvZuC33_0","sharegpt_XsIUcaD_89","sharegpt_kyCtrXT_0","sharegpt_K8UeLPo_0","sharegpt_6DlPq48_0","sharegpt_mjWWsJw_0","sharegpt_p9EuxcI_0","ultrachat_548964","sharegpt_8YdHgXq_0","ultrachat_139429","961b965c_2"],"n_baseline_sessions":7,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"8cf51dda","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_sharegpt_HFMn2ZX_0"],"packet_session_ids":["answer_sharegpt_HFMn2ZX_0","ultrachat_365938","sharegpt_jpiaPoJ_738","sharegpt_fUrzIST_0","sharegpt_ftoCcOn_0","ultrachat_479158","sharegpt_eTtpNeO_5","507514d9_1","sharegpt_wvOsk6E_9","3e59ee68_2","sharegpt_duoSASf_0","sharegpt_dLkYRte_0","27639dd8_2","ultrachat_337037","sharegpt_iUI9PZr_0","sharegpt_wyoRX93_0"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"8e91e7d9","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_477ae455_2","answer_477ae455_1"],"packet_session_ids":["sharegpt_8lpX5R7_19","sharegpt_PZrBCF2_0","answer_477ae455_2","ultrachat_147574","c2381e1a_2","4e3da326_1","sharegpt_Z35PJ8x_2","bc790dfb","2f980ae0_2","sharegpt_Wgna1F5_0","sharegpt_l8MPPUC_10","answer_477ae455_1","b8b49175","ultrachat_367138","sharegpt_vB3qqrr_0","c3023a45_4"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":2}
{"question_id":"8e9d538c","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_7bdcbd23"],"packet_session_ids":["answer_7bdcbd23","4b5568a5","c2381e1a_1","ultrachat_385827","ultrachat_26072","ultrachat_75229","ultrachat_549592","sharegpt_KtWBRv1_4","sharegpt_tb5H6IH_3","sharegpt_iJhf8Lw_0","sharegpt_ZsDyCuG_0","27d18d38","855f5969_2","e8781046","85b18ab2"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"8ebdbe50","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_8ad8a34f"],"packet_session_ids":["answer_8ad8a34f","b53f447a_1","03b4d5d8_2","27d378b2_3","0908f614","90a5e1f3_1","d87ea945","b2ecce8d_1","795534dc_3","407dd888","sharegpt_mWFmQxk_36"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"8fb83627","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_966cecbb_1","answer_966cecbb_2"],"packet_session_ids":["answer_966cecbb_1","answer_966cecbb_2","ultrachat_172298","be050ab3_2","9315f268_1","ultrachat_307166","02b81ad9","4277273b_1","ultrachat_172550","sharegpt_iiJgqzi_0","sharegpt_opQbgPL_31","0638f6f6_1","sharegpt_duoAhsS_0","deb6dd25","ultrachat_295257","sharegpt_GHkdBCd_0"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"91b15a6e","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_5404a208_1","answer_5404a208_2"],"packet_session_ids":["answer_5404a208_1","answer_5404a208_2","7cfeb89c_2","6169ef55_1","ultrachat_326780","b0083ef5","sharegpt_xlZxwPX_0","c1e170f0_2","f9a304e9_2","d7cffd42_2","sharegpt_1xq5lFg_0","sharegpt_iylDztx_14","ultrachat_547923","sharegpt_oaI61oX_15","2deddd1f","sharegpt_fgnzLtE_0"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"92a0aa75","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_6cb8f792_2","answer_6cb8f792_1"],"packet_session_ids":["ultrachat_178564","answer_6cb8f792_2","fdf7e3e7","answer_6cb8f792_1","a5854a8d_2","sharegpt_YwmoLVl_0","ultrachat_347707","sharegpt_xkWMnwQ_0","sharegpt_9l7gjYP_17","ultrachat_61473","bd00a24d_2","sharegpt_hUAh1Tu_23","ultrachat_402091","8f62bda8","c41e97c9_1","edd89480_1"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"945e3d21","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_6a4f8626_1","answer_6a4f8626_2"],"packet_session_ids":["sharegpt_E7VUcfj_0","answer_6a4f8626_1","answer_6a4f8626_2","5fcca8bc_1","ultrachat_518638","9bbd38a6","9418c255","ef0341d4_2","sharegpt_zn81iL6_9","87252d80_2","sharegpt_oTnUt5N_15","940629b2_1","be1fa010"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"94f70d80","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_c63c0458"],"packet_session_ids":["answer_c63c0458","2ae4f277_1","ultrachat_172828","sharegpt_6fTnCnw_76","5832a64a","708e39b6_2","b015c3c3_1","34deeb0c_2","67045503","ultrachat_476942","58ef5080"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"95228167","question_type":"single-session-preference","abstention":false,"listed_session_ids":["answer_5e613445"],"packet_session_ids":["answer_5e613445","b916da64_2","57d6e39b_2","cb88f886_1","084802f9_2","8199fb3a_4","3d2e66f2_2","aa71db11_1","aec83540_1","e2691068","sharegpt_vYQdLPe_0","sharegpt_tpdSu0r_0","ultrachat_562710"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"95bcc1c8","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_cb742a61"],"packet_session_ids":["answer_cb742a61","c9763bff","99e5e380","56266c38_1","ultrachat_320154","d59a335d","396238f9","f64c4793_2","e84415e5","abeda028","c00077f5_2","sharegpt_J3KJuOr_0","953aaad5_1"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"982b5123","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_ab603dd5_2","answer_ab603dd5_1"],"packet_session_ids":["answer_ab603dd5_1","answer_ab603dd5_2","e36b0031","07ba9acd_2","1bfd5a8b_3","6ff77d45_2","a916670f_1","91168bd2_1","bf8ab267","359a2a0d","ce8b2a9e_1","e94b6708","37c3726a_1","9a955705","ultrachat_283579","a200b713_4"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"982b5123_abs","question_type":"temporal-reasoning","abstention":true,"listed_session_ids":["answer_ab603dd5_abs_1","answer_ab603dd5_abs_2"],"packet_session_ids":["answer_ab603dd5_abs_1","sharegpt_syHzISp_0","4f3b0353_2","sharegpt_WYQSZ3n_0","b1793bba","ultrachat_359846","bd00a24d_1","ultrachat_280342","147381f2_3","bee1aec6_2","5080119d_1","59bf13cf_2","b8fa1517","87a02ddc_1"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"993da5e2","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_54f0d6f9_2","answer_54f0d6f9_1"],"packet_session_ids":["answer_54f0d6f9_2","answer_54f0d6f9_1","bcf96d28_3","sharegpt_wpbTVG0_0","3ac33554_2","c69a28f0","a6c0f032_3","ultrachat_459678","12cd736c","sharegpt_q9s7fqn_0","sharegpt_UaLB2uG_0","8953c8c8_3","sharegpt_9pVk3fZ_8","ultrachat_73982","de5a59bf","4a2c2dd1_2"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"9a707b81","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_dba89487_2","answer_dba89487_1"],"packet_session_ids":["answer_dba89487_2","answer_dba89487_1","ultrachat_233519","4abbeb2a_2","ultrachat_206990","5a13d047_1","e1d11615_1","990f3ef9_6","59510ab6","a8e24e22","sharegpt_l4wRaiy_13","sharegpt_sW9QRz1_0","6862e478_2","33baaaab_4","sharegpt_07OY96u_27","ultrachat_550996"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"9a707b82","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_dba89488_2","answer_dba89488_1"],"packet_session_ids":["7a4d00b3_2","f62c04c6","990f3ef9_2","answer_dba89488_1","e72739cd_1","fab41c07","answer_dba89488_2","sharegpt_bUaSM2v_0","68d35085_1","8e78fa70_1","ultrachat_466884","sharegpt_yC6nsDU_13","f8e9d4fa","0a69b3b3","e627b1aa_1","d33dbfd5_2"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"9aaed6a3","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_353d3c6d_1","answer_353d3c6d_2"],"packet_session_ids":["answer_353d3c6d_2","answer_353d3c6d_1","c846422a_1","ae332229_2","6f341f96_3","c95f2a09_2","ultrachat_456062","3b715074","a861a671_1","73726c40_1","sharegpt_Le00ERV_0","sharegpt_a7cqYYh_9","2e89bd03_1","sharegpt_oSemQhs_21","819dfad7_2","90c38586_1"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"9bbe84a2","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_c6a0c6c2_1","answer_c6a0c6c2_2"],"packet_session_ids":["answer_c6a0c6c2_2","answer_c6a0c6c2_1","sharegpt_JtVDTm4_0","ultrachat_140677","ultrachat_480170","ultrachat_24036","ef69c258","sharegpt_hLkmbBL_0","sharegpt_pvqY6bN_13","sharegpt_7Iyj4aa_9","sharegpt_rN2ow9R_12","362aa011","ultrachat_148297","e697b2dd_3","6b7605d1_2","sharegpt_PlWHGNG_0"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"9d25d4e0","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_fcff2dc4_1","answer_fcff2dc4_3","answer_fcff2dc4_2"],"packet_session_ids":["answer_fcff2dc4_1","answer_fcff2dc4_3","answer_fcff2dc4_2","c48a1e21_1","464f3821","ca555919_3","5f558dee_1","211bb1c2_2","46d9d476","ultrachat_123238","dd345e24_1","sharegpt_wrN9uUo_9","sharegpt_hRba933_47","a4b774c4","2366adbc","1c1a2b7f_1"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":3}
{"question_id":"9ea5eabc","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_02e66dec_1","answer_02e66dec_2"],"packet_session_ids":["answer_02e66dec_1","answer_02e66dec_2","9bf5da2d","418c27fa","8c8b180e","29695e1c_2","6df6fff4","ultrachat_416364","6519afa8","62e6593e_1","66cffcc7","6e2cca63_1"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"9ee3ecd6","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_66c23110_2","answer_66c23110_1"],"packet_session_ids":["answer_66c23110_1","answer_66c23110_2","ultrachat_175931","ultrachat_282862","fa0fa74d_2","ultrachat_96128","fd56c5bd_2","a9eda378","ultrachat_434836","42b45f6e_1","sharegpt_V2j1zkI_4","40643340_1","715b1b28","sharegpt_Hs6KrZd_0","6577a6d9_1","ultrachat_3453"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"a06e4cfe","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_6fe9fb49"],"packet_session_ids":["answer_6fe9fb49","de64539a_2","0c891c0b_1","84fb50bb_3","fc004ede_1","8dd2d3cc","ultrachat_442201","af257b0b_2","e42cb8d9_1","9de2c795","15519944_2","sharegpt_e1JmYDm_0"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"a08a253f","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_47152166_2","answer_47152166_1"],"packet_session_ids":["answer_47152166_1","b1d9eb66_4","answer_47152166_2","6e5130ed_2","4524c250_2","270e1b64","ultrachat_242484","d79173aa_3","798fa5f2","771570c5_1","83ca9337","ultrachat_181702","33bc1102","sharegpt_H2ddZjb_35","sharegpt_2GHMihz_0","a79f1a04_1"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"a11281a2","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_c69ee1f9_1","answer_c69ee1f9_2"],"packet_session_ids":["answer_c69ee1f9_2","answer_c69ee1f9_1","bb2180e9_3","ultrachat_55839","sharegpt_flmt4T1_5","d95e64a7_4","28209b6a_5","b8adda7f_1","ultrachat_234016","9126833b","sharegpt_u3MVGYG_3","c4c4d85a","sharegpt_DXyTbkc_0","sharegpt_9pVk3fZ_0","4b1af06f_2","60f10fd3"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"a1cc6108","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_17dc2f5b_2","answer_17dc2f5b_1"],"packet_session_ids":["answer_17dc2f5b_2","298a07de_5","fb328ace_1","6dfc99bf_1","001cefa7_2","7285299a_4","fce56dfb_4","answer_17dc2f5b_1","sharegpt_eBOaucG_46","sharegpt_uzWssIJ_11","5aa88956_2","d87e86f6_1","sharegpt_9eEV9T3_8","ac72b02a_2","f32e8c80","sharegpt_jpiaPoJ_29"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"a1eacc2a","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_0eb23770_1","answer_0eb23770_2"],"packet_session_ids":["521255f7_2","answer_0eb23770_1","answer_0eb23770_2","1f035408","ultrachat_187728","7daa121d_2","93f23301_1","1ccb1920","sharegpt_ePBzYD0_57","fde0ca18"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"a2f3aa27","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_5126c02d_1","answer_5126c02d_2"],"packet_session_ids":["answer_5126c02d_1","answer_5126c02d_2","2fa50779_2","b65f51fb_5","98c6946f_1","61d3fec4_4","ultrachat_475462","57bf4122_1","sharegpt_HQMYIkt_0","48cb1be9","sharegpt_HXQNNyd_0","ultrachat_75332","a8028ce7_2","sharegpt_gYShON7_0","sharegpt_gXXFrlm_0"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"a3045048","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_016f6bd4_1","answer_016f6bd4_2"],"packet_session_ids":["aaf71ce2_2","answer_016f6bd4_2","answer_016f6bd4_1","5cb58cc6","sharegpt_asoSnhq_0","d837b5fa","9a5c8f60_1","536a334d","d12d5a98_1","sharegpt_K0i5Zon_0","2def525b_1","ultrachat_83900","59a3b4be_3","4648f214_3","9cdb028a","ultrachat_136940"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"a3332713","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_16ece55f_1","answer_16ece55f_2"],"packet_session_ids":["answer_16ece55f_2","answer_16ece55f_1","67388dfc_2","sharegpt_bYymtlW_0","sharegpt_8zrM3l4_0","a864e7aa_1","117098d9_3","sharegpt_0CEOdkn_9","62be624f","sharegpt_uh8yJR0_0","sharegpt_7uSzi6w_2","3176665b_1","369d8386_2","202c6329_1","sharegpt_Z1x6WNA_0","33994682_3"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"a346bb18","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_4934b2d7_1","answer_4934b2d7_2"],"packet_session_ids":["answer_4934b2d7_2","answer_4934b2d7_1","771ba1d5","fd5448f0","5726dc37_2","sharegpt_ooEuxDg_0","ultrachat_370695","2655efcc_1","feb5f98a_1","f2caee6b","d8e33f5c_abs_2","89c7a48a_1","c51572bb_2","20b55f43","sharegpt_cYNuFCK_50","59e96888_1"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"a3838d2b","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_4ffa04a2_1","answer_4ffa04a2_6","answer_4ffa04a2_5","answer_4ffa04a2_4","answer_4ffa04a2_2","answer_4ffa04a2_3"],"packet_session_ids":["answer_4ffa04a2_1","answer_4ffa04a2_6","answer_4ffa04a2_2","answer_4ffa04a2_4","answer_4ffa04a2_5","e8de3056_1","answer_4ffa04a2_3","10305ca9_2","ultrachat_173051","06317e04","sharegpt_Fy9JAep_157","953d5a4b_2","sharegpt_GDFyxeT_0","sharegpt_oXjQ9O1_0"],"n_baseline_sessions":10,"listed_in_baseline":6,"listed_in_packet":6}
{"question_id":"a40e080f","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_ultrachat_269020"],"packet_session_ids":["answer_ultrachat_269020","12c28d3f_1","4d32ba1b_1","ed109bc3","528f481d_6","sharegpt_G3RxeFJ_94","eb18a1b7","sharegpt_fyAkcGP_81","1c1541c3","f4cecdd9_2","sharegpt_wTyUMZd_23","sharegpt_AOKFfnC_13","1001e757_3","sharegpt_ifL401O_13","ultrachat_38966"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"a4996e51","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_feb5f98a_2","answer_feb5f98a_1"],"packet_session_ids":["answer_feb5f98a_1","answer_feb5f98a_2","ultrachat_162074","4f2d6be4_2","ef0341d4_2","b1d9eb66_3","252715f8_3","ultrachat_506025","sharegpt_KjF70Iy_0","sharegpt_OKduwwf_0","sharegpt_tvcY0lQ_0","28a64f28_2","ultrachat_64410","5dbb6a80_2","ultrachat_441327","4cc9270f"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"a82c026e","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_787e6a6d"],"packet_session_ids":["answer_787e6a6d","752392bb_3","sharegpt_MBVSMQO_45","d9727262_4","f18ebe36_4","a6c41826_3","3009ba66_2","ccaabf0b_1","ultrachat_549633","sharegpt_mrZ90jA_33","sharegpt_u71pVhw_0","ultrachat_209723","daa32134"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"a89d7624","question_type":"single-session-preference","abstention":false,"listed_session_ids":["answer_8f15ac24"],"packet_session_ids":["answer_8f15ac24","a479a7d6_4","99f2f5b1_1","39a056ae","082fc07f_1","02f70006_1","3cb41ab8_4","168776ed_2","de11db87_1","ultrachat_30787","sharegpt_lxjNrXL_11","b14d9f4e_2","sharegpt_G3RxeFJ_94"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"a96c20ee","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_ef84b994_1","answer_ef84b994_2"],"packet_session_ids":["answer_ef84b994_2","answer_ef84b994_1","ultrachat_286736","ultrachat_32946","3d2e66f2_2","sharegpt_opQbgPL_7","ultrachat_389020","bab41bb6_4","dff89d9d_1","9ca3534f_1","sharegpt_18YwL0p_0","3e19c52e_3","896bcc41","c69eb8ee_4","ultrachat_401241","1b51fb71_1"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"a96c20ee_abs","question_type":"multi-session","abstention":true,"listed_session_ids":["answer_ef84b994_abs_1","answer_ef84b994_abs_2"],"packet_session_ids":["answer_ef84b994_abs_2","answer_ef84b994_abs_1","sharegpt_jM9e92F_0","ultrachat_231397","47103d08","ultrachat_24979","ultrachat_512336","1a1116cd_2","ultrachat_293509","ultrachat_59306","sharegpt_pZjYNiT_0","fee68529_2","ultrachat_332506","4163e709_3","sharegpt_8YOzeWv_37","ultrachat_562722"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"a9f6b44c","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_cc021f81_3","answer_cc021f81_2","answer_cc021f81_1"],"packet_session_ids":["answer_cc021f81_3","answer_cc021f81_1","sharegpt_AqgYTct_0","837f258b","ca896bdc_1","ec8d10c7_2","fdd0f680_1","d4912cd9","answer_cc021f81_2","4e1059f9","35bc3132_2","6351589f_1","a8151fbc","3cd2f8ab","e03c71c5_1","d4ee4710"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":3}
{"question_id":"aae3761f","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_526354c8_1","answer_526354c8_2","answer_526354c8_3"],"packet_session_ids":["answer_526354c8_2","answer_526354c8_1","b192ae00_2","072b4f50_1","sharegpt_ynLoh9N_0","answer_526354c8_3","ultrachat_266173","b0da5097_1","2a86d0da_2","d576152e_2","sharegpt_HO1gGmm_4","6155addd_1","41e778e4_1","51eba630","sharegpt_NXV7QiR_5","3d85d91e_2"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":3}
{"question_id":"ac031881","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_sharegpt_GYqnAhC_190"],"packet_session_ids":["answer_sharegpt_GYqnAhC_190","6608c1da","sharegpt_cIj2dFl_4","sharegpt_IfunfjR_0","sharegpt_LgJ688S_0","2dbe975c","449b918c_3","c986f83a","19c24c11","sharegpt_1X61wv2_2","ebb47912","sharegpt_Wi7Op1u_112","ultrachat_5040","ultrachat_498827","57c91b14_1"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"ad7109d1","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_679840f8"],"packet_session_ids":["22aa7cca_3","answer_679840f8","ultrachat_74974","3030efec_2","0982a1fa_5","ultrachat_434062","ultrachat_365256","3dc02d26_2","1d6744b5_1","d92cc997","sharegpt_AKi3UeI_47","sharegpt_6VqlSoL_33","sharegpt_uiZuLpI_6","sharegpt_Ck9R9HX_0","sharegpt_zdDMlRC_0"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"af082822","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_b51b6115_1"],"packet_session_ids":["1dfef591_2","e132259f","answer_b51b6115_1","6cf1848e_3","bf38543d_2","bc5827b5","1a920713_2","cae65795_2","1fcb4134_2","d048ae4b_2","cdf068b1_2","51ec01a4","1040e24b_1","facef6e0_1","fbe6fa2c_2","b28990c8_7"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"af8d2e46","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_82a04f59"],"packet_session_ids":["answer_82a04f59","266d604c","73d5f10c","4ebc182b","sharegpt_lNHkKiT_0","ultrachat_164840","32a67b35","sharegpt_iT0Yuky_0","ultrachat_392096","13047a02","sharegpt_U9634oD_0","33c3b457","sharegpt_3D3oQC0_260","d5a6f455_2","ced213c6","ultrachat_328044"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"afdc33df","question_type":"single-session-preference","abstention":false,"listed_session_ids":["answer_8549e5e0"],"packet_session_ids":["answer_8549e5e0","d03b6a05_3","e58109ed_1","b6558bfb","22f9f163_3","ad8d9f0f","d5128b51","d70b7418","96b6e5e8_2","afa0c2e7_2"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"affe2881","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_90de9b4d_1","answer_90de9b4d_2"],"packet_session_ids":["fb5dd87f_7","answer_90de9b4d_1","answer_90de9b4d_2","ultrachat_443550","ultrachat_541196","1b71c896_2","ultrachat_145541","6c4a5aee","sharegpt_gjpwgXW_0","ultrachat_156501","sharegpt_J2pQr1T_0","sharegpt_8Epqr4a_1","sharegpt_aVExml0_162","sharegpt_SJtyV2e_0","sharegpt_uZwFWTJ_43","84daebd7_2"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"b01defab","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_8c0712af_1","answer_8c0712af_2"],"packet_session_ids":["answer_8c0712af_2","answer_8c0712af_1","fc69fd44_7","59dc866c_1","ultrachat_76442","ultrachat_399927","1dcfb9a0_1","6408b911","ultrachat_207469","sharegpt_zMUpvkc_57","sharegpt_Puv7Ehp_0","639cec58","sharegpt_VbIxRWJ_33","ultrachat_407511"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"b0479f84","question_type":"single-session-preference","abstention":false,"listed_session_ids":["answer_30f63ddb"],"packet_session_ids":["answer_30f63ddb","4f37e5ec","fbfda981","0cf86cbe_2","4b563ae6_1","sharegpt_6dPUCcK_13","818545a6_2","457b1adb_1","86e069f0","0bd928bf_2","ultrachat_419825","90c9bcd3","6af947bf_1"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"b29f3365","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_436d4309_1","answer_436d4309_2"],"packet_session_ids":["answer_436d4309_2","answer_436d4309_1","sharegpt_K0i5Zon_0","6b7605d1_1","4ccc2061","1dae02fe","06ee3665","c279c578","66b56e10","ae614b79","6a2f9452_1","sharegpt_4YrP1Ej_37","fac07b8d_3","88e01130_1","53785a15","sharegpt_gPmunOt_204"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"b320f3f8","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_5cc9b056"],"packet_session_ids":["answer_5cc9b056","sharegpt_4FCMpJR_0","aae4411b_2","e28f75f4","ultrachat_562554","5e4bb245_2","d3a3f421_2","514a7856_2","ultrachat_577414","8bb8bc0d","sharegpt_ZB4vsDI_5","sharegpt_I6IzvEF_60","sharegpt_bMeRfJz_0","sharegpt_7QD86cC_20","sharegpt_3w5VLHY_0"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"b3c15d39","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_05d808e6_2","answer_05d808e6_1"],"packet_session_ids":["answer_05d808e6_2","answer_05d808e6_1","sharegpt_mmw2BKO_0","ultrachat_86473","c0aea96c","ultrachat_183983","d298714d_1","2ecc393e","7bb01253","f58c36b8_2","sharegpt_ZzoS7zf_0","sharegpt_h4ZC1fl_203","sharegpt_inuIr9J_119","a126eeab_1","sharegpt_NTrNWqJ_0","a16a4158"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"b46e15ed","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_4bfcc250_4","answer_4bfcc250_3","answer_4bfcc250_2","answer_4bfcc250_1"],"packet_session_ids":["answer_4bfcc250_1","answer_4bfcc250_3","answer_4bfcc250_4","sharegpt_KCGdZJP_0","4bf66c38_2","f598d30f_1","ultrachat_396986","sharegpt_cXkL3cR_28","940629b2_2","ultrachat_520419","47311a4c_1","sharegpt_lhz8Ac7_0","answer_4bfcc250_2","ultrachat_167164","9d754f54","519ffeb1"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":4}
{"question_id":"b46e15ee","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_4bfcc251_4","answer_4bfcc251_3","answer_4bfcc251_2","answer_4bfcc251_1"],"packet_session_ids":["answer_4bfcc251_3","answer_4bfcc251_4","answer_4bfcc251_1","sharegpt_RhSlNyz_0","answer_4bfcc251_2","aa31c397_2","c92239bc","ultrachat_392279","f3fcf4fd_1","69664c72","d4446e25_2","37141183","989ad9e6_3","ultrachat_194512","918c4788_1","df6970d8"],"n_baseline_sessions":10,"listed_in_baseline":4,"listed_in_packet":4}
{"question_id":"b5ef892d","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_a8b4290f_2","answer_a8b4290f_3","answer_a8b4290f_1"],"packet_session_ids":["answer_a8b4290f_1","answer_a8b4290f_2","answer_a8b4290f_3","ultrachat_565056","35dcacdc_2","ultrachat_53385","ultrachat_367439","7294438c","ultrachat_375427","ultrachat_491007","sharegpt_esZWTJv_8","sharegpt_XWqXdom_0","6685e6cd","sharegpt_hfWd2FK_0","12cff183_1","e552e1f9_2"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":3}
{"question_id":"b6019101","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_67074b4b_1","answer_67074b4b_2"],"packet_session_ids":["answer_67074b4b_1","answer_67074b4b_2","ultrachat_72569","sharegpt_aVExml0_235","71f2f490_3","0d66562c_4","8409f0d2_4","7b0dea50_2","bf4fdf8f_1","43a8152b_1","sharegpt_tSDixDM_0","2ed7c45e_1","sharegpt_BTYExLI_0","sharegpt_HqvhA3G_0"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"b6025781","question_type":"single-session-preference","abstention":false,"listed_session_ids":["answer_8414cc57"],"packet_session_ids":["answer_8414cc57","f20c73f5_3","612c8368_2","1a693999_4","6446f6e6","d6f2cbe7_2","2ef53f61_1","ultrachat_177995","d15d2899_5","22db3cc3_5","8858d9dc_2","705b5399_2"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"b759caee","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_sharegpt_2BSXlAr_0"],"packet_session_ids":["answer_sharegpt_2BSXlAr_0","d3575920","sharegpt_oPOTyid_28","191f4c9b_2","ffa51434_3","sharegpt_lR0Y6tk_7","0bad887e_2","b41aae7f_1","sharegpt_I9veIBa_1","abecc1b6","78d11fc5_1","ultrachat_45704","f55fee5b_4","sharegpt_dY4gqkH_0"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"b86304ba","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_645b0329"],"packet_session_ids":["answer_645b0329","8e9425ef_1","e831a29f_1","sharegpt_E0YL5SX_142","ea8bb4f8_2","65f3c006_1","3b73120a_1","ultrachat_10525","ultrachat_328696","ae00973d_4","91074ce7"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"b9cfe692","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_5e3bb940_1","answer_5e3bb940_3","answer_5e3bb940_2"],"packet_session_ids":["answer_5e3bb940_2","answer_5e3bb940_3","answer_5e3bb940_1","sharegpt_oXgiN7q_53","ultrachat_245759","sharegpt_ErOTMZ3_149","ultrachat_8304","6f051087_3","ultrachat_80430","0c27c633_2","3ccb8cbc_1","sharegpt_MxT7oAc_11","5c6a5b7c_1","ca0553dd_1","sharegpt_ZUJIuGt_5","df003c93_2"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":3}
{"question_id":"ba358f49","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_cbd08e3c_1","answer_cbd08e3c_2"],"packet_session_ids":["answer_cbd08e3c_1","9a584663_2","4f838497_2","sharegpt_c2LF3xK_12","ultrachat_465468","571a1931_2","fb0f2ac2","648d9cda","ultrachat_317048","762d288d_1","20b5caab_2","ultrachat_299250","385683f0_2","4ea6f550","sharegpt_WH87XhV_0","f6859b48_2"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"ba358f49_abs","question_type":"multi-session","abstention":true,"listed_session_ids":["answer_cbd08e3c_abs_1","answer_cbd08e3c_abs_2"],"packet_session_ids":["answer_cbd08e3c_abs_1","sharegpt_18LCW88_0","0254514e_1","20ea9554_1","30e58d0c_2","33706ad0","9b3a7f2c_2","1162611c","ultrachat_462165","07ebc271","sharegpt_HRpe8C8_0","9844f740","answer_cbd08e3c_abs_2","40648965","da8b7c2b"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":2}
{"question_id":"ba61f0b9","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_f377cda7_1","answer_f377cda7_2"],"packet_session_ids":["answer_f377cda7_1","answer_f377cda7_2","sharegpt_s8Opwwu_0","85846900_6","sharegpt_5m7gg5F_0","sharegpt_iqJr8nh_0","ultrachat_421876","ultrachat_169691","ultrachat_46240","ultrachat_328271","sharegpt_u1AM5RT_7","495cf518_1","daca659d"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"bb7c3b45","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_de64539a_1","answer_de64539a_2"],"packet_session_ids":["answer_de64539a_1","answer_de64539a_2","64b7d9cc_2","4f2d6be4_1","ultrachat_305663","a51dc9ca","7a4e1601","f3d43a12_3","b9220c40","ultrachat_221165","sharegpt_E9Egq9q_0","3891baea_4","sharegpt_rj3P67O_0","13b6b7ab_1","0c061750_1","60ff3a8c"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"bbf86515","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_b3763b6b_1","answer_b3763b6b_2"],"packet_session_ids":["answer_b3763b6b_1","75b98d2a_1","answer_b3763b6b_2","e9e19917_1","sharegpt_KOczjDP_24","df003c93_2","sharegpt_yMJJiyo_37","e6fad20f","33d0e4b3_2","592cb8d2","sharegpt_d1Rh99l_63","29194fbe_1","sharegpt_Wi7Op1u_50","4ade0a11","sharegpt_4ulV7Nm_5","sharegpt_G8j6c8J_38"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"bc149d6b","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_92147866_1","answer_92147866_2"],"packet_session_ids":["answer_92147866_1","7211c69e","93a7a1bb_1","sharegpt_bmEgv3O_12","9806001e","answer_92147866_2","sharegpt_ErOTMZ3_171","ultrachat_168750","86935301_2","4f435d20_2","dcb18b9b_1","1b474144","sharegpt_Yp4QbCg_13","21c39d8e","c34cb946_1","sharegpt_1sxNkyQ_41"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"bc8a6e93","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_e6143162"],"packet_session_ids":["answer_e6143162","b869d7ed_2","8c1da8f9_1","sharegpt_qyWsgp8_13","6f8c03ab","ultrachat_322154","a1b3dd27_1","f62bfe2b_1","ultrachat_184007","bc53dae7","1cb7a6c4_4","ultrachat_176823","ultrachat_453950","sharegpt_xuR7z91_24"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"bc8a6e93_abs","question_type":"single-session-user","abstention":true,"listed_session_ids":["answer_e6143162_abs"],"packet_session_ids":["answer_e6143162_abs","sharegpt_hn3IS1q_0","9c68c22f","sharegpt_SF6KWw1_9","ultrachat_551398","375354d1_2","sharegpt_MimvIAy_181","f51c7700","sharegpt_rQoxMNq_0","ba944cdc","86fa0672_1"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"bcbe585f","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_43ba3965_1"],"packet_session_ids":["answer_43ba3965_1","7fa8099b_1","5dbe11b9","sharegpt_WXCvFir_31","a98ff421_4","ultrachat_94539","ultrachat_520554","5edfe253_1","ultrachat_9786","16446238_1","8953c8c8_2","sharegpt_BFODaKW_0","44f94343_1","43c487f2_1","6bed7862","sharegpt_f6tUGHK_5"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"bf659f65","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_7726e7e9_2","answer_7726e7e9_1","answer_7726e7e9_3"],"packet_session_ids":["ultrachat_365864","answer_7726e7e9_1","sharegpt_8cFNcVG_0","sharegpt_SBJezEx_4","258645ba_3","answer_7726e7e9_2","answer_7726e7e9_3","f2835879_2","sharegpt_inuIr9J_119","sharegpt_jrexRUl_43","sharegpt_YhjYiLX_3","9d480413_5","sharegpt_FdbDo9h_11","ultrachat_407413","sharegpt_0fcUU6N_25","ultrachat_285127"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":3}
{"question_id":"c14c00dd","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_304511ce"],"packet_session_ids":["answer_304511ce","c77250d2","sharegpt_FfqJ2xI_0","5dac7cc2_1","7cd7c296_3","sharegpt_gU0qvZu_0","ultrachat_451453","ultrachat_456324","sharegpt_vXWOUqx_11","ultrachat_502239","sharegpt_JfMnEjD_1","e7cc239c_4","sharegpt_zs9nI2N_0","ultrachat_272210","ce6a5e41","710f4e21_2"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"c18a7dc8","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_2e2085fa_1","answer_2e2085fa_2"],"packet_session_ids":["9d5a389d","sharegpt_YPC6Oll_18","ultrachat_415226","ultrachat_353377","ultrachat_463016","5022812c","sharegpt_XCIKBKE_0","ultrachat_285052","ultrachat_284130","2d74df23_1","sharegpt_4AvM8VD_0","answer_2e2085fa_2","ultrachat_276899","sharegpt_ErOTMZ3_149","answer_2e2085fa_1","81b971b8_2"],"n_baseline_sessions":10,"listed_in_baseline":0,"listed_in_packet":2}
{"question_id":"c19f7a0b","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_f442ccbe"],"packet_session_ids":["answer_f442ccbe","ultrachat_352431","sharegpt_6ZeW9Vb_0","81ba81ab","58ab5fc5","eb336de0_3","ultrachat_80803","0528adef","0e829b8f","9530353d_1","c9292210_2","sharegpt_RTsv45F_0","d33dbfd5_2","ultrachat_102040"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"c2ac3c61","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_923c0221_1","answer_923c0221_2"],"packet_session_ids":["answer_923c0221_2","answer_923c0221_1","sharegpt_2BSHRQc_25","sharegpt_z6pSZ19_0","8e4e215b","0c483a3c","ultrachat_412857","9f803df5_1","6009ba4e_5","ultrachat_46891","sharegpt_cafdOjj_0","80dc42f7_1","sharegpt_gLb26GY_0","97338ddd_1","sharegpt_VuQnjeB_0","cf10b8ec"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"c4a1ceb8","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_56d02cab_3","answer_56d02cab_2","answer_56d02cab_1","answer_56d02cab_4"],"packet_session_ids":["answer_56d02cab_3","answer_56d02cab_4","answer_56d02cab_1","answer_56d02cab_2","ba9f938b_2","ultrachat_441000","sharegpt_ST22P5t_0","40c77045","c6c987b7","cef33b28_1","sharegpt_1sxNkyQ_67","sharegpt_8daPTeJ_0","a35959ba_2","44ba5b71_1","3a0f3278_4","d0091194"],"n_baseline_sessions":10,"listed_in_baseline":4,"listed_in_packet":4}
{"question_id":"c4ea545c","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_d3bf812b_1","answer_d3bf812b_2"],"packet_session_ids":["answer_d3bf812b_1","answer_d3bf812b_2","ea0e2434","ultrachat_92064","ultrachat_324444","a1f43f8d_2","fcddf7d1_2","sharegpt_JJu53iW_0","sharegpt_I0uNTjm_16","b2d284b1","sharegpt_CjsrxRQ_0","60fdb334_2","ultrachat_409455","5be74579"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"c4f10528","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_ultrachat_234453"],"packet_session_ids":["answer_ultrachat_234453","51c89181_1","107d40f0","sharegpt_yMwEvl7_557","7613d5ec_1","29116b50_1","21ff9566_2","de55485d_1","367b6c01","6cf1848e_2","sharegpt_WXCvFir_31","c5c309b9_1"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"c5e8278d","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_f6168136"],"packet_session_ids":["answer_f6168136","f58317c6","sharegpt_DB8U4oH_9","42e69993_2","e4881cbd_4","aaf71ce2_2","64767b7f","fc6549b2","89b1028d_1","sharegpt_WPGrlAK_0","sharegpt_3dtASzd_0","193c23bd_2"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"c6853660","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_626e93c4_1","answer_626e93c4_2"],"packet_session_ids":["answer_626e93c4_2","answer_626e93c4_1","6ed1c85e","33994682_3","6474cfcc","a4863bcb_2","71dc2037_2","sharegpt_PQ71V9I_7","ed7f9ab0_2","f8ab60d7"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"c7cf7dfd","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_ultrachat_456407"],"packet_session_ids":["answer_ultrachat_456407","ultrachat_419371","b90109d2_1","95cec590_1","ultrachat_42916","sharegpt_fdIkI1c_0","d3e3f069","e27fe923_5","ultrachat_139629","780b6c7c_1","ultrachat_328173","64b9c798","sharegpt_f28uI6i_31","9db6d988_2","sharegpt_dAh77Ju_0","sharegpt_BLxHzg8_0"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"c7dc5443","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_0cdbca92_1","answer_0cdbca92_2"],"packet_session_ids":["answer_0cdbca92_2","answer_0cdbca92_1","aefbe381","e6b6353d","064e1984_1","ultrachat_308370","sharegpt_hXYFkwv_35","18f6e3be_2","728fc45a","sharegpt_VPT6xsr_0","sharegpt_35cK50k_0","sharegpt_6cz1Sq6_264","ultrachat_435372","ultrachat_327904"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"c8090214","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_70dc7d08_1","answer_70dc7d08_2"],"packet_session_ids":["answer_70dc7d08_2","162ad3bf_1","answer_70dc7d08_1","sharegpt_yXAlFu3_0","4147b58d","ultrachat_345992","78c3d7ab","5b415488_2","sharegpt_xOzzaof_0","d6c6dadf","c21c9d97","f2939479_1","sharegpt_KznkJ2p_0","9b4f5c73","9252145e_1","sharegpt_3cVjZ2b_8"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"c8090214_abs","question_type":"temporal-reasoning","abstention":true,"listed_session_ids":["answer_70dc7d08_abs_2","answer_70dc7d08_abs_1"],"packet_session_ids":["64c71782","f10be626","d4f02577_2","answer_70dc7d08_abs_1","b192ae00_1","sharegpt_bq9G6bT_2","fda42399_3","b8adda7f_1","687f4717","answer_70dc7d08_abs_2","01777837","61a989b5_2","ca3aa07f_1","e006c650_1","042c55a5","sharegpt_1ghSqT1_0"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"c8c3f81d","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_761acef8"],"packet_session_ids":["answer_761acef8","b818e2a1_1","eb403c80_2","19ec83c5_1","66e94928","2b16f3d6_1","05be3ff0_4","998616b4_4","sharegpt_6CsjCEy_0","9c5f1314_1","sharegpt_B0riiep_0","eb5d5a93_1"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"c8f1aeed","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_ultrachat_519486"],"packet_session_ids":["answer_ultrachat_519486","sharegpt_ebYKddM_87","sharegpt_Q8zbQnB_0","c05dde5b_2","ultrachat_262451","f7cd21e5","sharegpt_gUqDTxU_0","sharegpt_IprAvmW_0","a53fdd02_2","48a72204_3","sharegpt_h1UXagU_9","ultrachat_220071","ultrachat_390906","af631aa3_3","ea27c6f5_1","641da543"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"c960da58","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_e05e4612"],"packet_session_ids":["answer_e05e4612","ultrachat_198948","sharegpt_NxG2nGm_91","89d3053f","sharegpt_e328KPR_0","sharegpt_CdnyHep_0","ultrachat_36718","f7ffddbc","sharegpt_ErOTMZ3_59","705b5399_3","sharegpt_uulGKeK_0","ultrachat_129096","sharegpt_VN4DQKO_0","ultrachat_109577","ultrachat_104156","sharegpt_OAUjazp_0"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"c9f37c46","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_cdba3d9f_1","answer_cdba3d9f_2"],"packet_session_ids":["answer_cdba3d9f_1","answer_cdba3d9f_2","c3d6a282_1","50136b31","9d4312f6_3","211bb1c2_1","sharegpt_rZiWIJu_0","sharegpt_94CjWOc_0","4ffa04a2_1","7c9b09ac","sharegpt_hi2xiJT_14","sharegpt_Yuw2LhQ_25","220eeaeb_1","a76e7e3c_5","0cf86cbe_1","ultrachat_189206"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"caf03d32","question_type":"single-session-preference","abstention":false,"listed_session_ids":["answer_2fc6aabb"],"packet_session_ids":["answer_2fc6aabb","sharegpt_3D7Qpuq_14","ec806228","a52e072b","147e93c4","af631aa3_1","6f0e184f","5b39cd66_1","bd6d0687","4b1af06f_1","sharegpt_kLAPfLd_0","0bab76de"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"caf9ead2","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_0714183a"],"packet_session_ids":["answer_0714183a","ultrachat_495546","2d4baf54","sharegpt_w9G8sEj_0","44713827_2","9f8bdd23_1","ultrachat_543169","ca5f0505","f684ac4c_2","cd568521_2","sharegpt_Ekdr15j_0","ultrachat_137778","e18a6f0b_4","ultrachat_75807"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"cc06de0d","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_4fb01417_1","answer_4fb01417_2"],"packet_session_ids":["answer_4fb01417_1","answer_4fb01417_2","01551a39_2","ultrachat_104440","sharegpt_Oh17jQD_0","670c49e6","92d74e73","55033f6f","1dbe77da_1","53ae82be_3","48451c59","91c71874_2","ultrachat_369538","d5eab084_2","5521ed44_2","sharegpt_x7qWsS9_0"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"cc539528","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_ultrachat_374124"],"packet_session_ids":["answer_ultrachat_374124","18807892_4","sharegpt_efPCiqy_127","sharegpt_wG5XsUW_93","fb760626","6efebca9","4f859a31_1","ultrachat_421615","ultrachat_490706","726e9a1f_2","sharegpt_AZELQqX_0","sharegpt_0z277Yx_0","ultrachat_144017","12b6f0f1_3"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"cc5ded98","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_a5b68517_1","answer_a5b68517_2"],"packet_session_ids":["answer_a5b68517_1","answer_a5b68517_2","sharegpt_CLjyR25_0","c937aab6","f14a4532_1","sharegpt_7KnQsga_0","sharegpt_Ak1QBSt_0","sharegpt_a4rfTHu_0","c63b2c8f","9b9ff448_7","sharegpt_87yRPxz_0","8a5fe67a","sharegpt_3fMCWSX_0","ultrachat_176513","c1b801e6","ultrachat_361535"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"cc6d1ec1","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_be73098b_1","answer_be73098b_2"],"packet_session_ids":["answer_be73098b_1","answer_be73098b_2","6e57988a","ultrachat_95254","8a42fedf_2","33baaaab_3","3cb41ab8_1","0275bceb_2","ultrachat_280523","ultrachat_508911","sharegpt_ckqShdI_21","22db3cc3_4","sharegpt_uD7CBng_20","06d2beb0","sharegpt_xsmzgvH_5","ultrachat_316268"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"ccb36322","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_f1fbb330"],"packet_session_ids":["06d1a1a0","answer_f1fbb330","162ff451","06eccfec","04a0b385","facfdfe2","sharegpt_h1UXagU_9","bdcee74e_3","0e349efa","6d52ee93_1","c38b33ae","sharegpt_oDoLdHY_39","ultrachat_203880","sharegpt_iQp7qQ2_0","8b1019b8_1"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"ce6d2d27","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_73540165_1","answer_73540165_2"],"packet_session_ids":["answer_73540165_2","answer_73540165_1","7a4d00b3_2","sharegpt_IRmgj6m_0","sharegpt_W7oHBWD_0","48ad2a93","9f6bec4f","ultrachat_573386","cd92ac85_1","109e07e8_1","78dc3b29","168776ed_1","c9dfeaea_1","sharegpt_UEaQmAT_11"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"ceb54acb","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_sharegpt_cGdjmYo_0"],"packet_session_ids":["answer_sharegpt_cGdjmYo_0","sharegpt_uATA5m5_41","de293134_1","f6fd00cf","63b72857","7aa2a9af_2","ultrachat_539537","0bbd7094_1","511bdbe3_2","sharegpt_5XGtDkz_0","sharegpt_yePPued_0","92762eb7","197d99cc","sharegpt_FfxWZ49_0","dddce60a_1"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"cf22b7bf","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_ae3a122b_1","answer_ae3a122b_2"],"packet_session_ids":["answer_ae3a122b_2","8064b6ca","answer_ae3a122b_1","36d5bbde_1","8ab0292c_1","ultrachat_345143","22fe1c93","ultrachat_140373","457e26bf","ultrachat_474933","ultrachat_51616","ultrachat_536564","ultrachat_349624","ultrachat_266173","ultrachat_469537"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"d01c6aa8","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_991d55e5_1","answer_991d55e5_2"],"packet_session_ids":["answer_991d55e5_1","answer_991d55e5_2","fc9a62c0_1","f2fa97f5_1","sharegpt_xd1G5uV_0","2adf224b_2","7d1f5395","64460e9d_1","6ebd9e18_1","2883bec6","sharegpt_3v69R59_0","a68ad96e_1","be679e09"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"d23cf73b","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_5a0d28f8_4","answer_5a0d28f8_2","answer_5a0d28f8_1","answer_5a0d28f8_3"],"packet_session_ids":["answer_5a0d28f8_4","answer_5a0d28f8_3","answer_5a0d28f8_1","be0962fb_1","66369fde_2","answer_5a0d28f8_2","ultrachat_283390","ultrachat_375734","12be262f_1","sharegpt_F3hyS3i_0","b124e4a1_1","c328cd4f","9705c90b","cfec5bdc_2","c3023a45_5","sharegpt_2Qvu6BM_34"],"n_baseline_sessions":10,"listed_in_baseline":4,"listed_in_packet":4}
{"question_id":"d24813b1","question_type":"single-session-preference","abstention":false,"listed_session_ids":["answer_7c0ade93"],"packet_session_ids":["084802f9_3","128f4e4d_3","61a46ff7_3","446173bb_1","answer_7c0ade93","3124bb28_1","c2a34674_1","e08bf81f_4","29e25716_1","ultrachat_494027","ca9b5aa6_2"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"d3ab962e","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_5237bb0b_2","answer_5237bb0b_1"],"packet_session_ids":["answer_5237bb0b_1","3329e5e8_1","ultrachat_564044","ultrachat_219635","answer_5237bb0b_2","b66e4f25_2","ultrachat_164834","sharegpt_FgbjQgy_0","sharegpt_6fTnCnw_49","ultrachat_507563","ultrachat_248741","be679e09","24e44a64","45b155ec_1","92f1ea4d_1","a1d698f1_3"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"d52b4f67","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_0df6aa4b"],"packet_session_ids":["answer_0df6aa4b","d31c3ec8_3","sharegpt_BVfC7JV_0","da1797c4_1","cd1f21d0_3","c578da1f_1","29545df8_1","ultrachat_195338","sharegpt_2yVrL3l_45","f999b05b_5","sharegpt_flHO7QM_17","sharegpt_R1F4uqN_32","ultrachat_481735","sharegpt_5H5wKie_0","0840765f_1"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"d596882b","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_ultrachat_252214"],"packet_session_ids":["answer_ultrachat_252214","71888aff_2","c324a5bc_1","bef3abcd","0dc2efcc_2","456807b7_1","9f6bec4f","ultrachat_306390","ultrachat_299672","0f6a2099_2","dc9bf721_1","73ba8380_3"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"d6062bb9","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_23f3a657_2","answer_23f3a657_1"],"packet_session_ids":["answer_23f3a657_2","answer_23f3a657_1","sharegpt_xuhzAgG_19","5b6aedac","1dcfb9a0_1","86298245_2","c25b95c5_1","59c704ad_2","ultrachat_287156","sharegpt_afCogMg_13","sharegpt_PjFSCFK_9","1881e7db_1","5c95d0d0","sharegpt_BLKdXsu_0","65d28641_2","bacc942d_2"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"d6233ab6","question_type":"single-session-preference","abstention":false,"listed_session_ids":["answer_b0fac439"],"packet_session_ids":["f916c63a_2","ultrachat_125013","sharegpt_ZWqMvoL_607","ecfd2047_1","94bc18df_3","0e726047","ultrachat_457634","e419b7c3_4","b45e05f6","d850eba6_2","ultrachat_49450","answer_b0fac439"],"n_baseline_sessions":10,"listed_in_baseline":0,"listed_in_packet":1}
{"question_id":"d682f1a2","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_c008e5df_3","answer_c008e5df_1","answer_c008e5df_2"],"packet_session_ids":["answer_c008e5df_1","answer_c008e5df_3","answer_c008e5df_2","9de29219_1","sharegpt_LFPdgVp_22","e30307d8_2","ultrachat_251558","sharegpt_E7VUcfj_0","c37e7b4f_2","d471d03e_1","sharegpt_nrCPDzJ_0","sharegpt_2sPvS5O_7","sharegpt_WjpyexI_15","sharegpt_JTaoEJT_23","58335f60_2","sharegpt_zkklJJ2_0"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":3}
{"question_id":"d7c942c3","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_eecb10d9_1","answer_eecb10d9_2"],"packet_session_ids":["b2243528_1","sharegpt_eIgPNa5_0","answer_eecb10d9_1","sharegpt_zxm712D_0","answer_eecb10d9_2","sharegpt_LOF3smB_25","cf8e2761","ddf0f116_3","sharegpt_CSJDT92_0","sharegpt_OTILwRq_0","4f435d20_2","2bd23659_2","d15c9567_2","ultrachat_386918","sharegpt_1MKqbAt_0"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"d851d5ba","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_5cdf9bd2_4","answer_5cdf9bd2_1","answer_5cdf9bd2_2","answer_5cdf9bd2_3"],"packet_session_ids":["answer_5cdf9bd2_3","answer_5cdf9bd2_1","answer_5cdf9bd2_4","answer_5cdf9bd2_2","sharegpt_0gZVK1A_15","sharegpt_dxirwR4_25","sharegpt_x7apNZ0_0","ultrachat_83390","ultrachat_420197","70764af1_4","6e96d419_1","sharegpt_TlAbjNp_7","sharegpt_wduYbsX_0","9272a6a2_1","b176c043_1","2a28999b"],"n_baseline_sessions":10,"listed_in_baseline":4,"listed_in_packet":4}
{"question_id":"d905b33f","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_85a77c48_1","answer_85a77c48_2"],"packet_session_ids":["answer_85a77c48_1","answer_85a77c48_2","368276ab_3","70d0ae5d","3301f749_1","2d364fb0","5d6bc0c1","9334f70b_1","8cfa91c3_2","ultrachat_71424","549b442a_1","666ec3e5","6e672b84_3","d71c8b77_4","sharegpt_VNCxIuu_18","7613d5ec_2"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"dad224aa","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_4a97ae40_1","answer_4a97ae40_2"],"packet_session_ids":["6de8645d_1","answer_4a97ae40_1","answer_4a97ae40_2","ultrachat_106352","ultrachat_468289","dd345e24_2","sharegpt_2Qvu6BM_34","96e6c5de","b971ed75_3","sharegpt_I900U0S_0","sharegpt_fBnoUK4_4","sharegpt_ZbXRfgJ_7","ultrachat_236936","sharegpt_nhdg4Fb_0","ultrachat_377561","eda73b75"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"db467c8c","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_611b6e83_1","answer_611b6e83_2"],"packet_session_ids":["answer_611b6e83_1","answer_611b6e83_2","sharegpt_wrN9uUo_53","ultrachat_553961","ecfd2047_1","88d42833","sharegpt_HBmf6q0_0","c38ffa8c","6cc835bd","ultrachat_497634","08693f68_1","ultrachat_126275","sharegpt_BWlTdRH_0","ultrachat_253041","ultrachat_48690"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"dc439ea3","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_ultrachat_459954"],"packet_session_ids":["answer_ultrachat_459954","ultrachat_186512","1bfd5a8b_2","9603e5d5","5a81277c","ultrachat_191216","cb5637b3","ultrachat_4166","12e0f16b","ultrachat_480287","ultrachat_465289","eb7366f2_1","sharegpt_ODvipYd_0","sharegpt_rnL5VQO_17","88ad913f_1"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"dccbc061","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_8f276838"],"packet_session_ids":["answer_8f276838","sharegpt_MKMWjX0_25","0f417163","ultrachat_278202","959e6cb0_3","8d74c5f6","3c614701","sharegpt_nc62Spr_7","c3cd646c_2","b2a885b9","ultrachat_519037","ultrachat_343","sharegpt_buGcwO5_33","sharegpt_6cz1Sq6_189","sharegpt_tSDixDM_0"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"dcfa8644","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_5e3eeb12_1","answer_5e3eeb12_2"],"packet_session_ids":["answer_5e3eeb12_1","answer_5e3eeb12_2","b2243528_1","sharegpt_NCuLVp2_0","4d8941ae_1","28741edc_1","254d8b09_1","f36d82f7","b906870f_1","ultrachat_426712","sharegpt_oG3LXXo_6","30bbae12_2","sharegpt_KjoKcB3_0","sharegpt_hUAh1Tu_0","6ae451d1_1","sharegpt_LOF3smB_15"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"dd2973ad","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_f9de4602_1","answer_f9de4602_2"],"packet_session_ids":["answer_f9de4602_2","56266c38_1","sharegpt_O6NO7Vo_9","answer_f9de4602_1","0f73eee7_2","e5f08e40","ultrachat_327040","sharegpt_ADHo6Ob_0","ultrachat_478199","91b8dcb1_1","98c198fb","bc542ef7_2","sharegpt_WGS6keq_29","6551be60_3","50607dd5_1","sharegpt_MjIo9KY_91"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"dfde3500","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_35d6c0be_1","answer_35d6c0be_2"],"packet_session_ids":["answer_35d6c0be_1","answer_35d6c0be_2","ad1c7ac6","5c18cb32_2","86e218e3_2","61b27d67_3","779c0465","90342357_3","sharegpt_xab6zXe_0","sharegpt_YpPCfzH_0","sharegpt_80caWYI_1","ultrachat_315184","6ca9869a_1","sharegpt_DiRAKDo_0"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"e01b8e2f","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_5ca6cd28"],"packet_session_ids":["answer_5ca6cd28","86c5d31d","sharegpt_mALN6lK_0","8be2c3f1","8acfa731","97338ddd_1","d4cdb464","ultrachat_41805","ultrachat_350519","16233c94_3","sharegpt_jyMHY1J_31","sharegpt_oX0xInz_0","sharegpt_ecotV08_0","b2543a58_3","d31c3ec8_1","ultrachat_433104"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"e25c3b8d","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_6702277b_2","answer_6702277b_1"],"packet_session_ids":["answer_6702277b_2","answer_6702277b_1","sharegpt_Nk10TjE_29","sharegpt_40qcQLS_17","sharegpt_DdJZrTY_7","c04c626c_1","4256f981_2","ultrachat_95506","824634d9_1","sharegpt_rtgucSC_0","sharegpt_6VqlSoL_25","90fea364_1","sharegpt_fPEmgpq_1","4df51052","sharegpt_dxVceiP_29","20fa75e8_3"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"e3038f8c","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_b6018747_4","answer_b6018747_2","answer_b6018747_1","answer_b6018747_3"],"packet_session_ids":["a3d8e134_2","sharegpt_hgGAUvu_0","answer_b6018747_4","answer_b6018747_1","answer_b6018747_3","answer_b6018747_2","sharegpt_s72sGRc_0","sharegpt_WxCMnMO_5","ultrachat_442621","85846900_2","sharegpt_PfiDxfU_0","sharegpt_iPtGMPH_0","e3d4f89e_3","941d586a","14111681_1","45918b44_1"],"n_baseline_sessions":10,"listed_in_baseline":4,"listed_in_packet":4}
{"question_id":"e3fc4d6e","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_sharegpt_5m7gg5F_0"],"packet_session_ids":["answer_sharegpt_5m7gg5F_0","ultrachat_161238","ultrachat_495326","ultrachat_61952","ultrachat_179461","sharegpt_nAacldL_21","bec86aec","ultrachat_442052","sharegpt_71QV6Zs_7","d31c3ec8_1","sharegpt_ipe1nhQ_0","ultrachat_443354","ultrachat_301922","ultrachat_38181","4d261642","9db30f1c_2"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"e47becba","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_280352e9"],"packet_session_ids":["ultrachat_514031","sharegpt_QZMeA7V_17","answer_280352e9","d414cac5_4","sharegpt_DGTCD7D_0","f6859b48_2","02bd2b90_3","ultrachat_486410","ultrachat_57566","sharegpt_yywfIrx_0","sharegpt_UnjngE7_65","ec6ca9ef","sharegpt_Jcy1CVN_0","978c0e70","ultrachat_214101","sharegpt_PdnvIns_0"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"e48988bc","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_ultrachat_174360"],"packet_session_ids":["answer_ultrachat_174360","ultrachat_238317","ultrachat_494373","ultrachat_172828","476b1cbb","sharegpt_zWauOni_0","42fa05d3","ab9ba1b6_1","adc47df1_2","e388463b_1","ultrachat_307163","ultrachat_232739","f84b4266","sharegpt_TzwvePR_21"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"e493bb7c","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_1a374afa_1","answer_1a374afa_2"],"packet_session_ids":["answer_1a374afa_2","answer_1a374afa_1","ultrachat_216405","sharegpt_Lacd1qM_15","9161500f_2","ultrachat_363167","sharegpt_Zbt8MuK_0","8a9a28cc","7aaa23d7_2","sharegpt_ZYY26AT_0","sharegpt_icKePTP_0","ultrachat_203191","ultrachat_513900","ultrachat_555062","sharegpt_9CnlN2a_0","ultrachat_175807"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"e4e14d04","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_cf425855_2","answer_cf425855_1"],"packet_session_ids":["answer_cf425855_1","answer_cf425855_2","ultrachat_325291","ultrachat_200098","f8de4e92_2","ultrachat_542420","1c1f5ccc_3","5944b36a_1","ffc627f2","0f013a55","sharegpt_HO1gGmm_0","d64a0896","sharegpt_kjcbRB1_0","a92165a5","0897cf96","sharegpt_1xFK5Qf_0"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"e56a43b9","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_430d0a87_1","answer_430d0a87_2"],"packet_session_ids":["answer_430d0a87_2","answer_430d0a87_1","7596ba6a","ce21f0e4","83e14506_2","0eef411a_2","sharegpt_B5inM4s_17","a59b73f6","57a6a404_3","ultrachat_306327","sharegpt_HESMzmY_0","sharegpt_iylDztx_14","ultrachat_12201","4cbb6dd2","b28cdea2","97cddf70_5"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"e5ba910e_abs","question_type":"multi-session","abstention":true,"listed_session_ids":["answer_e49ed9d3_abs_2","answer_e49ed9d3_abs_1"],"packet_session_ids":["answer_e49ed9d3_abs_1","answer_e49ed9d3_abs_2","6339aa1d_2","cc3f0564_1","f2f0a36b_1","bd8a4fcb_2","6d013bad_3","dd345e24_2","d0e901bd_1","3f4611f4","sharegpt_Cs76x5u_1","a239515b","sharegpt_3LFnGjR_11","b2b3936f_1","cd1f5147","7c97ba66_5"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"e6041065","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_4eb6d671_2","answer_4eb6d671_1"],"packet_session_ids":["answer_4eb6d671_1","answer_4eb6d671_2","bdcee74e_3","ec616e7e_4","4a006b77","ultrachat_407355","2a86d0da_2","49f2e396_2","b73a4d04_1","b7dca8f1_1","3da98832_2","sharegpt_YV9bnz5_0","d79173aa_1","sharegpt_TuureWP_17","sharegpt_tQRqk7D_0","8f6b938d_4"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"e61a7584","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_f25c32f5_1","answer_f25c32f5_2"],"packet_session_ids":["answer_f25c32f5_1","answer_f25c32f5_2","sharegpt_o0MporM_0","sharegpt_XWqXdom_19","sharegpt_5v6f7fO_24","d02bcc9e_2","ultrachat_567152","1fd16470_2","e7aa3f51_2","82159da4_1","a59a9a13","51add7da_1","6155addd_2","ultrachat_367590"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"e66b632c","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_ac0140ce_1","answer_ac0140ce_2"],"packet_session_ids":["answer_ac0140ce_2","answer_ac0140ce_1","92f1ea4d_1","sharegpt_nspc8Nf_199","ultrachat_306973","75621e39_1","994f80de","57c8bf62_3","259d58da_2","ultrachat_323488","805528d6_1"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"e831120c","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_86c505e7_1","answer_86c505e7_2"],"packet_session_ids":["answer_86c505e7_2","answer_86c505e7_1","sharegpt_hvdBqMM_0","63388005","8a4850d0","a63ad8e3_2","sharegpt_CK9naiz_63","a110c4dc_2","sharegpt_sDfu38Q_0","sharegpt_Puv7Ehp_0","e9e19917_2","sharegpt_kpAYGIM_0","8545c722","sharegpt_kWqB7ul_19","db6ab13b_1","8fb3fe3a_1"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"e8a79c70","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_ultrachat_13075"],"packet_session_ids":["answer_ultrachat_13075","sharegpt_ha8kUEr_0","2b5c911e_4","4050ebff_9","89aed484_2","ultrachat_296623","742ea86b_1","c0d099e6_2","486705ce","85a49fe0_1","08ca1f31_2","sharegpt_U392mnO_22","ultrachat_15819","sharegpt_tfIfm00_14"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"e9327a54","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_ultrachat_480665"],"packet_session_ids":["answer_ultrachat_480665","ba944cdc","61e1ba53_2","c0d099e6_2","c58fdf1e_2","c38fb85b","7613d5ec_2","28e0ea23_2","30e58d0c_1","c81897cd_2","sharegpt_Q7EQHIJ_0","sharegpt_NP5eyFN_5"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"e982271f","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_ultrachat_195444"],"packet_session_ids":["answer_ultrachat_195444","db65997e","ultrachat_247528","333a59e5_1","ultrachat_383774","ultrachat_314433","ultrachat_305117","429be85c_1","8a7c65c1_1","f72c924e","sharegpt_rHbSTOz_101","f3e568db","99e2992c_1","sharegpt_kuKUlbo_0","eb0d8dc1_4","e760dc71_1"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"eac54adc","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_0d4d0347_1","answer_0d4d0347_2"],"packet_session_ids":["answer_0d4d0347_2","sharegpt_PgmAp0p_0","answer_0d4d0347_1","b40f0a7a","sharegpt_z88NqeI_0","sharegpt_P5L0ISm_74","21f8f481_1","ultrachat_519587","9ee69ca6_1","dba97bb1_2","sharegpt_hia9GYq_0","sharegpt_Wi7Op1u_72","sharegpt_gUqDTxU_0","sharegpt_L5SCdrp_0","bf234051_2","sharegpt_sXKNzPE_11"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"eac54add","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_0d4d0348_1","answer_0d4d0348_2"],"packet_session_ids":["773aebbd_3","7bb01253","ultrachat_133409","sharegpt_5YtukCb_0","7966888b_2","2ea6fda4_1","8f2e0a53_2","577da76d_2","c3023a45_5","ultrachat_91693","answer_0d4d0348_1","answer_0d4d0348_2","a1166ecc_3","e552e1f9_2","1fb3bbed_1","e58109ed_2"],"n_baseline_sessions":10,"listed_in_baseline":0,"listed_in_packet":2}
{"question_id":"eaca4986","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_sharegpt_SS141vi_0"],"packet_session_ids":["answer_sharegpt_SS141vi_0","ultrachat_311235","931c521e_1","sharegpt_NelPQLT_0","0e543e9e_2","ultrachat_464955","2eaf50f6_1","sharegpt_kgT0nRJ_0","sharegpt_yC6nsDU_0","sharegpt_fVpT6Aa_35","sharegpt_LcJNQmj_0","1c1a2b7f_2","sharegpt_3pgjflK_7","8db0ab95_1","ultrachat_474091","f598d30f_3"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"eace081b","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_8a791264_1","answer_8a791264_2"],"packet_session_ids":["answer_8a791264_2","answer_8a791264_1","413b57cb_3","9316aae3_1","4d04b866","4dae77d3","164bd5a4","sharegpt_HOO59Ue_137","02eae87c_1","9fc5f03d_1","172a26d2","ultrachat_455723"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"ec81a493","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_ed1982fc"],"packet_session_ids":["answer_ed1982fc","6f55019d","sharegpt_qlWOb4x_0","ultrachat_27488","ultrachat_413665","ultrachat_416901","616fdd27","ab4643a2_4","ffbd49a4","sharegpt_Cr3vPTz_22","ultrachat_74904","sharegpt_scMKXPh_9","sharegpt_nh3eDLi_5","9e956e2c"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"ed4ddc30","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_babbaccb_1","answer_babbaccb_2"],"packet_session_ids":["answer_babbaccb_1","answer_babbaccb_2","8b726b64_1","sharegpt_8hPKHyo_0","5a6dc9cc","d2f4a309","499652a0_3","4ed9cd1b_2","c279c578","ultrachat_238480","2490f2af_3","sharegpt_35Datf2_27"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"edced276","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_60e8941a_2","answer_60e8941a_1"],"packet_session_ids":["answer_60e8941a_1","answer_60e8941a_2","ultrachat_378743","ultrachat_385565","sharegpt_IFLajLc_0","1da409cd_1","59a6150d_3","sharegpt_wLMrVR9_28","ultrachat_387901","726fa34a_1","e4bbcd5f_4","6e56a24b_1","6c9bcb0f_1","93f23301_1","c569eba9_2","sharegpt_AhS7uI8_351"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"edced276_abs","question_type":"multi-session","abstention":true,"listed_session_ids":["answer_60e8941a_abs_1","answer_60e8941a_abs_2"],"packet_session_ids":["answer_60e8941a_abs_1","answer_60e8941a_abs_2","24b91514_2","8b8e7cf8","a7a64da9_3","b9e0c58b_1","b68a96c0_2","ultrachat_347819","8e8288b3","508d552e_7","sharegpt_X2tqHTD_0","7a2bdd15_2","76a6b5fb_1","78c3d7ab","ultrachat_110295","e8e65a1f"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"eeda8a6d","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_3e5fea0e_1","answer_3e5fea0e_2"],"packet_session_ids":["answer_3e5fea0e_2","answer_3e5fea0e_1","sharegpt_PTZ2ime_0","ea67b29e_1","91c71874_1","ultrachat_410014","b2a021c9_1","ultrachat_307733","cf7aad73_3","559a1e68_1","sharegpt_HRpe8C8_0","0ef02bf2","f3745025_1","a0f5d30b","dfa14436","sharegpt_Caxpnd3_12"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"eeda8a6d_abs","question_type":"multi-session","abstention":true,"listed_session_ids":["answer_3e5fea0e_abs_2","answer_3e5fea0e_abs_1"],"packet_session_ids":["answer_3e5fea0e_abs_1","answer_3e5fea0e_abs_2","a58c0f8d_1","ff687a63_1","9530353d_2","c8cc60d6_1","4a9eb139_3","d15d2899_4","sharegpt_GI7HHD8_0","sharegpt_ErOTMZ3_223","99883f38_3","sharegpt_2TxYMX9_0","ultrachat_185041","f4eaef47","sharegpt_YpleI8A_285","e622a1bd"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"ef66a6e5","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_f7fd1029_2","answer_f7fd1029_1"],"packet_session_ids":["answer_f7fd1029_1","answer_f7fd1029_2","48941fec_4","ultrachat_61361","afb58af0","74c2d3a1_1","ultrachat_429804","9793daa3_2","ultrachat_393184","59a6150d_4","41e778e4_2","8c25f527","ultrachat_428073","7c08d74b_1","5273d4b8","sharegpt_bitlG4U_0"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"ef9cf60a","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_87e3a1cb_2","answer_87e3a1cb_1"],"packet_session_ids":["answer_87e3a1cb_2","answer_87e3a1cb_1","7b88c38b_1","b9220c40","sharegpt_Ha6kIaj_0","sharegpt_FNyKOSt_0","0babf5b6_2","12dd7681_4","2357de36_2","d677eb06","105d4e04_1","a89815bf","sharegpt_6fU0WOe_56","18077b0b","sharegpt_NelPQLT_0","sharegpt_SQx36hf_23"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"efc3f7c2","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_fc81d1a2_2","answer_fc81d1a2_1"],"packet_session_ids":["answer_fc81d1a2_2","answer_fc81d1a2_1","fc005760","ultrachat_552063","ultrachat_38938","88a7faa7_1","ultrachat_164840","ultrachat_102676","ultrachat_134291","48cb014c","ba195e55","f79bf34e","0f013a55","sharegpt_RzNjBHR_35","147ab7e9_2","bbdc7b0a"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"f0853d11","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_932ea3bf_2","answer_932ea3bf_1"],"packet_session_ids":["answer_932ea3bf_1","answer_932ea3bf_2","ultrachat_114660","ultrachat_32771","sharegpt_CMe0Odo_0","bd8708e2_2","212ce1f4_6","ultrachat_78285","ultrachat_325202","sharegpt_9upOSlE_27","10c0752c","788da930_1","b16a8656_2","sharegpt_hBX7Nqo_25","8c68df0d_2","4c967baa_2"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"f0e564bc","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_cfcf5340_2","answer_cfcf5340_1"],"packet_session_ids":["answer_cfcf5340_1","answer_cfcf5340_2","sharegpt_W3YFpVK_7","ultrachat_183571","sharegpt_3hCiKrk_0","798e4ba3_2","65ca99fb_2","932a97c6","ultrachat_469996","ultrachat_197576","1788a980","658150c4","588ecfda","sharegpt_5QJbBnD_31","6dfc99bf_2","b41bfab1"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"f35224e0","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_e9bb9500_1","answer_e9bb9500_2"],"packet_session_ids":["answer_e9bb9500_2","answer_e9bb9500_1","ultrachat_197446","96da07f9_4","42234f98","sharegpt_d8dUtMG_0","ultrachat_558221","ultrachat_215582","sharegpt_Pqhvz5n_0","fd7becaf_1","8e608386","sharegpt_eTtpNeO_5","sharegpt_ENjsLOA_0","sharegpt_gGriMhQ_181","sharegpt_0DiDwpY_23","ultrachat_357693"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"f4f1d8a4","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_f5b33470"],"packet_session_ids":["3aac691d_2","eb682e52_2","answer_f5b33470","04d84aa8_2","sharegpt_wN1ifmB_55","6ec23dc5_1","0ccf2f83","2bfea7af","9614d065_1","e45db473_3","sharegpt_Lk4UN8n_181","sharegpt_vXWOUqx_11","a07f9d5c_2","ultrachat_67942","ecb24dd8_1"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"f4f1d8a4_abs","question_type":"single-session-user","abstention":true,"listed_session_ids":["answer_f5b33470_abs"],"packet_session_ids":["answer_f5b33470_abs","1dd13331_1","31299b8e_2","ea3db78e_2","f252001e","sharegpt_jerQm7S_17","sharegpt_n7xJvjp_0","ultrachat_39395","ultrachat_317545","sharegpt_Rwql31f_62"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"f523d9fe","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_sharegpt_m2xJfjo_0"],"packet_session_ids":["answer_sharegpt_m2xJfjo_0","debc34d7_1","22aa7cca_4","b1de645e","fbfda981","73f75ab4","a07f9d5c_1","sharegpt_4RnbgQt_0","9ccea2f0_1","733e443a_abs_4","sharegpt_65ftm72_0","ultrachat_201541","ultrachat_482576","ultrachat_13610"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"f685340e","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_25df025b_1","answer_25df025b_2"],"packet_session_ids":["answer_25df025b_1","answer_25df025b_2","ultrachat_122052","e7dcd5df","4a9eb139_2","992eb1f3_2","sharegpt_RuTDId0_29","e862f726_1","ee402e51_1","bb2180e9_2","sharegpt_doyZgOa_0","sharegpt_EKjsY64_0"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"f685340e_abs","question_type":"knowledge-update","abstention":true,"listed_session_ids":["answer_25df025b_abs_1","answer_25df025b_abs_2"],"packet_session_ids":["answer_25df025b_abs_1","answer_25df025b_abs_2","bc6c5757_2","6b895848_1","79bb1298_5","f8e8d445_1","ca3aa07f_1","e08bf81f_1","5a30c8b2","ultrachat_376687","60fa773f"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"f8c5f88b","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_c3567066"],"packet_session_ids":["answer_c3567066","91880423","15232887_1","68ace657_1","84a93262","54e9197a","46575f0d","sharegpt_zq7r8FP_7","0a6bf5e4_2","sharegpt_TKj3yO8_0","5520ca18","sharegpt_gt4wUkt_0","66c23110_1"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"f9e8c073","question_type":"knowledge-update","abstention":false,"listed_session_ids":["answer_b191df5b_1","answer_b191df5b_2"],"packet_session_ids":["answer_b191df5b_1","answer_b191df5b_2","sharegpt_Fhigp7F_1","sharegpt_WQun2Qq_0","ultrachat_88473","22db3cc3_1","sharegpt_bLaSZdD_0","ultrachat_219619","ultrachat_132644","b94ad1bc_1","sharegpt_GDFyxeT_0","50b32eed_2","sharegpt_yxmGlRt_16","ultrachat_541135","ultrachat_368546"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"faba32e5","question_type":"single-session-user","abstention":false,"listed_session_ids":["answer_39b12014"],"packet_session_ids":["answer_39b12014","sharegpt_FNyKOSt_0","69f3fc12_1","770d11f5","71d1ee49_2","57cbb959","ultrachat_425944","sharegpt_benxw0S_9","50bdd74e_2","c6c5bb8b_4","6e340a31","sharegpt_Le7CqkS_0","sharegpt_PdnvIns_0"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"fca70973","question_type":"single-session-preference","abstention":false,"listed_session_ids":["answer_a1e169b1"],"packet_session_ids":["answer_a1e169b1","f504b269","fc005760","762a8b45_2","5d5e80c5_1","312bf939","2f2884ad_1","09cff8ac","55e0c6db_2","sharegpt_3Ht62Qx_0","ultrachat_546214","b341cf37_2"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"fca762bc","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_ultrachat_39395"],"packet_session_ids":["answer_ultrachat_39395","06a34d82_1","sharegpt_u5bsykF_69","16866313_1","sharegpt_wrN9uUo_77","8fcc3543_3","2bc4ae7d","d0cdfddb_2","99eec551","a8bb9614_2","sharegpt_ZgtoeGU_0","ultrachat_368475","4d8d1dcb_2","ultrachat_385824"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"fea54f57","question_type":"single-session-assistant","abstention":false,"listed_session_ids":["answer_ultrachat_187684"],"packet_session_ids":["answer_ultrachat_187684","ultrachat_129340","f11cdacf","3210adc8","ultrachat_562162","a1e90def_1","sharegpt_zWXjSog_16","0ed2559d","712e923c","34590cab_1","sharegpt_VLn3Y3v_0","sharegpt_p9YcIKu_0","sharegpt_UGg8d44_4","0aa99e2e_1","18d68208_1","sharegpt_TUXPdDQ_45"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"gpt4_0a05b494","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_a68db5db_2","answer_a68db5db_1"],"packet_session_ids":["answer_a68db5db_2","0abe3e51","56911dc5_6","answer_a68db5db_1","18687689","sharegpt_24ey7mz_0","ultrachat_135150","sharegpt_eWQFoct_17","sharegpt_9ra36HI_32","ultrachat_47488","8fb3fe3a_2","1ecc86e7","sharegpt_CKrsnSI_0","ab603dd5_2","35039656_2","ultrachat_423544"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_0b2f1d21","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_c4e5d969_1","answer_c4e5d969_2"],"packet_session_ids":["answer_c4e5d969_1","answer_c4e5d969_2","sharegpt_hDjMGr7_30","f31a0422_1","sharegpt_ME35OD8_167","c1e170f0_5","sharegpt_uD7CBng_36","sharegpt_vvCtAZS_0","sharegpt_QP630pA_5","1cafd864_3","sharegpt_hvkhRVP_0","sharegpt_4pDZgCL_14","0d73afc8","sharegpt_2kpncbX_13","sharegpt_XYtuANl_9","sharegpt_9JZCfee_42"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_15e38248","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_8858d9dc_3","answer_8858d9dc_2","answer_8858d9dc_1","answer_8858d9dc_4"],"packet_session_ids":["answer_8858d9dc_2","d4ab49f1","answer_8858d9dc_4","5a76fadb_3","sharegpt_mm9tc5g_0","7784236e_2","sharegpt_01VDd0u_0","87e55e85_2","15acfb99","answer_8858d9dc_1","18807892_1","sharegpt_XK3KWPT_0","295fcaeb_2","sharegpt_rZ2vCK1_3","13947b64_2","sharegpt_JprREQx_0"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":3}
{"question_id":"gpt4_18c2b244","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_c862f65a_2","answer_c862f65a_3","answer_c862f65a_1"],"packet_session_ids":["answer_c862f65a_2","answer_c862f65a_3","answer_c862f65a_1","7e2c6065","dfbc46bd_1","ultrachat_503659","sharegpt_cZhfJYa_13","84896d13","746ae854_2","sharegpt_aYHsXy8_0","ultrachat_271515","66d3fdb7_1","7c338712_2","81354f67_2","ffd66315_2","7c4431e2_1"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":3}
{"question_id":"gpt4_1916e0ea","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_447052a5_2","answer_447052a5_1"],"packet_session_ids":["answer_447052a5_1","sharegpt_gw7Ym6y_6","answer_447052a5_2","d3fe25ff","3f3013b4_1","fa1ce406_2","280352e9","4b72fe4c_1","sharegpt_bcZD9Nt_0","fe4dd702_2","sharegpt_cxnxUPt_43","b9890c15_2","f5907546_1","sharegpt_9dKNTQo_0","sharegpt_qqwvriP_13","sharegpt_tPA8329_0"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_194be4b3","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_3826dc55_5","answer_3826dc55_3","answer_3826dc55_2","answer_3826dc55_4","answer_3826dc55_1"],"packet_session_ids":["answer_3826dc55_4","ultrachat_474217","answer_3826dc55_3","ultrachat_385467","ultrachat_58180","answer_3826dc55_5","407031a9_2","sharegpt_8VxdQuI_0","sharegpt_Y6MteNX_0","answer_3826dc55_2","sharegpt_v5FPcu8_0","sharegpt_D0cbbeB_3","sharegpt_WVYlg4p_0","answer_3826dc55_1","2bc4ae7d","212ce1f4_4"],"n_baseline_sessions":10,"listed_in_baseline":4,"listed_in_packet":5}
{"question_id":"gpt4_1a1dc16d","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_faad7d7a_2","answer_faad7d7a_1"],"packet_session_ids":["answer_faad7d7a_2","ultrachat_428346","ultrachat_41485","answer_faad7d7a_1","14940349_2","sharegpt_u1aJmpT_0","8bd3814a_2","c82c18dd_1","c12d5181_1","87f1f950_2","7e820284_1","505c9129","0504a710_3","ultrachat_480665","09e1a929_1","ultrachat_191216"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_1d4ab0c9","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_febde667_1","answer_febde667_2"],"packet_session_ids":["answer_febde667_1","answer_febde667_2","ultrachat_125013","2f50399c","feb9e0c3_2","sharegpt_MIYBRJz_27","ultrachat_77317","sharegpt_htSCqmh_171","7257bd15_1","sharegpt_6cz1Sq6_328","1a7cc2ef","sharegpt_z1wJvG1_0","sharegpt_Caxpnd3_12","5b83c26e_5","68979b44_1","ab855b34_2"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_1d80365e","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_661b711f_1","answer_661b711f_2"],"packet_session_ids":["answer_661b711f_1","answer_661b711f_2","sharegpt_5uZ7IdY_0","ultrachat_293442","805e571c_1","sharegpt_pBVh40k_0","dd5b2bd7_1","ef0341d4_2","sharegpt_1giY8Cd_33","f7a61595_2","8fb3fe3a_5","554b054e_2","9bec5593_2","2db0a06a_2","sharegpt_8oP0XzQ_39","7093d898_3"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_1e4a8aeb","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_16bd5ea5_1","answer_16bd5ea5_2"],"packet_session_ids":["answer_16bd5ea5_2","answer_16bd5ea5_1","28621d6a_2","f7838a91_1","sharegpt_WGS6keq_29","15564b61_2","ae0cd456","6be23caa","e83a2abc_1","faad7d7a_1","fd18e0dd_1","ac392cad","bd26a341","sharegpt_JzpPjZJ_0","7cfece09_2","63b51f8a_5"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_1e4a8aec","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_16bd5ea6_1","answer_16bd5ea6_2"],"packet_session_ids":["9f1f3bf4","sharegpt_sRhcMiu_0","b34a52aa_3","49576fd6","b1265fd7_1","4c8455cb_2","a8086137","1c177942_1","e675c69a_1","sharegpt_2edPOAb_0","answer_16bd5ea6_1","answer_16bd5ea6_2","e75c302b_2","1c662b7b_1","636e0e32_2","322c08d2"],"n_baseline_sessions":10,"listed_in_baseline":0,"listed_in_packet":2}
{"question_id":"gpt4_213fd887","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_53582e7e_1","answer_53582e7e_2"],"packet_session_ids":["answer_53582e7e_2","answer_53582e7e_1","9bdbfc62_2","sharegpt_EXJAjmw_7","3b0a7d5d_1","10771408_1","sharegpt_yRI4Lcx_70","8aa17385","ultrachat_311698","d033262b_2","3b38bf46","sharegpt_oiYKEnZ_0","sharegpt_PvScEsS_0","ultrachat_301365","dc1f9713_1","ultrachat_165091"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_21adecb5","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_1e2369c9_1","answer_1e2369c9_2"],"packet_session_ids":["sharegpt_ipLglky_42","e1f37e24","sharegpt_MCmVQ20_0","answer_1e2369c9_1","sharegpt_cUXo8S0_0","ultrachat_326490","8f4eb210","answer_1e2369c9_2","b99bd2df","ultrachat_374460","19f2e2c5_2","sharegpt_KhExdXp_43","0f0f9d80_1","2d9fda67","df6938a4_3","8f589040_1"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_2312f94c","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_5328c3c2_1","answer_5328c3c2_2"],"packet_session_ids":["answer_5328c3c2_2","answer_5328c3c2_1","ultrachat_437795","a764b677_2","sharegpt_pKsBWQ8_0","ultrachat_24781","ultrachat_500682","869fe9ba_2","3db86aab_1","sharegpt_IYX2zQn_37","sharegpt_uVeeJj8_0","sharegpt_XYtuANl_9","sharegpt_jE25Ibo_0","b9f59a03_2","sharegpt_FfqJ2xI_0","00ebfcf5"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_2487a7cb","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_1c6b85ea_1","answer_1c6b85ea_2"],"packet_session_ids":["answer_1c6b85ea_2","sharegpt_QN26oUg_0","answer_1c6b85ea_1","sharegpt_CHaU4ax_10","4f5880c6_6","15d8b869_3","4c1982d8_2","sharegpt_rzqzdfT_0","sharegpt_gLb26GY_0","sharegpt_UxqsGTv_40","sharegpt_XNcyasy_17","b7901ed7","f87fea58_4","sharegpt_EJC4YOh_0","ultrachat_110739","sharegpt_7Iyj4aa_9"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_2655b836","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_4be1b6b4_2","answer_4be1b6b4_3","answer_4be1b6b4_1"],"packet_session_ids":["answer_4be1b6b4_3","answer_4be1b6b4_2","answer_4be1b6b4_1","d8a1af6b_4","sharegpt_Tv9eXvf_0","e3e66b50","9e05d9a0","ultrachat_268202","ultrachat_316977","ultrachat_310621","sharegpt_CUs8n0A_0","sharegpt_tRpp6Rt_0","sharegpt_rcgl3wR_23","sharegpt_bZcG1LV_0","f220dd04_1","92509977_1"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":3}
{"question_id":"gpt4_2ba83207","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_6a3b5c13_2","answer_6a3b5c13_1","answer_6a3b5c13_3","answer_6a3b5c13_4"],"packet_session_ids":["answer_6a3b5c13_2","answer_6a3b5c13_4","answer_6a3b5c13_3","answer_6a3b5c13_1","58d66fec","4ad63a03_2","ultrachat_568233","ultrachat_224880","sharegpt_t2Mp1pw_0","7a0de364","1fcb4134_1","sharegpt_wIkETEO_27","43668d77_5","ultrachat_385963","41dc5d45_4","sharegpt_WRwHw6I_0"],"n_baseline_sessions":10,"listed_in_baseline":4,"listed_in_packet":4}
{"question_id":"gpt4_2c50253f","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_9af4e346_1","answer_9af4e346_2"],"packet_session_ids":["answer_9af4e346_2","answer_9af4e346_1","0138fdec","ultrachat_120586","sharegpt_ueZYbCA_15","ultrachat_267493","sharegpt_7Ezwt1J_31","57c8bf62_1","sharegpt_a6pZtrg_0","b6f35f3a_1","4b9ed528_2","a8fae4b8_2","sharegpt_Bmic1Id_51","ultrachat_530512","bdcbe215_2","sharegpt_CWlW9UH_0"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_2d58bcd6","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_3e11e0ae_2","answer_3e11e0ae_1"],"packet_session_ids":["answer_3e11e0ae_1","answer_3e11e0ae_2","1b205d70_1","0bd0a01c","sharegpt_DvZqBYf_93","sharegpt_4tLDGmp_0","sharegpt_Xl3kKYf_15","sharegpt_Ntr6bOu_0","ultrachat_51451","8fec5f0d_3","1bf8b212","be32ad25_1","sharegpt_BdpBz7Q_0","c48a1e21_2","3c53154d_1","50cbc783_1"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_2f56ae70","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_7a36e820_2","answer_7a36e820_1","answer_7a36e820_3"],"packet_session_ids":["answer_7a36e820_2","sharegpt_BZ0hFLo_0","541ecc45_2","c578da1f_2","answer_7a36e820_1","5600db68_2","ultrachat_452651","74c8f7bb","2889e785_1","647f5851","answer_7a36e820_3","3aac691d_2","8e3887c3_3","f2835879_2","dc3ee1d1_1","eff063bb_1"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":3}
{"question_id":"gpt4_2f584639","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_11a8f823_2","answer_11a8f823_1"],"packet_session_ids":["answer_11a8f823_2","answer_11a8f823_1","sharegpt_rYzIWyy_13","55ca8b20_3","c6eb17f0_1","c3d89115","ca555919_3","sharegpt_dIgdYPv_13","54df03d4_1","ultrachat_101401","13947b64_1","96f8be8b_2","c33707b0","sharegpt_bq9G6bT_2","68131948","ebe3b6bf_5"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_2f8be40d","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_e7b0637e_1","answer_e7b0637e_3","answer_e7b0637e_2"],"packet_session_ids":["answer_e7b0637e_2","answer_e7b0637e_1","ultrachat_217382","answer_e7b0637e_3","dfe646a7_2","81b971b8_2","70764af1_3","fb2368b8_1","acda6a4e_4","1d6e01e8","1a482426_1","691919e5_4","a1f67b3b","sharegpt_8oP0XzQ_39","sharegpt_sScldBY_0","69bd3d4a_2"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":3}
{"question_id":"gpt4_2f91af09","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_669318cf_2","answer_669318cf_3","answer_669318cf_1"],"packet_session_ids":["answer_669318cf_1","answer_669318cf_2","answer_669318cf_3","22b3af37_1","ultrachat_42946","fd6f60f0_2","51c82c8e_2","ultrachat_245457","sharegpt_kuYqYGw_87","288e7d30","sharegpt_u1AM5RT_281","e7e416f5_2","9b85a31d_1","sharegpt_YmzANeT_0","f4038906_2"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":3}
{"question_id":"gpt4_31ff4165","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_02b63d04_2","answer_02b63d04_1","answer_02b63d04_5","answer_02b63d04_3","answer_02b63d04_4"],"packet_session_ids":["answer_02b63d04_1","answer_02b63d04_2","answer_02b63d04_3","answer_02b63d04_5","answer_02b63d04_4","e2393b63_2","sharegpt_q2uAW7H_0","fd29aa98_1","ultrachat_519027","6aa87dc3","sharegpt_3fMCWSX_0","sharegpt_pyK55Br_11","5d7f912a_1","c625cff4_3","sharegpt_WTYjzSr_0","ultrachat_527788"],"n_baseline_sessions":10,"listed_in_baseline":5,"listed_in_packet":5}
{"question_id":"gpt4_372c3eed","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_35c5419d_1","answer_35c5419d_2","answer_35c5419d_3"],"packet_session_ids":["sharegpt_6VqlSoL_25","answer_35c5419d_3","afffd8ec_3","answer_35c5419d_1","sharegpt_HecpbgK_0","sharegpt_jSnesqJ_15","answer_35c5419d_2","sharegpt_2hMUduQ_1","ultrachat_58612","0d396995_1","402240fb_1","809cabca_4","sharegpt_KzDwaf1_247","bc1f1051_5","4d04b866","sharegpt_bq9G6bT_22"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":3}
{"question_id":"gpt4_372c3eed_abs","question_type":"multi-session","abstention":true,"listed_session_ids":["answer_35c5419d_abs_3","answer_35c5419d_abs_1","answer_35c5419d_abs_2"],"packet_session_ids":["answer_35c5419d_abs_3","answer_35c5419d_abs_1","sharegpt_JuqFCEz_71","31e254b5","b0a9de7f_1","e6cc6157_4","85dec0b4_1","sharegpt_eIgPNa5_0","sharegpt_7ATc6lt_11","answer_35c5419d_abs_2","sharegpt_J410gdS_30","sharegpt_GnobiqC_143","sharegpt_xEpi2SM_55","6d3f5c68_4"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":3}
{"question_id":"gpt4_385a5000","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_7a4a93f1_2","answer_7a4a93f1_1"],"packet_session_ids":["answer_7a4a93f1_2","answer_7a4a93f1_1","8062f4ab_2","6380e5d6","sharegpt_RmMXauf_28","dc832f73","28f74b09_1","d895aad4_1","7ba84ed3_2","sharegpt_hcaZN94_507","sharegpt_Dcoc4IC_17","7a4e1601","905d7d4e","80aefc49_1","sharegpt_wWw2irE_0","a490e4b8_1"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_45189cb4","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_e6c20e52_3","answer_e6c20e52_2","answer_e6c20e52_1"],"packet_session_ids":["answer_e6c20e52_3","dc3ee1d1_1","answer_e6c20e52_2","ebf5b3bc_2","answer_e6c20e52_1","22452c22","5c16fe0b_1","sharegpt_hgGAUvu_0","ultrachat_265652","0eb4cb14","6593cb8b_1","93395e5f_3","66ab6260","c9d35c00_2","36e72174_1","9d5af57c_3"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":3}
{"question_id":"gpt4_468eb063","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_9b09d95b_1"],"packet_session_ids":["e60a93ff_2","answer_9b09d95b_1","sharegpt_gfhUw40_17","sharegpt_1rIk8tS_0","sharegpt_Sf51OjE_8","07954926_1","sharegpt_ipLglky_42","sharegpt_rcDGgsg_0","ultrachat_323343","09599d45_3","sharegpt_Ry5bJzy_0","sharegpt_GGZMs1q_0","ce584ba0","b3aa1a8c_1","c6a2e4cc","23ecf657"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"gpt4_468eb064","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_9b09d95b_1"],"packet_session_ids":["ultrachat_59629","25e5b797_1","a2f0054f","1e5bd28d_2","answer_9b09d95b_1","1d74a734","c3023a45_1","5e2b7e01_1","sharegpt_0PLBHdX_15","sharegpt_T2VGkQh_0","sharegpt_wrwD6bG_0","dff89d9d_1","c035d5e3","3de0912a_3","9c479e89_2","4d4df0e0_1"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"gpt4_483dd43c","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_fb793c87_2","answer_fb793c87_1"],"packet_session_ids":["answer_fb793c87_1","answer_fb793c87_2","ultrachat_375572","sharegpt_I6IzvEF_0","3fd56ebf","29695e1c_3","ultrachat_157787","ultrachat_48790","8f8873bf_1","ultrachat_61097","4798296c_1","9d0f4bfa_2","sharegpt_9pVk3fZ_0","de9f265f","sharegpt_E0YL5SX_145","sharegpt_s2YYr5e_0"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_4929293a","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_add9b012_2","answer_add9b012_1"],"packet_session_ids":["answer_add9b012_2","answer_add9b012_1","ultrachat_329640","ultrachat_139245","73353aee_1","ultrachat_512282","ultrachat_127833","sharegpt_VUBjUDH_0","623ea729_2","b73a4d04_1","sharegpt_mWFmQxk_36","5a81277c","c1e598cd_1","ultrachat_572529","7c1eb248_1","e2304e5e_1"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_4929293b","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_add9b013_2","answer_add9b013_1"],"packet_session_ids":["c0dbabb8","sharegpt_rqvR1Ep_0","sharegpt_KFhIUCO_0","ultrachat_326769","bda611f6_3","cceffff7","ultrachat_511609","e76430ea_3","ultrachat_380843","b4ed7223_3","4090cbea","f11109b1_1","answer_add9b013_1","da3c1266_4","cae65795_1","ea8c38f8"],"n_baseline_sessions":10,"listed_in_baseline":0,"listed_in_packet":1}
{"question_id":"gpt4_4cd9eba1","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_5fcca8bc_2","answer_5fcca8bc_1"],"packet_session_ids":["answer_5fcca8bc_1","answer_5fcca8bc_2","1b576f6e_2","8242fa3f_1","bab3f409","dafc2440_2","456860e7_2","d36a862c_1","deb12028_3","ultrachat_171831","ultrachat_104347","2ef53f61_4","f54d04cc","ultrachat_120941","sharegpt_xL4tdWA_0","ultrachat_218377"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_4edbafa2","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_0a00c163_1","answer_0a00c163_2"],"packet_session_ids":["answer_0a00c163_1","answer_0a00c163_2","22be78fc_2","sharegpt_jZOf9E5_21","18c0af9c","sharegpt_TQNHiIB_12","31291f6d_2","86c505e7_1","a6f2320f_2","4a006b77","sharegpt_tKZQZjQ_0","7a7a4bf0_3","725f95e1","910ed479_2","f0b803b0_4","d36a36f2"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_4ef30696","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_f964cea3_1","answer_f964cea3_2"],"packet_session_ids":["answer_f964cea3_2","answer_f964cea3_1","sharegpt_ELYlA30_25","4067bede","80b3f093","4b29957c_1","69bd3d4a_1","a3107e2a_1","1ccb08a0","8fa64936_2","d9868305_2","f829b530_2","d1794297","412f94d0","750b437b_1","601d92fa_1"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_4fc4f797","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_be07688f_1","answer_be07688f_2"],"packet_session_ids":["answer_be07688f_1","answer_be07688f_2","bdcee74e_3","39566615_1","ultrachat_93941","08834bf2_1","ultrachat_170496","59fc4d6b","86298245_2","e77ef495_1","sharegpt_yEBEhhw_0","ultrachat_5700","7b88c38b_1","463ad596_2","sharegpt_V2PULWC_13","4d1125f9_1"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_5438fa52","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_b10f3828_2","answer_b10f3828_1"],"packet_session_ids":["ultrachat_69599","answer_b10f3828_2","a8e24e22","528f481d_6","answer_b10f3828_1","ab8dce45","sharegpt_LqrFgqn_0","b4f07fef_2","ultrachat_39637","290fe09a","sharegpt_7E53b59_0","d68bab3c_1","76c19359_1","ultrachat_81004","0d758215_2","0dde26d4_2"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_5501fe77","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_203bf3fa_2","answer_203bf3fa_1","answer_203bf3fa_3"],"packet_session_ids":["answer_203bf3fa_1","answer_203bf3fa_3","answer_203bf3fa_2","ultrachat_163385","ultrachat_337168","021c0d09_2","ultrachat_46240","9b083158_2","bc5827b5","ultrachat_43091","f1a97415_3","18a06652_5","656ed034","1410aa4b_1","27b04adf"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":3}
{"question_id":"gpt4_59149c77","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_d00ba6d0_1","answer_d00ba6d0_2"],"packet_session_ids":["9e2c2a6c_2","answer_d00ba6d0_1","answer_d00ba6d0_2","sharegpt_XlNs8Lz_199","ultrachat_280434","9242fbe3_1","ab520c81_1","ultrachat_153805","148f87a0_2","64c2b3c8","6e672b84_1","ultrachat_237018","ultrachat_510339"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_59149c78","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_d00ba6d1_1","answer_d00ba6d1_2"],"packet_session_ids":["23754665","ultrachat_463998","a8ac3d1d_1","answer_d00ba6d1_1","sharegpt_GI6737T_2","765ce8a7_2","ultrachat_131385","ultrachat_511575","415657e0","ultrachat_58926","answer_d00ba6d1_2","sharegpt_AhwPlni_0","78e40ca2_2","sharegpt_eTtpNeO_5","9848a1e3_2","b2341a22"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":2}
{"question_id":"gpt4_59c863d7","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_593bdffd_1","answer_593bdffd_2","answer_593bdffd_3","answer_593bdffd_4"],"packet_session_ids":["answer_593bdffd_1","answer_593bdffd_4","ultrachat_233858","answer_593bdffd_2","sharegpt_AhS7uI8_351","eb47739f_2","5b9c49f7","sharegpt_MNdE67E_17","a7d014e4_1","ultrachat_471717","answer_593bdffd_3","2f09d4c8","a72481d4","2f310ba0","9ef698bc_2","ultrachat_59708"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":4}
{"question_id":"gpt4_5dcc0aab","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_099c1b6c_3","answer_099c1b6c_1","answer_099c1b6c_2","answer_099c1b6c_4","answer_099c1b6c_5"],"packet_session_ids":["answer_099c1b6c_5","answer_099c1b6c_3","answer_099c1b6c_1","answer_099c1b6c_4","353d3c6d_1","ultrachat_156812","answer_099c1b6c_2","b31f923a_2","3891baea_3","3a192d16_1","aefbe381","sharegpt_97vxHqN_11","fbe6fa2c_1","sharegpt_5Rpp72b_87","b10c041b_1","ef41a7df_2"],"n_baseline_sessions":10,"listed_in_baseline":5,"listed_in_packet":5}
{"question_id":"gpt4_61e13b3c","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_e831a29f_1","answer_e831a29f_2"],"packet_session_ids":["answer_e831a29f_1","answer_e831a29f_2","a6f2320f_2","2b5c911e_3","sharegpt_YvsQDjp_0","c0d099e6_2","f3fcf4fd_2","ultrachat_147225","fe661bdf_1","ultrachat_213012","sharegpt_uD7CBng_4","sharegpt_B4REGsj_23","ec251945_1","b4923852","8988495b","8e10bf6b_1"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_65aabe59","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_30dfe889_2","answer_30dfe889_1"],"packet_session_ids":["answer_30dfe889_1","answer_30dfe889_2","6a7e3aec","9b1a5fb0","ultrachat_190669","481459ad_2","46f07bd0_1","be74993b_2","77b8fcd9_1","a984d15a_1","9bec5593_2","sharegpt_F0NKEOn_2","31cde680","sharegpt_E0YL5SX_275","f0158960","507dbf23_3"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_68e94287","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_9793daa3_2","answer_9793daa3_1"],"packet_session_ids":["answer_9793daa3_2","answer_9793daa3_1","dadd6379_1","sharegpt_XzAEFL4_0","74bcc8f4_1","50f136f2_3","ultrachat_209526","sharegpt_KR0Tcd0_0","ultrachat_226659","ultrachat_170510","sharegpt_94CjWOc_0","sharegpt_heGyRgK_15","sharegpt_4o4G0uM_0","60876def_1","afc64a5c_1","sharegpt_DpVrlj9_15"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_68e94288","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_9793daa4_2","answer_9793daa4_1"],"packet_session_ids":["answer_9793daa4_1","c99dcd81","ultrachat_396489","4c49e37f","ba80721c","2a2c0a7e_3","ultrachat_74747","128f4e4d_2","6551be60_1","sharegpt_tIgSwQL_35","answer_9793daa4_2","9d2fdc71","4d4df0e0_2","sharegpt_fwZ6XxB_0","sharegpt_SXNXpDC_9","d2606fe9"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":2}
{"question_id":"gpt4_6dc9b45b","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_c4df007f_1"],"packet_session_ids":["answer_c4df007f_1","ultrachat_384387","ultrachat_35147","94ff80d3","sharegpt_0SDNlJ3_63","sharegpt_jyynvvk_0","56911dc5_2","ultrachat_355155","d8f48b0a","9adc81d7_2","sharegpt_uYiyT6n_5","110f5707","afa0c2e7_5","sharegpt_CMplLnT_29","5ff94163_1","cfcf5340_2"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"gpt4_6ed717ea","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_d50a8a33_2","answer_d50a8a33_1"],"packet_session_ids":["answer_d50a8a33_2","answer_d50a8a33_1","sharegpt_HQMYIkt_0","8e657ff7_1","637bc32a_2","f849dd04","sharegpt_PuRfIep_7","7e7ecab6","15ed03f0_1","50940cb7_1","1f4c0c03_3","1446e268_2","sharegpt_QovWQci_0","sharegpt_nccc9Ke_21","d4b6ec0b","ultrachat_515819"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_70e84552","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_b3070ec4_1","answer_b3070ec4_2"],"packet_session_ids":["answer_b3070ec4_1","answer_b3070ec4_2","30491f6f_1","ultrachat_573894","2f8a3459_2","3f787a78_1","62f8e5d6","45b155ec_2","1e5d09fe_1","sharegpt_znI61kP_0","sharegpt_AHVqn7U_40","01f61248_1","ultrachat_174018","d5527e62","d5e7f180_1","ultrachat_29758"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_70e84552_abs","question_type":"temporal-reasoning","abstention":true,"listed_session_ids":["answer_b3070ec4_abs_1","answer_b3070ec4_abs_2"],"packet_session_ids":["answer_b3070ec4_abs_1","answer_b3070ec4_abs_2","e2cd250e_2","1572cf8a","59264d33_2","sharegpt_9ddQ0kX_0","ultrachat_548297","4e0da76d","sharegpt_Xj7QShV_0","ultrachat_367973","44bb76f6","0a699029_4","1c9460b0","6be2f065_1","001cefa7_2","bef12e17"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_731e37d7","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_826d51da_3","answer_826d51da_4","answer_826d51da_2","answer_826d51da_1"],"packet_session_ids":["answer_826d51da_4","answer_826d51da_1","answer_826d51da_3","sharegpt_Yuw2LhQ_25","sharegpt_vonEwUo_17","5eec1ec6","66081c0f_1","c5b6d7b1","answer_826d51da_2","ultrachat_502568","7e4aa7c2_1","c566edbb_3","baa5b468_3","sharegpt_Rwql31f_62","261235d1","267a912c"],"n_baseline_sessions":10,"listed_in_baseline":4,"listed_in_packet":4}
{"question_id":"gpt4_74aed68e","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_aed8cf17_1","answer_aed8cf17_2"],"packet_session_ids":["answer_aed8cf17_2","answer_aed8cf17_1","318048af_2","25b3e36c_2","69a9211c_1","sharegpt_DXFHJtN_0","ultrachat_176592","50d66391_6","470f29c0_1","2a86d0da_1","sharegpt_ycPdjfT_11","sharegpt_8YTuqXO_0","48cb014c","15519944_2","91c71874_2","sharegpt_k1buBRY_0"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_76048e76","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_b535969f_2","answer_b535969f_1"],"packet_session_ids":["answer_b535969f_2","answer_b535969f_1","6a78e959_2","f0e71553_6","33630c9e_2","88e01130_1","ultrachat_273271","889d3eef_1","ultrachat_22377","1cb7a6c4_2","sharegpt_okVqBzp_13","sharegpt_0xZLAfJ_0","sharegpt_vx14orQ_11","sharegpt_inuIr9J_119","0125f748_1","e2d9bcfe"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_78cf46a3","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_5a78688d_2","answer_5a78688d_1"],"packet_session_ids":["sharegpt_rx39ipj_0","answer_5a78688d_1","answer_5a78688d_2","sharegpt_Dhhs3Wu_8","ultrachat_305042","7fd52e1c_2","ultrachat_518652","42b45f6e_2","ultrachat_370708","sharegpt_ZWqMvoL_593","b89a3ec3","908f1f08","f5e28561_3","sharegpt_Fakxkr4_10","sharegpt_TOKZBGW_7","52b19cba_1"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_7a0daae1","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_4d5490f1_1","answer_4d5490f1_2"],"packet_session_ids":["answer_4d5490f1_2","answer_4d5490f1_1","2ff297a8_1","014a5d36","bf3aebdb_2","fba28a35_2","sharegpt_Hpjc2j3_0","ultrachat_9855","facb94a8_3","1c8832b4_1","85846900_5","sharegpt_MyxBntK_25","sharegpt_f6tUGHK_9","sharegpt_uZwFWTJ_43","ultrachat_267718","ultrachat_426712"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_7abb270c","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_7093d898_1","answer_7093d898_2","answer_7093d898_3","answer_7093d898_4","answer_7093d898_5","answer_7093d898_6"],"packet_session_ids":["answer_7093d898_1","answer_7093d898_5","answer_7093d898_2","answer_7093d898_6","bfae8d20","ultrachat_560932","ultrachat_544684","answer_7093d898_3","39948bcf_4","5808284e","087d2b0a_2","sharegpt_W6t3Ck0_0","ultrachat_253954","3c9cdf01","1bfd5a8b_2","answer_7093d898_4"],"n_baseline_sessions":10,"listed_in_baseline":5,"listed_in_packet":6}
{"question_id":"gpt4_7bc6cf22","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_e22d6aef_1"],"packet_session_ids":["answer_e22d6aef_1","09d021e7_1","sharegpt_xiDADcv_0","39566615_1","ultrachat_215356","68396ed3_2","b1d9eb66_3","sharegpt_CYcAuWq_17","e6cc6157_1","c82c18dd_1","sharegpt_bGSBA96_0","eca3b71c_2","sharegpt_74C4RVc_0","7a4d00b3_1","ultrachat_465755","9f793d6f_3"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"gpt4_7ca326fa","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_cf021b36_1","answer_cf021b36_2","answer_cf021b36_3"],"packet_session_ids":["answer_cf021b36_1","answer_cf021b36_3","answer_cf021b36_2","sharegpt_7SCdbX2_0","1301fbd1","b4025421","ultrachat_220216","ultrachat_524795","8d0ca228","ff67236f_3","604de0a3_2","ultrachat_456979","b8fa1517","sharegpt_IsRvBnc_11","5429e768_1","sharegpt_Z7rs7vX_0"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":3}
{"question_id":"gpt4_7ddcf75f","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_ad8a76cb_1"],"packet_session_ids":["answer_ad8a76cb_1","sharegpt_ZUxBndS_26","9283c152","9bfccfdc_2","4fb01417_2","8428cf37","8c652eb0_2","sharegpt_mMdyu3t_0","sharegpt_8t7Ps1S_5","7ba84ed3_2","sharegpt_5RciDTC_0","sharegpt_QN4eGZf_70","445e6a7a_1","a0b8b0ad_7","79d122f0","ultrachat_74113"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"gpt4_7de946e7","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_6a78e959_1","answer_6a78e959_2"],"packet_session_ids":["answer_6a78e959_2","answer_6a78e959_1","6155addd_2","sharegpt_mjN4DdI_0","ultrachat_437367","sharegpt_6Yfj9A3_5","caa00337_2","135b1f1b","sharegpt_BWu7QnS_0","sharegpt_BacsrkR_0","f1cf6f00_1","5e23f9b7","sharegpt_1X61wv2_2","84f13d49_2","sharegpt_neHJ2QH_0","ultrachat_356190"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_7f6b06db","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_5d8c99d3_1","answer_5d8c99d3_2","answer_5d8c99d3_3"],"packet_session_ids":["answer_5d8c99d3_1","39c1bf6a","sharegpt_t5P7b1R_17","d9ca4aca","answer_5d8c99d3_2","4bf66c38_2","928890e4_3","42165950_8","answer_5d8c99d3_3","ultrachat_127849","sharegpt_CLjyR25_9","ultrachat_176513","631e4016","896890c0","sharegpt_Wi7Op1u_76","a6109135_1"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":3}
{"question_id":"gpt4_7fce9456","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_a679a86a_3","answer_a679a86a_1","answer_a679a86a_5","answer_a679a86a_4","answer_a679a86a_2"],"packet_session_ids":["answer_a679a86a_5","answer_a679a86a_4","answer_a679a86a_1","answer_a679a86a_3","answer_a679a86a_2","sharegpt_tYc53EZ_13","sharegpt_OjaM9hX_225","cca30919","ultrachat_222016","sharegpt_lz0ys5C_19","76707a65_1","e49ed9d3_2","3d98b7e6_1","04328d1c","4f3b36d4_3"],"n_baseline_sessions":10,"listed_in_baseline":5,"listed_in_packet":5}
{"question_id":"gpt4_8279ba02","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_56521e65_1"],"packet_session_ids":["answer_56521e65_1","86c5d31d","sharegpt_BSRNM84_16","1af2c0fb_2","sharegpt_uh8yJR0_0","3a735bfa_1","1a037873_2","67d1de46_2","e1c807f9","b909542d_1","fd26f9f4_1","sharegpt_3xB7vJ2_195","90c9bcd3","62b40a05_2","85f19a30_1","953aaad5_5"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"gpt4_8279ba03","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_56521e66_1"],"packet_session_ids":["518d26d3_4","50d66391_4","49b78a55_1","652c0717_3","864a563d_5","570fe405","ba9f938b_1","d1a1b9ea_1","dea400f8_2","2ef55f49_3","89749c78_2","bb107057_2","b357fb8b_2","02242db8_1","answer_56521e66_1","d9868305_1"],"n_baseline_sessions":10,"listed_in_baseline":0,"listed_in_packet":1}
{"question_id":"gpt4_85da3956","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_581ab834_1"],"packet_session_ids":["answer_581ab834_1","3e6b6802_3","sharegpt_ewad5Sr_0","ultrachat_373754","14b000d9_1","sharegpt_qhvXP5b_0","sharegpt_QN4eGZf_70","sharegpt_h1UXagU_1","sharegpt_benxw0S_9","fcc7fe77_2","sharegpt_h1UXagU_0","sharegpt_opQbgPL_13","sharegpt_pvu5nJt_0","8da8c7e0","deb6dd25","sharegpt_i59HUGf_0"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"gpt4_88806d6e","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_e60a93ff_2","answer_e60a93ff_1"],"packet_session_ids":["answer_e60a93ff_1","answer_e60a93ff_2","sharegpt_qRHOKTO_28","sharegpt_mMdyu3t_0","sharegpt_XYtuANl_11","ultrachat_562852","20b1b65f_1","sharegpt_WT6LnXo_0","1382d6fb_1","sharegpt_GV76aGD_0","sharegpt_5RbA8hu_0","ultrachat_258611","sharegpt_bJh9LPd_0","24bfc009_5","sharegpt_4sEBgMJ_5","sharegpt_1gGwK6p_0"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_8c8961ae","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_72d9aa58_2","answer_72d9aa58_1"],"packet_session_ids":["answer_72d9aa58_1","answer_72d9aa58_2","3b22d17b","e03c71c5_1","10466528_3","1cde7ee4_2","05fad1cb_2","02f9bedb_2","37f0ce6b_1","d3f91471_2","sharegpt_Ms1yTte_64","ultrachat_324099","c21c9d97"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_8e165409","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_d97db962_1","answer_d97db962_2"],"packet_session_ids":["answer_d97db962_1","answer_d97db962_2","sharegpt_JRQtEcd_115","09599d45_1","822c2064_1","ultrachat_106695","58ab5fc5","0c6c9f4d","sharegpt_peRemgk_0","4c9f6bf5_2","4c2bd0fe_2","sharegpt_B7mSlfQ_8","sharegpt_0itb7be_51","46e4a8eb_2","773287dc_2","4c967baa_1"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_93159ced","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_e5131a1b_1","answer_e5131a1b_2"],"packet_session_ids":["answer_e5131a1b_2","answer_e5131a1b_1","460be54a","61a989b5_3","43df393f","sharegpt_9srz3L6_0","sharegpt_A83arI9_383","ultrachat_475376","ultrachat_162445","ultrachat_387032","17d91635_1","ultrachat_365033","09f2c6c5","263efe64_1","3c4315e1_1"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_93159ced_abs","question_type":"temporal-reasoning","abstention":true,"listed_session_ids":["answer_e5131a1b_abs_2","answer_e5131a1b_abs_1"],"packet_session_ids":["answer_e5131a1b_abs_1","sharegpt_gYShON7_0","2f097fba_1","76385c25","ultrachat_195762","156988fe","answer_e5131a1b_abs_2","0a957f16","sharegpt_CyJ3dal_43","sharegpt_pfa0Sfh_17","f5eb52d6","sharegpt_zhBMAT7_21","cf8e352f_3","eb80877b_1","0d8bac48","6179709c"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_93f6379c","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_544fe66c_2","answer_544fe66c_1","answer_544fe66c_3"],"packet_session_ids":["answer_544fe66c_2","answer_544fe66c_3","sharegpt_y7eQRmk_0","b8a688f6","1b9b2960_3","ultrachat_429804","sharegpt_ZY5xXZa_7","sharegpt_EpJp627_15","answer_544fe66c_1","ultrachat_105190","aee99715","cfe90a9b_3","8bc305e4_1","de695a4e","sharegpt_ffVJmD5_0","d3a34811"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":3}
{"question_id":"gpt4_98f46fc6","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_5850de18_2","answer_5850de18_1"],"packet_session_ids":["answer_5850de18_2","answer_5850de18_1","sharegpt_rnL5VQO_0","32e292f2","sharegpt_hPTUZia_0","5a0d28f8_4","1169540c","ultrachat_224959","sharegpt_PLN69pg_19","2640383e","sharegpt_R64J4sp_0","b880e5aa_1","6172cc72_3","8e3b479f_1","ultrachat_238480","ultrachat_168865"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_9a159967","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_8a42fedf_1","answer_8a42fedf_3","answer_8a42fedf_2"],"packet_session_ids":["answer_8a42fedf_2","answer_8a42fedf_3","4ea94f85","300cfc4a","ultrachat_534927","7169e342_2","75671e3f_1","answer_8a42fedf_1","253742b4_3","5eed6833_1","4ed2b1cc_3","0626550f","sharegpt_cf6CiDZ_11","6c9bcb0f_1","88c8df0e_2","70348933"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":3}
{"question_id":"gpt4_a1b77f9c","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_e9ad5914_1","answer_e9ad5914_2","answer_e9ad5914_3","answer_e9ad5914_4","answer_e9ad5914_5","answer_e9ad5914_6"],"packet_session_ids":["answer_e9ad5914_2","answer_e9ad5914_3","answer_e9ad5914_6","answer_e9ad5914_1","answer_e9ad5914_4","answer_e9ad5914_5","199a5225_1","e09b6396","660c4dba_2","e44534ca"],"n_baseline_sessions":10,"listed_in_baseline":6,"listed_in_packet":6}
{"question_id":"gpt4_a2d1d1f6","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_f6d6e33f_1"],"packet_session_ids":["answer_f6d6e33f_1","0c54cecf_1","f5cf8815_4","894dd0c2_3","2c31d8be_3","a21f3697_3","e40d733b_2","9a8051fa_1","90f7041a_2","f26d40a1","8fcfbe43_1","3b8076bf_1","sharegpt_vHatqNp_15"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"gpt4_a56e767c","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_cf9e3940_1","answer_cf9e3940_2","answer_cf9e3940_3"],"packet_session_ids":["answer_cf9e3940_3","answer_cf9e3940_1","d75245ea","ultrachat_257906","88c8df0e_3","f56e6152_1","sharegpt_H2ddZjb_13","7a819e6f_1","e1616c77","dac54d1e_1","answer_cf9e3940_2","15998e39_2","09cff8ac","71621be0","32da578d_2","sharegpt_1jEHGhM_0"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":3}
{"question_id":"gpt4_ab202e7f","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_728deb4d_3","answer_728deb4d_1","answer_728deb4d_2","answer_728deb4d_5","answer_728deb4d_4"],"packet_session_ids":["dcafb5b3_5","answer_728deb4d_5","answer_728deb4d_2","2d6f97aa_2","answer_728deb4d_3","sharegpt_nc62Spr_7","ultrachat_147876","answer_728deb4d_4","sharegpt_q3qJzui_0","10541a2c_2","sharegpt_xD2q9ER_14","cdcbdf13","sharegpt_L2gQQ8h_11","answer_728deb4d_1","29bc69b3","sharegpt_FPbCOuq_30"],"n_baseline_sessions":10,"listed_in_baseline":4,"listed_in_packet":5}
{"question_id":"gpt4_af6db32f","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_184c8f56_1"],"packet_session_ids":["answer_184c8f56_1","sharegpt_1jjEIai_173","f26846e1_3","aee13015_6","sharegpt_PfPXmWG_0","ec1b557a_1","sharegpt_DcOhSyA_0","ultrachat_251919","sharegpt_PJmlduQ_0","ultrachat_552923","sharegpt_4sEBgMJ_5","b304b283_1","8617737e","df6938a4_5","04c33462_3","b283f9eb_2"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"gpt4_b0863698","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_550bb2d1_1"],"packet_session_ids":["91e581ad_3","answer_550bb2d1_1","4a79d078_2","5b014f9b_1","710833f3","sharegpt_yU6xT9T_0","65f6f130_1","833750a1","5815a84d","554b054e_2","sharegpt_paS1piM_0","sharegpt_NITaMP6_0","sharegpt_vGZ5lH1_21","c2808c05_5","3b7c6429","63bc9fa3"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"gpt4_b4a80587","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_b9d9150e_2","answer_b9d9150e_1"],"packet_session_ids":["answer_b9d9150e_2","answer_b9d9150e_1","3cb41ab8_1","sharegpt_jsjbgCR_0","55bcfb77","ultrachat_389307","866de400","9071ba70_2","9b4f5c73","sharegpt_inuIr9J_119","sharegpt_IT52MRw_37","5869eb8c_1","sharegpt_zLYVdSv_0","b9c4fa1b","4e1d770e_1","sharegpt_HxOhjmq_29"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_b5700ca0","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_a17423e8_1"],"packet_session_ids":["sharegpt_FpTfRvR_0","answer_a17423e8_1","534be93d_1","109e07e8_2","ultrachat_540666","0f09447b","5829ab38","ultrachat_28013","ultrachat_468177","43502c3c_4","sharegpt_btNPIXV_0","93395e5f_3","sharegpt_xVXUprp_27","sharegpt_P1RbLxL_11","10216244","064f42ee_3"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"gpt4_b5700ca9","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_a17423e7_1"],"packet_session_ids":["answer_a17423e7_1","5053474c_2","a53c7542_1","0de045b3","ultrachat_46958","d743153b_1","44c62f26","ultrachat_495897","sharegpt_bp51PRm_4","ultrachat_142856","1f88b2b3","sharegpt_6sDqw6L_0","33bdd89a_1","c81aa33c_2","c45b1632","555e1a02"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"gpt4_c27434e8","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_d8e33f5c_1","answer_d8e33f5c_2"],"packet_session_ids":["answer_d8e33f5c_2","answer_d8e33f5c_1","ultrachat_262230","2ec2813b_2","ultrachat_62905","fd56c5bd_4","4d578deb","ultrachat_212645","sharegpt_9XlbWvL_0","ultrachat_556731","sharegpt_EKFSwUD_0","sharegpt_Hz86hug_0","5d1c7bf7","808f1b35_1","300cfc4a","820c1a20"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_c27434e8_abs","question_type":"temporal-reasoning","abstention":true,"listed_session_ids":["answer_d8e33f5c_abs_1","answer_d8e33f5c_abs_2"],"packet_session_ids":["answer_d8e33f5c_abs_1","answer_d8e33f5c_abs_2","fccc9400","ultrachat_106944","d2335d72","5e0e1fd8_3","5c184f9f_5","ultrachat_206821","9b8dea8c_1","de5f2701_6","e2cb1647","sharegpt_hGtkNGL_12","24e3b047","3c51bd6e_1","sharegpt_iYoVtKC_0","7c9353e3"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_cd90e484","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_aa930b56_2","answer_aa930b56_1"],"packet_session_ids":["answer_aa930b56_1","answer_aa930b56_2","08c306e2","ultrachat_347068","835e1b84_2","cc5a6057_2","4bfcc251_1","0ed21ce0_2","6043dcf6_1","61b27d67_3","sharegpt_y03H32R_5","sharegpt_0YLkf8m_0","sharegpt_iYOIYVD_0","ultrachat_219330","e123ac8f"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_d12ceb0e","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_2504635e_1","answer_2504635e_2","answer_2504635e_3"],"packet_session_ids":["73f4798f","answer_2504635e_2","answer_2504635e_1","answer_2504635e_3","2fe5510e_3","sharegpt_HOO59Ue_155","sharegpt_JF2KwQt_0","sharegpt_dxirwR4_25","ultrachat_125530","2f23dd1a","9d97ff74","0672cd7b_1","f0c6ddb9_2","d8e33f5c_abs_2","2c1e886b_2","cb2f5565_4"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":3}
{"question_id":"gpt4_d31cdae3","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_8464304d_1","answer_8464304d_2"],"packet_session_ids":["answer_8464304d_2","ultrachat_324099","de695a4e","answer_8464304d_1","55033f6f","sharegpt_HDF4645_0","ultrachat_480756","sharegpt_LcJNQmj_0","ultrachat_74113","sharegpt_7W1Sg8f_0","sharegpt_dXzPvS4_0","sharegpt_dh8qvty_0","sharegpt_R79o5xs_0","5ace29d7_1","sharegpt_g6KbKeo_0","sharegpt_j0MkERz_0"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_d6585ce8","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_f999b05b_1","answer_f999b05b_4","answer_f999b05b_2","answer_f999b05b_5","answer_f999b05b_3"],"packet_session_ids":["answer_f999b05b_5","answer_f999b05b_3","answer_f999b05b_4","4a79d078_4","answer_f999b05b_2","51c82c8e_2","c1e598cd_3","6ec9bed9","sharegpt_s8fhi1t_0","ultrachat_225491","ultrachat_531211","answer_f999b05b_1","sharegpt_xuR7z91_24","e9c1ef4b_2","5d4010bd","sharegpt_pontIlo_0"],"n_baseline_sessions":10,"listed_in_baseline":4,"listed_in_packet":5}
{"question_id":"gpt4_d6585ce9","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_f999b05c_1","answer_f999b05c_4","answer_f999b05c_2","answer_f999b05c_5","answer_f999b05c_3"],"packet_session_ids":["answer_f999b05c_5","58dd3f35","answer_f999b05c_2","answer_f999b05c_3","b3763b6b_1","answer_f999b05c_1","a554ed79_4","answer_f999b05c_4","87f5cb44","b691722f_1","60f44b7c_2","a15fa6eb","17a561cb_2","ultrachat_526090","a0201607_2","a5532feb_2"],"n_baseline_sessions":10,"listed_in_baseline":5,"listed_in_packet":5}
{"question_id":"gpt4_d84a3211","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_2880eb6c_3","answer_2880eb6c_1","answer_2880eb6c_4","answer_2880eb6c_2"],"packet_session_ids":["answer_2880eb6c_4","answer_2880eb6c_2","answer_2880eb6c_1","answer_2880eb6c_3","18d68208_1","700cc131_2","sharegpt_OHd1RQ7_37","ultrachat_83526","4a32d58c_2","e2b5e2cc_1","fd29aa98_1","sharegpt_qHNCIfF_0","13c55c69_1","sharegpt_iM38gBL_5","d1b9993e_2","sharegpt_sXKNzPE_29"],"n_baseline_sessions":10,"listed_in_baseline":4,"listed_in_packet":4}
{"question_id":"gpt4_d9af6064","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_da704e79_1","answer_da704e79_2"],"packet_session_ids":["answer_da704e79_1","answer_da704e79_2","sharegpt_w9YUs4c_0","0d9a6f01","98c83fe4","c77250d2","21623eaa_2","03b4d5d8_2","ultrachat_519452","d7fd8d23_2","sharegpt_i59HUGf_106","sharegpt_WjW4qki_0","cbc8f344_1","sharegpt_9srz3L6_23","sharegpt_e7QGPeE_0","0733ba45_4"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_e05b82a6","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_6350aa4f_4","answer_6350aa4f_3","answer_6350aa4f_2","answer_6350aa4f_1"],"packet_session_ids":["answer_6350aa4f_3","answer_6350aa4f_4","answer_6350aa4f_2","386f6df9","5b6096f8","ultrachat_43272","answer_6350aa4f_1","88e01130_1","ultrachat_237350","b405d3d8_1","5e4bb245_1","f2d7486b","aed6b1b6_1","6a0d566a_2","4645e4cf","sharegpt_pEpjnM2_19"],"n_baseline_sessions":10,"listed_in_baseline":4,"listed_in_packet":4}
{"question_id":"gpt4_e061b84f","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_8c64ce25_2","answer_8c64ce25_1","answer_8c64ce25_3"],"packet_session_ids":["9345f7dc_4","1446b088_2","ultrachat_129606","answer_8c64ce25_3","ultrachat_308277","0a6bf5e4_1","78d28576_2","77dd7700","sharegpt_8ns7j9U_0","ultrachat_356174","73bc3176_2","3275acf9","answer_8c64ce25_2","5a78688d_1","sharegpt_dQPyY7w_0","sharegpt_E3FiZj3_62"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":2}
{"question_id":"gpt4_e061b84g","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_8c64ce26_2","answer_8c64ce26_1","answer_8c64ce26_3"],"packet_session_ids":["9dac9e37_1","3929e6cc_1","answer_8c64ce26_3","ae15e8b6_1","sharegpt_rB6IP4G_0","68705467_1","ce584ba0","ultrachat_57659","sharegpt_783Lb5V_0","ultrachat_231231","sharegpt_cUXo8S0_0","answer_8c64ce26_2","answer_8c64ce26_1","sharegpt_HOO59Ue_99","1b44925a","ultrachat_213300"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":3}
{"question_id":"gpt4_e072b769","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_c19bd2bf_1"],"packet_session_ids":["answer_c19bd2bf_1","5558a42e_1","b9e32ff8_1","ultrachat_423979","ultrachat_371691","2fc9ce79_2","sharegpt_zdDMlRC_0","66d3fdb7_2","5ecb3466_1","4f7b5dc9_1","fa3c1896","sharegpt_1VhiETr_37","sharegpt_WVYlg4p_0","28368751_2"],"n_baseline_sessions":10,"listed_in_baseline":1,"listed_in_packet":1}
{"question_id":"gpt4_e414231e","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_e28c1f0d_1","answer_e28c1f0d_2"],"packet_session_ids":["answer_e28c1f0d_1","answer_e28c1f0d_2","7e3fa056_2","9f8fc173_3","sharegpt_KCGdZJP_0","d3065d85","aee32463_1","3f787a78_1","c87e6c56","602b4074_1","a459d477","sharegpt_3AnjBov_25","a490e4b8_1","sharegpt_CdnyHep_0","sharegpt_7svnJOO_41","d4439279_2"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_e414231f","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_e28c1f0e_1","answer_e28c1f0e_2"],"packet_session_ids":["answer_e28c1f0e_1","answer_e28c1f0e_2","ultrachat_150948","752c438c_3","deb5bb60","78ef59d0_1","07a26dfa_5","sharegpt_Rn9PjoJ_0","fe82a033_2","135f761b_1","c214e8ad","031061e6_4","0bd59f15_2","sharegpt_HFak2gI_0","3acb50ef_4","sharegpt_p57YcDV_15"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_ec93e27f","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_e3aa84c4_2","answer_e3aa84c4_1"],"packet_session_ids":["6b63bdc5_2","answer_e3aa84c4_1","answer_e3aa84c4_2","sharegpt_Sg0ctDe_14","2a1d13f4","ultrachat_133145","85846900_2","5de5c1ed_1","ultrachat_222818","5a994ed3_2","b76006cb_3","ultrachat_300272","e2304e5e_1","sharegpt_4rzGqc8_54","70348933","sharegpt_YblmreD_53"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_f2262a51","question_type":"multi-session","abstention":false,"listed_session_ids":["answer_55a6940c_3","answer_55a6940c_1","answer_55a6940c_2"],"packet_session_ids":["ultrachat_109996","sharegpt_BWMyoNr_0","0984a772","sharegpt_hChsWOp_128","sharegpt_eoEbthf_0","ultrachat_268434","dd81b163_1","f2ffaf25","161dd21d","ultrachat_139167","5fb3b5ac","sharegpt_1Vdj119_61","answer_55a6940c_2","956ce238","answer_55a6940c_3","answer_55a6940c_1"],"n_baseline_sessions":10,"listed_in_baseline":0,"listed_in_packet":3}
{"question_id":"gpt4_f420262c","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_d8a1af6b_1","answer_d8a1af6b_2","answer_d8a1af6b_3","answer_d8a1af6b_4","answer_d8a1af6b_5"],"packet_session_ids":["answer_d8a1af6b_3","answer_d8a1af6b_4","answer_d8a1af6b_1","answer_d8a1af6b_2","116bae09","answer_d8a1af6b_5","sharegpt_jFDrHZ3_0","d4e1a02d","ultrachat_446175","ultrachat_548517","sharegpt_B0riiep_0","sharegpt_3dtASzd_0","808f1b35_1","7169e342_1","b372c1e4_1","dbf644b3_1"],"n_baseline_sessions":10,"listed_in_baseline":5,"listed_in_packet":5}
{"question_id":"gpt4_f420262d","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_d8a1af6c_1","answer_d8a1af6c_2","answer_d8a1af6c_5","answer_d8a1af6c_4","answer_d8a1af6c_3"],"packet_session_ids":["answer_d8a1af6c_2","answer_d8a1af6c_5","answer_d8a1af6c_3","answer_d8a1af6c_1","answer_d8a1af6c_4","09e6f061","sharegpt_UUFCRmF_13","eba70b70","3c0ed3bf_4","9c46fb6a","27639dd8_3","db09198b","534716de","c391d96b_2","a51d15cd_1","eb3c6fb5"],"n_baseline_sessions":10,"listed_in_baseline":5,"listed_in_packet":5}
{"question_id":"gpt4_f49edff3","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_3e9fce53_1","answer_3e9fce53_2","answer_3e9fce53_3"],"packet_session_ids":["answer_3e9fce53_2","answer_3e9fce53_1","answer_3e9fce53_3","ultrachat_369361","7d33fcb4_1","dc7c53fa_4","ultrachat_44085","64574780","4798296c_2","bb27df5e_3","40a289b7_2","sharegpt_nbQ5RpR_0","20fa75e8_4","36f8b380_1","9f091256_2","ultrachat_437857"],"n_baseline_sessions":10,"listed_in_baseline":3,"listed_in_packet":3}
{"question_id":"gpt4_fa19884c","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_ff201786_1","answer_ff201786_2"],"packet_session_ids":["answer_ff201786_2","answer_ff201786_1","bb2180e9_3","ultrachat_423544","70de1bd2","a7b1b27c","128082f8_1","cbf48918_1","f3745025_1","f4f4b504_2","sharegpt_aRLrK6P_13","sharegpt_9FBCXM8_0","sharegpt_oPOTyid_141","8e895867","7ea7741b_2","ultrachat_57039"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_fa19884d","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_ff201787_1","answer_ff201787_2"],"packet_session_ids":["5f9dd782","ccc87da9_1","answer_ff201787_2","f910dc31_4","answer_ff201787_1","ultrachat_525919","040615bc_1","b76a47ad_2","5c98f7bf","8e3352fc_3","8f8f2ced_1","ebd2a973","55da3cbf_2","ultrachat_483034","ultrachat_176182","b35fadaa"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_fe651585","question_type":"temporal-reasoning","abstention":false,"listed_session_ids":["answer_65600ff6_1","answer_65600ff6_2"],"packet_session_ids":["sharegpt_gupA3qh_0","answer_65600ff6_1","answer_65600ff6_2","sharegpt_izuEpAx_20","da828711","e30c4a7b_2","ff6b8624","sharegpt_9IAVLQi_0","ultrachat_576354","bc1f1051_1","6a1a317d","987b36db_3","41dc34c4","e2b5e2cc_1","sharegpt_mJ7MnQS_219","965cda46"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}
{"question_id":"gpt4_fe651585_abs","question_type":"temporal-reasoning","abstention":true,"listed_session_ids":["answer_65600ff6_abs_2","answer_65600ff6_abs_1"],"packet_session_ids":["answer_65600ff6_abs_2","d9bce149_2","sharegpt_7PLgNll_0","ultrachat_238311","sharegpt_v6ZRge5_0","answer_65600ff6_abs_1","sharegpt_kTBVvbN_0","sharegpt_TBRPvuE_0","2fd8bf73_1","ultrachat_567592","sharegpt_8WI53Of_97","5a64dc48"],"n_baseline_sessions":10,"listed_in_baseline":2,"listed_in_packet":2}


==> anc/coverage/public-evidence-annotations.json <==
[
 {
  "question_id": "gpt4_2655b836",
  "question_type": "temporal-reasoning",
  "question": "What was the first issue I had with my new car after its first service?",
  "answer": "GPS system not functioning correctly",
  "answer_session_ids": [
   "answer_4be1b6b4_2",
   "answer_4be1b6b4_3",
   "answer_4be1b6b4_1"
  ]
 },
 {
  "question_id": "gpt4_2487a7cb",
  "question_type": "temporal-reasoning",
  "question": "Which event did I attend first, the 'Effective Time Management' workshop or the 'Data Analysis using Python' webinar?",
  "answer": "'Data Analysis using Python' webinar",
  "answer_session_ids": [
   "answer_1c6b85ea_1",
   "answer_1c6b85ea_2"
  ]
 },
 {
  "question_id": "gpt4_76048e76",
  "question_type": "temporal-reasoning",
  "question": "Which vehicle did I take care of first in February, the bike or the car?",
  "answer": "bike",
  "answer_session_ids": [
   "answer_b535969f_2",
   "answer_b535969f_1"
  ]
 },
 {
  "question_id": "gpt4_2312f94c",
  "question_type": "temporal-reasoning",
  "question": "Which device did I got first, the Samsung Galaxy S22 or the Dell XPS 13?",
  "answer": "Samsung Galaxy S22",
  "answer_session_ids": [
   "answer_5328c3c2_1",
   "answer_5328c3c2_2"
  ]
 },
 {
  "question_id": "0bb5a684",
  "question_type": "temporal-reasoning",
  "question": "How many days before the team meeting I was preparing for did I attend the workshop on 'Effective Communication in the Workplace'?",
  "answer": "7 days. 8 days (including the last day) is also acceptable.",
  "answer_session_ids": [
   "answer_e936197f_1",
   "answer_e936197f_2"
  ]
 },
 {
  "question_id": "08f4fc43",
  "question_type": "temporal-reasoning",
  "question": "How many days had passed between the Sunday mass at St. Mary's Church and the Ash Wednesday service at the cathedral?",
  "answer": "30 days. 31 days (including the last day) is also acceptable.",
  "answer_session_ids": [
   "answer_6ea1541e_2",
   "answer_6ea1541e_1"
  ]
 },
 {
  "question_id": "2c63a862",
  "question_type": "temporal-reasoning",
  "question": "How many days did it take for me to find a house I loved after starting to work with Rachel?",
  "answer": "14 days. 15 days (including the last day) is also acceptable.",
  "answer_session_ids": [
   "answer_d39b7977_1",
   "answer_d39b7977_2"
  ]
 },
 {
  "question_id": "gpt4_385a5000",
  "question_type": "temporal-reasoning",
  "question": "Which seeds were started first, the tomatoes or the marigolds?",
  "answer": "Tomatoes",
  "answer_session_ids": [
   "answer_7a4a93f1_2",
   "answer_7a4a93f1_1"
  ]
 },
 {
  "question_id": "2a1811e2",
  "question_type": "temporal-reasoning",
  "question": "How many days had passed between the Hindu festival of Holi and the Sunday mass at St. Mary's Church?",
  "answer": "21 days. 22 days (including the last day) is also acceptable.",
  "answer_session_ids": [
   "answer_1cc3cd0c_2",
   "answer_1cc3cd0c_1"
  ]
 },
 {
  "question_id": "bbf86515",
  "question_type": "temporal-reasoning",
  "question": "How many days before the 'Rack Fest' did I participate in the 'Turbocharged Tuesdays' event?",
  "answer": "4 days.",
  "answer_session_ids": [
   "answer_b3763b6b_1",
   "answer_b3763b6b_2"
  ]
 },
 {
  "question_id": "gpt4_5dcc0aab",
  "question_type": "temporal-reasoning",
  "question": "Which pair of shoes did I clean last month?",
  "answer": "white Adidas sneakers",
  "answer_session_ids": [
   "answer_099c1b6c_3",
   "answer_099c1b6c_1",
   "answer_099c1b6c_2",
   "answer_099c1b6c_4",
   "answer_099c1b6c_5"
  ]
 },
 {
  "question_id": "gpt4_0b2f1d21",
  "question_type": "temporal-reasoning",
  "question": "Which event happened first, the purchase of the coffee maker or the malfunction of the stand mixer?",
  "answer": "The malfunction of the stand mixer",
  "answer_session_ids": [
   "answer_c4e5d969_1",
   "answer_c4e5d969_2"
  ]
 },
 {
  "question_id": "f0853d11",
  "question_type": "temporal-reasoning",
  "question": "How many days had passed between the 'Walk for Hunger' event and the 'Coastal Cleanup' event?",
  "answer": "14 days. 8 days (including the last day) is also acceptable.",
  "answer_session_ids": [
   "answer_932ea3bf_2",
   "answer_932ea3bf_1"
  ]
 },
 {
  "question_id": "gpt4_6ed717ea",
  "question_type": "temporal-reasoning",
  "question": "Which item did I purchase first, the dog bed for Max or the training pads for Luna?",
  "answer": "Training pads for Luna",
  "answer_session_ids": [
   "answer_d50a8a33_2",
   "answer_d50a8a33_1"
  ]
 },
 {
  "question_id": "gpt4_70e84552",
  "question_type": "temporal-reasoning",
  "question": "Which task did I complete first, fixing the fence or trimming the goats' hooves?",
  "answer": "Fixing the fence",
  "answer_session_ids": [
   "answer_b3070ec4_1",
   "answer_b3070ec4_2"
  ]
 },
 {
  "question_id": "a3838d2b",
  "question_type": "temporal-reasoning",
  "question": "How many charity events did I participate in before the 'Run for the Cure' event?",
  "answer": "4",
  "answer_session_ids": [
   "answer_4ffa04a2_1",
   "answer_4ffa04a2_6",
   "answer_4ffa04a2_5",
   "answer_4ffa04a2_4",
   "answer_4ffa04a2_2",
   "answer_4ffa04a2_3"
  ]
 },
 {
  "question_id": "gpt4_93159ced",
  "question_type": "temporal-reasoning",
  "question": "How long have I been working before I started my current job at NovaTech?",
  "answer": "4 years and 9 months",
  "answer_session_ids": [
   "answer_e5131a1b_1",
   "answer_e5131a1b_2"
  ]
 },
 {
  "question_id": "gpt4_2d58bcd6",
  "question_type": "temporal-reasoning",
  "question": "Which book did I finish reading first, 'The Hate U Give' or 'The Nightingale'?",
  "answer": "'The Hate U Give'",
  "answer_session_ids": [
   "answer_3e11e0ae_2",
   "answer_3e11e0ae_1"
  ]
 },
 {
  "question_id": "gpt4_65aabe59",
  "question_type": "temporal-reasoning",
  "question": "Which device did I set up first, the smart thermostat or the mesh network system?",
  "answer": "Smart thermostat",
  "answer_session_ids": [
   "answer_30dfe889_2",
   "answer_30dfe889_1"
  ]
 },
 {
  "question_id": "982b5123",
  "question_type": "temporal-reasoning",
  "question": "How many months ago did I book the Airbnb in San Francisco?",
  "answer": "Five months ago",
  "answer_session_ids": [
   "answer_ab603dd5_2",
   "answer_ab603dd5_1"
  ]
 },
 {
  "question_id": "b9cfe692",
  "question_type": "temporal-reasoning",
  "question": "How long did I take to finish 'The Seven Husbands of Evelyn Hugo' and 'The Nightingale' combined?",
  "answer": "5.5 weeks",
  "answer_session_ids": [
   "answer_5e3bb940_1",
   "answer_5e3bb940_3",
   "answer_5e3bb940_2"
  ]
 },
 {
  "question_id": "gpt4_4edbafa2",
  "question_type": "temporal-reasoning",
  "question": "What was the date on which I attended the first BBQ event in June?",
  "answer": "June 3rd",
  "answer_session_ids": [
   "answer_0a00c163_1",
   "answer_0a00c163_2"
  ]
 },
 {
  "question_id": "c8090214",
  "question_type": "temporal-reasoning",
  "question": "How many days before I bought the iPhone 13 Pro did I attend the Holiday Market?",
  "answer": "7 days. 8 days (including the last day) is also acceptable.",
  "answer_session_ids": [
   "answer_70dc7d08_1",
   "answer_70dc7d08_2"
  ]
 },
 {
  "question_id": "gpt4_483dd43c",
  "question_type": "temporal-reasoning",
  "question": "Which show did I start watching first, 'The Crown' or 'Game of Thrones'?",
  "answer": "'Game of Thrones'",
  "answer_session_ids": [
   "answer_fb793c87_2",
   "answer_fb793c87_1"
  ]
 },
 {
  "question_id": "e4e14d04",
  "question_type": "temporal-reasoning",
  "question": "How long had I been a member of 'Book Lovers Unite' when I attended the meetup?",
  "answer": "Two weeks",
  "answer_session_ids": [
   "answer_cf425855_2",
   "answer_cf425855_1"
  ]
 },
 {
  "question_id": "c9f37c46",
  "question_type": "temporal-reasoning",
  "question": "How long had I been watching stand-up comedy specials regularly when I attended the open mic night at the local comedy club?",
  "answer": "2 months",
  "answer_session_ids": [
   "answer_cdba3d9f_1",
   "answer_cdba3d9f_2"
  ]
 },
 {
  "question_id": "gpt4_2c50253f",
  "question_type": "temporal-reasoning",
  "question": "What time do I wake up on Tuesdays and Thursdays?",
  "answer": "6:45 AM",
  "answer_session_ids": [
   "answer_9af4e346_1",
   "answer_9af4e346_2"
  ]
 },
 {
  "question_id": "dcfa8644",
  "question_type": "temporal-reasoning",
  "question": "How many days had passed since I bought my Adidas running shoes when I realized one of the shoelaces on my old Converse sneakers had broken?",
  "answer": "14 days. 15 days (including the last day) is also acceptable.",
  "answer_session_ids": [
   "answer_5e3eeb12_1",
   "answer_5e3eeb12_2"
  ]
 },
 {
  "question_id": "gpt4_b4a80587",
  "question_type": "temporal-reasoning",
  "question": "Which event happened first, the road trip to the coast or the arrival of the new prime lens?",
  "answer": "The arrival of the new prime lens",
  "answer_session_ids": [
   "answer_b9d9150e_2",
   "answer_b9d9150e_1"
  ]
 },
 {
  "question_id": "gpt4_9a159967",
  "question_type": "temporal-reasoning",
  "question": "Which airline did I fly with the most in March and April?",
  "answer": "United Airlines",
  "answer_session_ids": [
   "answer_8a42fedf_1",
   "answer_8a42fedf_3",
   "answer_8a42fedf_2"
  ]
 },
 {
  "question_id": "cc6d1ec1",
  "question_type": "temporal-reasoning",
  "question": "How long had I been bird watching when I attended the bird watching workshop?",
  "answer": "Two months",
  "answer_session_ids": [
   "answer_be73098b_1",
   "answer_be73098b_2"
  ]
 },
 {
  "question_id": "gpt4_8c8961ae",
  "question_type": "temporal-reasoning",
  "question": "Which trip did I take first, the one to Europe with family or the solo trip to Thailand?",
  "answer": "The solo trip to Thailand",
  "answer_session_ids": [
   "answer_72d9aa58_2",
   "answer_72d9aa58_1"
  ]
 },
 {
  "question_id": "gpt4_d9af6064",
  "question_type": "temporal-reasoning",
  "question": "Which device did I set up first, the smart thermostat or the new router?",
  "answer": "new router",
  "answer_session_ids": [
   "answer_da704e79_1",
   "answer_da704e79_2"
  ]
 },
 {
  "question_id": "gpt4_7de946e7",
  "question_type": "temporal-reasoning",
  "question": "Which health issue did I deal with first, the persistent cough or the skin tag removal?",
  "answer": "Persistent cough",
  "answer_session_ids": [
   "answer_6a78e959_1",
   "answer_6a78e959_2"
  ]
 },
 {
  "question_id": "d01c6aa8",
  "question_type": "temporal-reasoning",
  "question": "How old was I when I moved to the United States?",
  "answer": "27",
  "answer_session_ids": [
   "answer_991d55e5_1",
   "answer_991d55e5_2"
  ]
 },
 {
  "question_id": "993da5e2",
  "question_type": "temporal-reasoning",
  "question": "How long had I been using the new area rug when I rearranged my living room furniture?",
  "answer": "One week. Answers ranging from 7 days to 10 days are also acceptable.",
  "answer_session_ids": [
   "answer_54f0d6f9_2",
   "answer_54f0d6f9_1"
  ]
 },
 {
  "question_id": "a3045048",
  "question_type": "temporal-reasoning",
  "question": "How many days before my best friend's birthday party did I order her gift?",
  "answer": "7 days. 8 days (including the last day) is also acceptable.",
  "answer_session_ids": [
   "answer_016f6bd4_1",
   "answer_016f6bd4_2"
  ]
 },
 {
  "question_id": "gpt4_d31cdae3",
  "question_type": "temporal-reasoning",
  "question": "Which trip did the narrator take first, the solo trip to Europe or the family road trip across the American Southwest?",
  "answer": "The family road trip across the American Southwest",
  "answer_session_ids": [
   "answer_8464304d_1",
   "answer_8464304d_2"
  ]
 },
 {
  "question_id": "gpt4_cd90e484",
  "question_type": "temporal-reasoning",
  "question": "How long did I use my new binoculars before I saw the American goldfinches returning to the area?",
  "answer": "Two weeks",
  "answer_session_ids": [
   "answer_aa930b56_2",
   "answer_aa930b56_1"
  ]
 },
 {
  "question_id": "gpt4_88806d6e",
  "question_type": "temporal-reasoning",
  "question": "Who did I meet first, Mark and Sarah or Tom?",
  "answer": "Tom",
  "answer_session_ids": [
   "answer_e60a93ff_2",
   "answer_e60a93ff_1"
  ]
 },
 {
  "question_id": "gpt4_4cd9eba1",
  "question_type": "temporal-reasoning",
  "question": "How many weeks have I been accepted into the exchange program when I started attending the pre-departure orientation sessions?",
  "answer": "one week",
  "answer_session_ids": [
   "answer_5fcca8bc_2",
   "answer_5fcca8bc_1"
  ]
 },
 {
  "question_id": "gpt4_93f6379c",
  "question_type": "temporal-reasoning",
  "question": "Which group did I join first, 'Page Turners' or 'Marketing Professionals'?",
  "answer": "Page Turners",
  "answer_session_ids": [
   "answer_544fe66c_2",
   "answer_544fe66c_1",
   "answer_544fe66c_3"
  ]
 },
 {
  "question_id": "b29f3365",
  "question_type": "temporal-reasoning",
  "question": "How long had I been taking guitar lessons when I bought the new guitar amp?",
  "answer": "Four weeks",
  "answer_session_ids": [
   "answer_436d4309_1",
   "answer_436d4309_2"
  ]
 },
 {
  "question_id": "gpt4_2f56ae70",
  "question_type": "temporal-reasoning",
  "question": "Which streaming service did I start using most recently?",
  "answer": "Disney+",
  "answer_session_ids": [
   "answer_7a36e820_2",
   "answer_7a36e820_1",
   "answer_7a36e820_3"
  ]
 },
 {
  "question_id": "6613b389",
  "question_type": "temporal-reasoning",
  "question": "How many months before my anniversary did Rachel get engaged?",
  "answer": "2",
  "answer_session_ids": [
   "answer_aaf71ce2_2",
   "answer_aaf71ce2_1",
   "answer_aaf71ce2_3"
  ]
 },
 {
  "question_id": "gpt4_78cf46a3",
  "question_type": "temporal-reasoning",
  "question": "Which event happened first, the narrator losing their phone charger or the narrator receiving their new phone case?",
  "answer": "Receiving the new phone case",
  "answer_session_ids": [
   "answer_5a78688d_2",
   "answer_5a78688d_1"
  ]
 },
 {
  "question_id": "gpt4_0a05b494",
  "question_type": "temporal-reasoning",
  "question": "Who did I meet first, the woman selling jam at the farmer's market or the tourist from Australia?",
  "answer": "the woman selling jam at the farmer's market",
  "answer_session_ids": [
   "answer_a68db5db_2",
   "answer_a68db5db_1"
  ]
 },
 {
  "question_id": "gpt4_1a1dc16d",
  "question_type": "temporal-reasoning",
  "question": "Which event happened first, the meeting with Rachel or the pride parade?",
  "answer": "The meeting with Rachel",
  "answer_session_ids": [
   "answer_faad7d7a_2",
   "answer_faad7d7a_1"
  ]
 },
 {
  "question_id": "gpt4_2f584639",
  "question_type": "temporal-reasoning",
  "question": "Which gift did I buy first, the necklace for my sister or the photo album for my mom?",
  "answer": "the photo album for my mom",
  "answer_session_ids": [
   "answer_11a8f823_2",
   "answer_11a8f823_1"
  ]
 },
 {
  "question_id": "gpt4_213fd887",
  "question_type": "temporal-reasoning",
  "question": "Which event did I participate in first, the volleyball league or the charity 5K run to raise money for a local children's hospital?",
  "answer": "volleyball league",
  "answer_session_ids": [
   "answer_53582e7e_1",
   "answer_53582e7e_2"
  ]
 },
 {
  "question_id": "gpt4_5438fa52",
  "question_type": "temporal-reasoning",
  "question": "Which event happened first, my attendance at a cultural festival or the start of my Spanish classes?",
  "answer": "Spanish classes",
  "answer_session_ids": [
   "answer_b10f3828_2",
   "answer_b10f3828_1"
  ]
 },
 {
  "question_id": "gpt4_c27434e8",
  "question_type": "temporal-reasoning",
  "question": "Which project did I start first, the Ferrari model or the Japanese Zero fighter plane model?",
  "answer": "Japanese Zero fighter plane model",
  "answer_session_ids": [
   "answer_d8e33f5c_1",
   "answer_d8e33f5c_2"
  ]
 },
 {
  "question_id": "gpt4_fe651585",
  "question_type": "temporal-reasoning",
  "question": "Who became a parent first, Rachel or Alex?",
  "answer": "Alex",
  "answer_session_ids": [
   "answer_65600ff6_1",
   "answer_65600ff6_2"
  ]
 },
 {
  "question_id": "8c18457d",
  "question_type": "temporal-reasoning",
  "question": "How many days had passed between the day I bought a gift for my brother's graduation ceremony and the day I bought a birthday gift for my best friend?",
  "answer": "7 days. 8 days (including the last day) is also acceptable.",
  "answer_session_ids": [
   "answer_124f5dc3_2",
   "answer_124f5dc3_1"
  ]
 },
 {
  "question_id": "gpt4_70e84552_abs",
  "question_type": "temporal-reasoning",
  "question": "Which task did I complete first, fixing the fence or purchasing three cows from Peter?",
  "answer": "The information provided is not enough. You mentioned fixing the fence but did not mention purchasing cows from Peter.",
  "answer_session_ids": [
   "answer_b3070ec4_abs_1",
   "answer_b3070ec4_abs_2"
  ]
 },
 {
  "question_id": "gpt4_93159ced_abs",
  "question_type": "temporal-reasoning",
  "question": "How long have I been working before I started my current job at Google?",
  "answer": "The information provided is not enough. From the information provided, You haven't started working at Google yet.",
  "answer_session_ids": [
   "answer_e5131a1b_abs_2",
   "answer_e5131a1b_abs_1"
  ]
 },
 {
  "question_id": "982b5123_abs",
  "question_type": "temporal-reasoning",
  "question": "When did I book the Airbnb in Sacramento?",
  "answer": "The information provided is not enough. You only mentioned booking Airbnb in San Francisco.",
  "answer_session_ids": [
   "answer_ab603dd5_abs_1",
   "answer_ab603dd5_abs_2"
  ]
 },
 {
  "question_id": "c8090214_abs",
  "question_type": "temporal-reasoning",
  "question": "How many days before I bought my iPad did I attend the Holiday Market?",
  "answer": "The information provided is not enough. You mentioned getting the iPhone 13 Pro and attending the market, but you did not mention buying an iPad.",
  "answer_session_ids": [
   "answer_70dc7d08_abs_2",
   "answer_70dc7d08_abs_1"
  ]
 },
 {
  "question_id": "gpt4_c27434e8_abs",
  "question_type": "temporal-reasoning",
  "question": "Which project did I start first, the Ferrari model or the Porsche 991 Turbo S model?",
  "answer": "The information provided is not enough. You did not mention starting the Porsche 991 Turbo S model.",
  "answer_session_ids": [
   "answer_d8e33f5c_abs_1",
   "answer_d8e33f5c_abs_2"
  ]
 },
 {
  "question_id": "gpt4_fe651585_abs",
  "question_type": "temporal-reasoning",
  "question": "Who became a parent first, Tom or Alex?",
  "answer": "The information provided is not enough. You mentioned Alex becoming a parent in January, but you didn't mention anything about Tom.",
  "answer_session_ids": [
   "answer_65600ff6_abs_2",
   "answer_65600ff6_abs_1"
  ]
 },
 {
  "question_id": "0a995998",
  "question_type": "multi-session",
  "question": "How many items of clothing do I need to pick up or return from a store?",
  "answer": 3,
  "answer_session_ids": [
   "answer_afa9873b_2",
   "answer_afa9873b_3",
   "answer_afa9873b_1"
  ]
 },
 {
  "question_id": "6d550036",
  "question_type": "multi-session",
  "question": "How many projects have I led or am currently leading?",
  "answer": 2,
  "answer_session_ids": [
   "answer_ec904b3c_4",
   "answer_ec904b3c_2",
   "answer_ec904b3c_1",
   "answer_ec904b3c_3"
  ]
 },
 {
  "question_id": "gpt4_59c863d7",
  "question_type": "multi-session",
  "question": "How many model kits have I worked on or bought?",
  "answer": "I have worked on or bought five model kits. The scales of the models are: Revell F-15 Eagle (scale not mentioned), Tamiya 1/48 scale Spitfire Mk.V, 1/16 scale German Tiger I tank, 1/72 scale B-29 bomber, and 1/24 scale '69 Camaro.",
  "answer_session_ids": [
   "answer_593bdffd_1",
   "answer_593bdffd_2",
   "answer_593bdffd_3",
   "answer_593bdffd_4"
  ]
 },
 {
  "question_id": "b5ef892d",
  "question_type": "multi-session",
  "question": "How many days did I spend on camping trips in the United States this year?",
  "answer": "8 days.",
  "answer_session_ids": [
   "answer_a8b4290f_2",
   "answer_a8b4290f_3",
   "answer_a8b4290f_1"
  ]
 },
 {
  "question_id": "e831120c",
  "question_type": "multi-session",
  "question": "How many weeks did it take me to watch all the Marvel Cinematic Universe movies and the main Star Wars films?",
  "answer": "3.5 weeks",
  "answer_session_ids": [
   "answer_86c505e7_1",
   "answer_86c505e7_2"
  ]
 },
 {
  "question_id": "3a704032",
  "question_type": "multi-session",
  "question": "How many plants did I acquire in the last month?",
  "answer": 3,
  "answer_session_ids": [
   "answer_c2204106_2",
   "answer_c2204106_3",
   "answer_c2204106_1"
  ]
 },
 {
  "question_id": "gpt4_d84a3211",
  "question_type": "multi-session",
  "question": "How much total money have I spent on bike-related expenses since the start of the year?",
  "answer": "$185",
  "answer_session_ids": [
   "answer_2880eb6c_3",
   "answer_2880eb6c_1",
   "answer_2880eb6c_4",
   "answer_2880eb6c_2"
  ]
 },
 {
  "question_id": "aae3761f",
  "question_type": "multi-session",
  "question": "How many hours in total did I spend driving to my three road trip destinations combined?",
  "answer": "15 hours for getting to the three destinations (or 30 hours for the round trip)",
  "answer_session_ids": [
   "answer_526354c8_1",
   "answer_526354c8_2",
   "answer_526354c8_3"
  ]
 },
 {
  "question_id": "gpt4_f2262a51",
  "question_type": "multi-session",
  "question": "How many different doctors did I visit?",
  "answer": "I visited three different doctors: a primary care physician, an ENT specialist, and a dermatologist.",
  "answer_session_ids": [
   "answer_55a6940c_3",
   "answer_55a6940c_1",
   "answer_55a6940c_2"
  ]
 },
 {
  "question_id": "dd2973ad",
  "question_type": "multi-session",
  "question": "What time did I go to bed on the day before I had a doctor's appointment?",
  "answer": "2 AM",
  "answer_session_ids": [
   "answer_f9de4602_1",
   "answer_f9de4602_2"
  ]
 },
 {
  "question_id": "c4a1ceb8",
  "question_type": "multi-session",
  "question": "How many different types of citrus fruits have I used in my cocktail recipes?",
  "answer": 3,
  "answer_session_ids": [
   "answer_56d02cab_3",
   "answer_56d02cab_2",
   "answer_56d02cab_1",
   "answer_56d02cab_4"
  ]
 },
 {
  "question_id": "gpt4_a56e767c",
  "question_type": "multi-session",
  "question": "How many movie festivals that I attended?",
  "answer": "I attended four movie festivals.",
  "answer_session_ids": [
   "answer_cf9e3940_1",
   "answer_cf9e3940_2",
   "answer_cf9e3940_3"
  ]
 },
 {
  "question_id": "6cb6f249",
  "question_type": "multi-session",
  "question": "How many days did I take social media breaks in total?",
  "answer": "17 days",
  "answer_session_ids": [
   "answer_a4204937_1",
   "answer_a4204937_2"
  ]
 },
 {
  "question_id": "46a3abf7",
  "question_type": "multi-session",
  "question": "How many tanks do I currently have, including the one I set up for my friend's kid?",
  "answer": 3,
  "answer_session_ids": [
   "answer_c65042d7_2",
   "answer_c65042d7_1",
   "answer_c65042d7_3"
  ]
 },
 {
  "question_id": "36b9f61e",
  "question_type": "multi-session",
  "question": "What is the total amount I spent on luxury items in the past few months?",
  "answer": "$2,500",
  "answer_session_ids": [
   "answer_ef74281f_2",
   "answer_ef74281f_3",
   "answer_ef74281f_1"
  ]
 },
 {
  "question_id": "28dc39ac",
  "question_type": "multi-session",
  "question": "How many hours have I spent playing games in total?",
  "answer": "140 hours",
  "answer_session_ids": [
   "answer_8d015d9d_3",
   "answer_8d015d9d_1",
   "answer_8d015d9d_2",
   "answer_8d015d9d_5",
   "answer_8d015d9d_4"
  ]
 },
 {
  "question_id": "gpt4_2f8be40d",
  "question_type": "multi-session",
  "question": "How many weddings have I attended in this year?",
  "answer": "I attended three weddings. The couples were Rachel and Mike, Emily and Sarah, and Jen and Tom.",
  "answer_session_ids": [
   "answer_e7b0637e_1",
   "answer_e7b0637e_3",
   "answer_e7b0637e_2"
  ]
 },
 {
  "question_id": "2e6d26dc",
  "question_type": "multi-session",
  "question": "How many babies were born to friends and family members in the last few months?",
  "answer": 5,
  "answer_session_ids": [
   "answer_fa526fc0_3",
   "answer_fa526fc0_4",
   "answer_fa526fc0_1",
   "answer_fa526fc0_2"
  ]
 },
 {
  "question_id": "gpt4_15e38248",
  "question_type": "multi-session",
  "question": "How many pieces of furniture did I buy, assemble, sell, or fix in the past few months?",
  "answer": "4",
  "answer_session_ids": [
   "answer_8858d9dc_3",
   "answer_8858d9dc_2",
   "answer_8858d9dc_1",
   "answer_8858d9dc_4"
  ]
 },
 {
  "question_id": "88432d0a",
  "question_type": "multi-session",
  "question": "How many times did I bake something in the past two weeks?",
  "answer": 4,
  "answer_session_ids": [
   "answer_733e443a_3",
   "answer_733e443a_1",
   "answer_733e443a_2",
   "answer_733e443a_4"
  ]
 },
 {
  "question_id": "80ec1f4f",
  "question_type": "multi-session",
  "question": "How many different museums or galleries did I visit in the month of February?",
  "answer": 2,
  "answer_session_ids": [
   "answer_990c8992_3",
   "answer_990c8992_2",
   "answer_990c8992_1"
  ]
 },
 {
  "question_id": "d23cf73b",
  "question_type": "multi-session",
  "question": "How many different cuisines have I learned to cook or tried out in the past few months?",
  "answer": 4,
  "answer_session_ids": [
   "answer_5a0d28f8_4",
   "answer_5a0d28f8_2",
   "answer_5a0d28f8_1",
   "answer_5a0d28f8_3"
  ]
 },
 {
  "question_id": "gpt4_7fce9456",
  "question_type": "multi-session",
  "question": "How many properties did I view before making an offer on the townhouse in the Brookside neighborhood?",
  "answer": "I viewed four properties before making an offer on the townhouse in the Brookside neighborhood. The reasons I didn't make an offer on them were: the kitchen of the bungalow needed serious renovation, the property in Cedar Creek was out of my budget, the noise from the highway was a deal-breaker for the 1-bedroom condo, and my offer on the 2-bedroom condo was rejected due to a higher bid.",
  "answer_session_ids": [
   "answer_a679a86a_3",
   "answer_a679a86a_1",
   "answer_a679a86a_5",
   "answer_a679a86a_4",
   "answer_a679a86a_2"
  ]
 },
 {
  "question_id": "d682f1a2",
  "question_type": "multi-session",
  "question": "How many different types of food delivery services have I used recently?",
  "answer": 3,
  "answer_session_ids": [
   "answer_c008e5df_3",
   "answer_c008e5df_1",
   "answer_c008e5df_2"
  ]
 },
 {
  "question_id": "7024f17c",
  "question_type": "multi-session",
  "question": "How many hours of jogging and yoga did I do last week?",
  "answer": "0.5 hours",
  "answer_session_ids": [
   "answer_a21f3697_3",
   "answer_a21f3697_2",
   "answer_a21f3697_1"
  ]
 },
 {
  "question_id": "gpt4_5501fe77",
  "question_type": "multi-session",
  "question": "Which social media platform did I gain the most followers on over the past month?",
  "answer": "TikTok",
  "answer_session_ids": [
   "answer_203bf3fa_2",
   "answer_203bf3fa_1",
   "answer_203bf3fa_3"
  ]
 },
 {
  "question_id": "gpt4_2ba83207",
  "question_type": "multi-session",
  "question": "Which grocery store did I spend the most money at in the past month?",
  "answer": "Thrive Market",
  "answer_session_ids": [
   "answer_6a3b5c13_2",
   "answer_6a3b5c13_1",
   "answer_6a3b5c13_3",
   "answer_6a3b5c13_4"
  ]
 },
 {
  "question_id": "2318644b",
  "question_type": "multi-session",
  "question": "How much more did I spend on accommodations per night in Hawaii compared to Tokyo?",
  "answer": "$270",
  "answer_session_ids": [
   "answer_eaa8e3ef_1",
   "answer_eaa8e3ef_2"
  ]
 },
 {
  "question_id": "2ce6a0f2",
  "question_type": "multi-session",
  "question": "How many different art-related events did I attend in the past month?",
  "answer": 4,
  "answer_session_ids": [
   "answer_901a6763_3",
   "answer_901a6763_4",
   "answer_901a6763_1",
   "answer_901a6763_2"
  ]
 },
 {
  "question_id": "gpt4_d12ceb0e",
  "question_type": "multi-session",
  "question": "What is the average age of me, my parents, and my grandparents?",
  "answer": "59.6",
  "answer_session_ids": [
   "answer_2504635e_1",
   "answer_2504635e_2",
   "answer_2504635e_3"
  ]
 },
 {
  "question_id": "00ca467f",
  "question_type": "multi-session",
  "question": "How many doctor's appointments did I go to in March?",
  "answer": 2,
  "answer_session_ids": [
   "answer_39900a0a_1",
   "answer_39900a0a_2",
   "answer_39900a0a_3"
  ]
 },
 {
  "question_id": "b3c15d39",
  "question_type": "multi-session",
  "question": "How many days did it take for me to receive the new remote shutter release after I ordered it?",
  "answer": "5 days. 6 days (including the last day) is also acceptable.",
  "answer_session_ids": [
   "answer_05d808e6_2",
   "answer_05d808e6_1"
  ]
 },
 {
  "question_id": "gpt4_31ff4165",
  "question_type": "multi-session",
  "question": "How many health-related devices do I use in a day?",
  "answer": "4",
  "answer_session_ids": [
   "answer_02b63d04_2",
   "answer_02b63d04_1",
   "answer_02b63d04_5",
   "answer_02b63d04_3",
   "answer_02b63d04_4"
  ]
 },
 {
  "question_id": "eeda8a6d",
  "question_type": "multi-session",
  "question": "How many fish are there in total in both of my aquariums?",
  "answer": 17,
  "answer_session_ids": [
   "answer_3e5fea0e_1",
   "answer_3e5fea0e_2"
  ]
 },
 {
  "question_id": "2788b940",
  "question_type": "multi-session",
  "question": "How many fitness classes do I attend in a typical week?",
  "answer": 5,
  "answer_session_ids": [
   "answer_8f6b938d_4",
   "answer_8f6b938d_1",
   "answer_8f6b938d_3",
   "answer_8f6b938d_2"
  ]
 },
 {
  "question_id": "60bf93ed",
  "question_type": "multi-session",
  "question": "How many days did it take for my laptop backpack to arrive after I bought it?",
  "answer": "5 days. 6 days (including the last day) is also acceptable.",
  "answer_session_ids": [
   "answer_e0956e0a_1",
   "answer_e0956e0a_2"
  ]
 },
 {
  "question_id": "9d25d4e0",
  "question_type": "multi-session",
  "question": "How many pieces of jewelry did I acquire in the last two months?",
  "answer": 3,
  "answer_session_ids": [
   "answer_fcff2dc4_1",
   "answer_fcff2dc4_3",
   "answer_fcff2dc4_2"
  ]
 },
 {
  "question_id": "129d1232",
  "question_type": "multi-session",
  "question": "How much money did I raise in total through all the charity events I participated in?",
  "answer": "$5,850",
  "answer_session_ids": [
   "answer_1de862d6_1",
   "answer_1de862d6_2",
   "answer_1de862d6_3"
  ]
 },
 {
  "question_id": "60472f9c",
  "question_type": "multi-session",
  "question": "How many projects have I been working on simultaneously, excluding my thesis?",
  "answer": 2,
  "answer_session_ids": [
   "answer_e7fe8c8b_2",
   "answer_e7fe8c8b_1",
   "answer_e7fe8c8b_3"
  ]
 },
 {
  "question_id": "gpt4_194be4b3",
  "question_type": "multi-session",
  "question": "How many musical instruments do I currently own?",
  "answer": "I currently own 4 musical instruments. I've had the Fender Stratocaster electric guitar for 5 years, the Yamaha FG800 acoustic guitar for 8 years, the 5-piece Pearl Export drum set for an unspecified amount of time, and the Korg B1 piano for 3 years.",
  "answer_session_ids": [
   "answer_3826dc55_5",
   "answer_3826dc55_3",
   "answer_3826dc55_2",
   "answer_3826dc55_4",
   "answer_3826dc55_1"
  ]
 },
 {
  "question_id": "a9f6b44c",
  "question_type": "multi-session",
  "question": "How many bikes did I service or plan to service in March?",
  "answer": 2,
  "answer_session_ids": [
   "answer_cc021f81_3",
   "answer_cc021f81_2",
   "answer_cc021f81_1"
  ]
 },
 {
  "question_id": "d851d5ba",
  "question_type": "multi-session",
  "question": "How much money did I raise for charity in total?",
  "answer": "$3,750",
  "answer_session_ids": [
   "answer_5cdf9bd2_4",
   "answer_5cdf9bd2_1",
   "answer_5cdf9bd2_2",
   "answer_5cdf9bd2_3"
  ]
 },
 {
  "question_id": "5a7937c8",
  "question_type": "multi-session",
  "question": "How many days did I spend participating in faith-related activities in December?",
  "answer": "3 days.",
  "answer_session_ids": [
   "answer_4cef8a3c_3",
   "answer_4cef8a3c_2",
   "answer_4cef8a3c_1"
  ]
 },
 {
  "question_id": "gpt4_ab202e7f",
  "question_type": "multi-session",
  "question": "How many kitchen items did I replace or fix?",
  "answer": "I replaced or fixed five items: the kitchen faucet, the kitchen mat, the toaster, the coffee maker, and the kitchen shelves.",
  "answer_session_ids": [
   "answer_728deb4d_3",
   "answer_728deb4d_1",
   "answer_728deb4d_2",
   "answer_728deb4d_5",
   "answer_728deb4d_4"
  ]
 },
 {
  "question_id": "gpt4_e05b82a6",
  "question_type": "multi-session",
  "question": "How many times did I ride rollercoasters across all the events I attended from July to October?",
  "answer": "10 times",
  "answer_session_ids": [
   "answer_6350aa4f_4",
   "answer_6350aa4f_3",
   "answer_6350aa4f_2",
   "answer_6350aa4f_1"
  ]
 },
 {
  "question_id": "gpt4_731e37d7",
  "question_type": "multi-session",
  "question": "How much total money did I spend on attending workshops in the last four months?",
  "answer": "$720",
  "answer_session_ids": [
   "answer_826d51da_3",
   "answer_826d51da_4",
   "answer_826d51da_2",
   "answer_826d51da_1"
  ]
 },
 {
  "question_id": "edced276",
  "question_type": "multi-session",
  "question": "How many days did I spend in total traveling in Hawaii and in New York City?",
  "answer": "15 days",
  "answer_session_ids": [
   "answer_60e8941a_2",
   "answer_60e8941a_1"
  ]
 },
 {
  "question_id": "10d9b85a",
  "question_type": "multi-session",
  "question": "How many days did I spend attending workshops, lectures, and conferences in April?",
  "answer": "3 days",
  "answer_session_ids": [
   "answer_e0585cb5_1",
   "answer_e0585cb5_2"
  ]
 },
 {
  "question_id": "e3038f8c",
  "question_type": "multi-session",
  "question": "How many rare items do I have in total?",
  "answer": 99,
  "answer_session_ids": [
   "answer_b6018747_4",
   "answer_b6018747_2",
   "answer_b6018747_1",
   "answer_b6018747_3"
  ]
 },
 {
  "question_id": "2b8f3739",
  "question_type": "multi-session",
  "question": "What is the total amount of money I earned from selling my products at the markets?",
  "answer": "$495",
  "answer_session_ids": [
   "answer_23759615_2",
   "answer_23759615_1",
   "answer_23759615_3"
  ]
 },
 {
  "question_id": "1a8a66a6",
  "question_type": "multi-session",
  "question": "How many magazine subscriptions do I currently have?",
  "answer": 2,
  "answer_session_ids": [
   "answer_2bd23659_3",
   "answer_2bd23659_1",
   "answer_2bd23659_2",
   "answer_2bd23659_4"
  ]
 },
 {
  "question_id": "c2ac3c61",
  "question_type": "multi-session",
  "question": "How many online courses have I completed in total?",
  "answer": 5,
  "answer_session_ids": [
   "answer_923c0221_1",
   "answer_923c0221_2"
  ]
 },
 {
  "question_id": "bf659f65",
  "question_type": "multi-session",
  "question": "How many music albums or EPs have I purchased or downloaded?",
  "answer": 3,
  "answer_session_ids": [
   "answer_7726e7e9_2",
   "answer_7726e7e9_1",
   "answer_7726e7e9_3"
  ]
 },
 {
  "question_id": "gpt4_372c3eed",
  "question_type": "multi-session",
  "question": "How many years in total did I spend in formal education from high school to the completion of my Bachelor's degree?",
  "answer": "10 years",
  "answer_session_ids": [
   "answer_35c5419d_1",
   "answer_35c5419d_2",
   "answer_35c5419d_3"
  ]
 },
 {
  "question_id": "gpt4_2f91af09",
  "question_type": "multi-session",
  "question": "How many total pieces of writing have I completed since I started writing again three weeks ago, including short stories, poems, and pieces for the writing challenge?",
  "answer": "23",
  "answer_session_ids": [
   "answer_669318cf_2",
   "answer_669318cf_3",
   "answer_669318cf_1"
  ]
 },
 {
  "question_id": "81507db6",
  "question_type": "multi-session",
  "question": "How many graduation ceremonies have I attended in the past three months?",
  "answer": 3,
  "answer_session_ids": [
   "answer_da3c1266_3",
   "answer_da3c1266_5",
   "answer_da3c1266_1",
   "answer_da3c1266_2",
   "answer_da3c1266_4"
  ]
 },
 {
  "question_id": "88432d0a_abs",
  "question_type": "multi-session",
  "question": "How many times did I bake egg tarts in the past two weeks?",
  "answer": "The information provided is not enough. You did not mention baking egg tarts.",
  "answer_session_ids": [
   "answer_733e443a_abs_1",
   "answer_733e443a_abs_2",
   "answer_733e443a_abs_4",
   "answer_733e443a_abs_3"
  ]
 },
 {
  "question_id": "80ec1f4f_abs",
  "question_type": "multi-session",
  "question": "How many different museums or galleries did I visit in December?",
  "answer": "0. You did not mention visitng any museum in December",
  "answer_session_ids": [
   "answer_990c8992_abs_3",
   "answer_990c8992_abs_2",
   "answer_990c8992_abs_1"
  ]
 },
 {
  "question_id": "eeda8a6d_abs",
  "question_type": "multi-session",
  "question": "How many fish are there in my 30-gallon tank?",
  "answer": "The information provided is not enough. You did not mention that you have a 30-gallon tank.",
  "answer_session_ids": [
   "answer_3e5fea0e_abs_2",
   "answer_3e5fea0e_abs_1"
  ]
 },
 {
  "question_id": "60bf93ed_abs",
  "question_type": "multi-session",
  "question": "How many days did it take for my iPad case to arrive after I bought it?",
  "answer": "The information provided is not enough. You did not mention buying an iPad case.",
  "answer_session_ids": [
   "answer_e0956e0a_abs_2",
   "answer_e0956e0a_abs_1"
  ]
 },
 {
  "question_id": "edced276_abs",
  "question_type": "multi-session",
  "question": "How many days did I spend in total traveling in Hawaii and in Seattle?",
  "answer": "The information provided is not enough. You mentioned traveling for 10 days in Hawaii but did not mention abything about the trip to Seattle.",
  "answer_session_ids": [
   "answer_60e8941a_abs_1",
   "answer_60e8941a_abs_2"
  ]
 },
 {
  "question_id": "gpt4_372c3eed_abs",
  "question_type": "multi-session",
  "question": "How many years in total did I spend in formal education from high school to the completion of my Master's degree?",
  "answer": "The information provided is not enough. You mentioned 4 years in high school (2010-2014), 2 years at PCC (2014-2016), and 4 years at UCLA (2016-2020). But you didn't mention the number of years you spend getting the Master's degree",
  "answer_session_ids": [
   "answer_35c5419d_abs_3",
   "answer_35c5419d_abs_1",
   "answer_35c5419d_abs_2"
  ]
 },
 {
  "question_id": "6a1eabeb",
  "question_type": "knowledge-update",
  "question": "What was my personal best time in the charity 5K run?",
  "answer": "25 minutes and 50 seconds (or 25:50)",
  "answer_session_ids": [
   "answer_a25d4a91_1",
   "answer_a25d4a91_2"
  ]
 },
 {
  "question_id": "6aeb4375",
  "question_type": "knowledge-update",
  "question": "How many Korean restaurants have I tried in my city?",
  "answer": "four",
  "answer_session_ids": [
   "answer_3f9693b7_1",
   "answer_3f9693b7_2"
  ]
 },
 {
  "question_id": "830ce83f",
  "question_type": "knowledge-update",
  "question": "Where did Rachel move to after her recent relocation?",
  "answer": "the suburbs",
  "answer_session_ids": [
   "answer_0b1a0942_1",
   "answer_0b1a0942_2"
  ]
 },
 {
  "question_id": "852ce960",
  "question_type": "knowledge-update",
  "question": "What was the amount I was pre-approved for when I got my mortgage from Wells Fargo?",
  "answer": "$400,000",
  "answer_session_ids": [
   "answer_3a6f1e82_1",
   "answer_3a6f1e82_2"
  ]
 },
 {
  "question_id": "945e3d21",
  "question_type": "knowledge-update",
  "question": "How often do I attend yoga classes to help with my anxiety?",
  "answer": "Three times a week.",
  "answer_session_ids": [
   "answer_6a4f8626_1",
   "answer_6a4f8626_2"
  ]
 },
 {
  "question_id": "d7c942c3",
  "question_type": "knowledge-update",
  "question": "Is my mom using the same grocery list method as me?",
  "answer": "Yes.",
  "answer_session_ids": [
   "answer_eecb10d9_1",
   "answer_eecb10d9_2"
  ]
 },
 {
  "question_id": "71315a70",
  "question_type": "knowledge-update",
  "question": "How many hours have I spent on my abstract ocean sculpture?",
  "answer": "10-12 hours",
  "answer_session_ids": [
   "answer_c44b9df4_1",
   "answer_c44b9df4_2"
  ]
 },
 {
  "question_id": "89941a93",
  "question_type": "knowledge-update",
  "question": "How many bikes do I currently own?",
  "answer": "4",
  "answer_session_ids": [
   "answer_e1403127_1",
   "answer_e1403127_2"
  ]
 },
 {
  "question_id": "ce6d2d27",
  "question_type": "knowledge-update",
  "question": "What day of the week do I take a cocktail-making class?",
  "answer": "Friday",
  "answer_session_ids": [
   "answer_73540165_1",
   "answer_73540165_2"
  ]
 },
 {
  "question_id": "9ea5eabc",
  "question_type": "knowledge-update",
  "question": "Where did I go on my most recent family trip?",
  "answer": "Paris",
  "answer_session_ids": [
   "answer_02e66dec_1",
   "answer_02e66dec_2"
  ]
 },
 {
  "question_id": "07741c44",
  "question_type": "knowledge-update",
  "question": "Where do I initially keep my old sneakers?",
  "answer": "under my bed",
  "answer_session_ids": [
   "answer_7e9ad7b4_1",
   "answer_7e9ad7b4_2"
  ]
 },
 {
  "question_id": "a1eacc2a",
  "question_type": "knowledge-update",
  "question": "How many short stories have I written since I started writing regularly?",
  "answer": "seven",
  "answer_session_ids": [
   "answer_0eb23770_1",
   "answer_0eb23770_2"
  ]
 },
 {
  "question_id": "184da446",
  "question_type": "knowledge-update",
  "question": "How many pages of 'A Short History of Nearly Everything' have I read so far?",
  "answer": "220",
  "answer_session_ids": [
   "answer_e2f4f947_1",
   "answer_e2f4f947_2"
  ]
 },
 {
  "question_id": "031748ae",
  "question_type": "knowledge-update",
  "question": "How many engineers do I lead when I just started my new role as Senior Software Engineer? How many engineers do I lead now?",
  "answer": "When you just started your new role as Senior Software Engineer, you led 4 engineers. Now, you lead 5 engineers",
  "answer_session_ids": [
   "answer_8748f791_1",
   "answer_8748f791_2"
  ]
 },
 {
  "question_id": "4d6b87c8",
  "question_type": "knowledge-update",
  "question": "How many titles are currently on my to-watch list?",
  "answer": "25",
  "answer_session_ids": [
   "answer_766ab8da_1",
   "answer_766ab8da_2"
  ]
 },
 {
  "question_id": "0f05491a",
  "question_type": "knowledge-update",
  "question": "How many stars do I need to reach the gold level on my Starbucks Rewards app?",
  "answer": 120,
  "answer_session_ids": [
   "answer_d6d2eba8_1",
   "answer_d6d2eba8_2"
  ]
 },
 {
  "question_id": "08e075c7",
  "question_type": "knowledge-update",
  "question": "How long have I been using my Fitbit Charge 3?",
  "answer": "9 months",
  "answer_session_ids": [
   "answer_cdbe2250_1",
   "answer_cdbe2250_2"
  ]
 },
 {
  "question_id": "f9e8c073",
  "question_type": "knowledge-update",
  "question": "How many sessions of the bereavement support group did I attend?",
  "answer": "five",
  "answer_session_ids": [
   "answer_b191df5b_1",
   "answer_b191df5b_2"
  ]
 },
 {
  "question_id": "41698283",
  "question_type": "knowledge-update",
  "question": "What type of camera lens did I purchase most recently?",
  "answer": "a 70-200mm zoom lens",
  "answer_session_ids": [
   "answer_c7ddc051_1",
   "answer_c7ddc051_2"
  ]
 },
 {
  "question_id": "2698e78f",
  "question_type": "knowledge-update",
  "question": "How often do I see my therapist, Dr. Smith?",
  "answer": "every week",
  "answer_session_ids": [
   "answer_9282283d_1",
   "answer_9282283d_2"
  ]
 },
 {
  "question_id": "b6019101",
  "question_type": "knowledge-update",
  "question": "How many MCU films did I watch in the last 3 months?",
  "answer": "5",
  "answer_session_ids": [
   "answer_67074b4b_1",
   "answer_67074b4b_2"
  ]
 },
 {
  "question_id": "45dc21b6",
  "question_type": "knowledge-update",
  "question": "How many of Emma's recipes have I tried out?",
  "answer": "3",
  "answer_session_ids": [
   "answer_07664d43_1",
   "answer_07664d43_2"
  ]
 },
 {
  "question_id": "5a4f22c0",
  "question_type": "knowledge-update",
  "question": "What company is Rachel, an old colleague from my previous company, currently working at?",
  "answer": "TechCorp",
  "answer_session_ids": [
   "answer_b0f3dfff_1",
   "answer_b0f3dfff_2"
  ]
 },
 {
  "question_id": "6071bd76",
  "question_type": "knowledge-update",
  "question": "For the coffee-to-water ratio in my French press, did I switch to more water per tablespoon of coffee, or less?",
  "answer": "You switched to less water (5 ounces) per tablespoon of coffee.",
  "answer_session_ids": [
   "answer_4dac77cb_1",
   "answer_4dac77cb_2"
  ]
 },
 {
  "question_id": "e493bb7c",
  "question_type": "knowledge-update",
  "question": "Where is the painting 'Ethereal Dreams' by Emma Taylor currently hanging?",
  "answer": "in my bedroom",
  "answer_session_ids": [
   "answer_1a374afa_1",
   "answer_1a374afa_2"
  ]
 },
 {
  "question_id": "618f13b2",
  "question_type": "knowledge-update",
  "question": "How many times have I worn my new black Converse Chuck Taylor All Star sneakers?",
  "answer": "six",
  "answer_session_ids": [
   "answer_caf5b52e_1",
   "answer_caf5b52e_2"
  ]
 },
 {
  "question_id": "72e3ee87",
  "question_type": "knowledge-update",
  "question": "How many episodes of the Science series have I completed on Crash Course?",
  "answer": "50",
  "answer_session_ids": [
   "answer_d7de9a6a_1",
   "answer_d7de9a6a_2"
  ]
 },
 {
  "question_id": "c4ea545c",
  "question_type": "knowledge-update",
  "question": "Do I go to the gym more frequently than I did previously?",
  "answer": "Yes",
  "answer_session_ids": [
   "answer_d3bf812b_1",
   "answer_d3bf812b_2"
  ]
 },
 {
  "question_id": "01493427",
  "question_type": "knowledge-update",
  "question": "How many new postcards have I added to my collection since I started collecting again?",
  "answer": "25",
  "answer_session_ids": [
   "answer_a7b44747_1",
   "answer_a7b44747_2"
  ]
 },
 {
  "question_id": "6a27ffc2",
  "question_type": "knowledge-update",
  "question": "How many videos of Corey Schafer's Python programming series have I completed so far?",
  "answer": "30",
  "answer_session_ids": [
   "answer_77f32504_1",
   "answer_77f32504_2"
  ]
 },
 {
  "question_id": "2133c1b5",
  "question_type": "knowledge-update",
  "question": "How long have I been living in my current apartment in Harajuku?",
  "answer": "3 months",
  "answer_session_ids": [
   "answer_52382508_1",
   "answer_52382508_2"
  ]
 },
 {
  "question_id": "18bc8abd",
  "question_type": "knowledge-update",
  "question": "What brand of BBQ sauce am I currently obsessed with?",
  "answer": "Kansas City Masterpiece",
  "answer_session_ids": [
   "answer_fff743f5_1",
   "answer_fff743f5_2"
  ]
 },
 {
  "question_id": "db467c8c",
  "question_type": "knowledge-update",
  "question": "How long have my parents been staying with me in the US?",
  "answer": "nine months",
  "answer_session_ids": [
   "answer_611b6e83_1",
   "answer_611b6e83_2"
  ]
 },
 {
  "question_id": "7a87bd0c",
  "question_type": "knowledge-update",
  "question": "How long have I been sticking to my daily tidying routine?",
  "answer": "4 weeks",
  "answer_session_ids": [
   "answer_d08a934d_1",
   "answer_d08a934d_2"
  ]
 },
 {
  "question_id": "e61a7584",
  "question_type": "knowledge-update",
  "question": "How long have I had my cat, Luna?",
  "answer": "9 months",
  "answer_session_ids": [
   "answer_f25c32f5_1",
   "answer_f25c32f5_2"
  ]
 },
 {
  "question_id": "1cea1afa",
  "question_type": "knowledge-update",
  "question": "How many Instagram followers do I currently have?",
  "answer": "600",
  "answer_session_ids": [
   "answer_79c395a9_1",
   "answer_79c395a9_2"
  ]
 },
 {
  "question_id": "ed4ddc30",
  "question_type": "knowledge-update",
  "question": "How many dozen eggs do we currently have stocked up in our refrigerator?",
  "answer": "20",
  "answer_session_ids": [
   "answer_babbaccb_1",
   "answer_babbaccb_2"
  ]
 },
 {
  "question_id": "8fb83627",
  "question_type": "knowledge-update",
  "question": "How many issues of National Geographic have I finished reading?",
  "answer": "Five",
  "answer_session_ids": [
   "answer_966cecbb_1",
   "answer_966cecbb_2"
  ]
 },
 {
  "question_id": "b01defab",
  "question_type": "knowledge-update",
  "question": "Did I finish reading 'The Nightingale' by Kristin Hannah?",
  "answer": "Yes",
  "answer_session_ids": [
   "answer_8c0712af_1",
   "answer_8c0712af_2"
  ]
 },
 {
  "question_id": "22d2cb42",
  "question_type": "knowledge-update",
  "question": "Where did I get my guitar serviced?",
  "answer": "The music shop on Main St.",
  "answer_session_ids": [
   "answer_bcce0b73_1",
   "answer_bcce0b73_2"
  ]
 },
 {
  "question_id": "0e4e4c46",
  "question_type": "knowledge-update",
  "question": "What is my current highest score in Ticket to Ride?",
  "answer": "132 points",
  "answer_session_ids": [
   "answer_f2f998c7_1",
   "answer_f2f998c7_2"
  ]
 },
 {
  "question_id": "4b24c848",
  "question_type": "knowledge-update",
  "question": "How many tops have I bought from H&M so far?",
  "answer": "five",
  "answer_session_ids": [
   "answer_2cec623b_1",
   "answer_2cec623b_2"
  ]
 },
 {
  "question_id": "7e974930",
  "question_type": "knowledge-update",
  "question": "How much did I earn at the Downtown Farmers Market on my most recent visit?",
  "answer": "$420",
  "answer_session_ids": [
   "answer_c9f5693c_1",
   "answer_c9f5693c_2"
  ]
 },
 {
  "question_id": "603deb26",
  "question_type": "knowledge-update",
  "question": "How many times have I tried making a Negroni at home since my friend Emma showed me how to make it?",
  "answer": "10",
  "answer_session_ids": [
   "answer_8afdebac_1",
   "answer_8afdebac_2"
  ]
 },
 {
  "question_id": "59524333",
  "question_type": "knowledge-update",
  "question": "What time do I usually go to the gym?",
  "answer": "6:00 pm",
  "answer_session_ids": [
   "answer_b28f2c7a_1",
   "answer_b28f2c7a_2"
  ]
 },
 {
  "question_id": "5831f84d",
  "question_type": "knowledge-update",
  "question": "How many Crash Course videos have I watched in the past few weeks?",
  "answer": "15",
  "answer_session_ids": [
   "answer_8d63a897_1",
   "answer_8d63a897_2"
  ]
 },
 {
  "question_id": "eace081b",
  "question_type": "knowledge-update",
  "question": "Where am I planning to stay for my birthday trip to Hawaii?",
  "answer": "Oahu",
  "answer_session_ids": [
   "answer_8a791264_1",
   "answer_8a791264_2"
  ]
 },
 {
  "question_id": "affe2881",
  "question_type": "knowledge-update",
  "question": "How many different species of birds have I seen in my local park?",
  "answer": "32",
  "answer_session_ids": [
   "answer_90de9b4d_1",
   "answer_90de9b4d_2"
  ]
 },
 {
  "question_id": "50635ada",
  "question_type": "knowledge-update",
  "question": "What was my previous frequent flyer status on United Airlines before I got the current status?",
  "answer": "Premier Silver",
  "answer_session_ids": [
   "answer_dcd74827_1",
   "answer_dcd74827_2"
  ]
 },
 {
  "question_id": "e66b632c",
  "question_type": "knowledge-update",
  "question": "What was my previous personal best time for the charity 5K run?",
  "answer": "27 minutes and 45 seconds",
  "answer_session_ids": [
   "answer_ac0140ce_1",
   "answer_ac0140ce_2"
  ]
 },
 {
  "question_id": "0ddfec37",
  "question_type": "knowledge-update",
  "question": "How many autographed baseballs have I added to my collection in the first three months of collection?",
  "answer": "15",
  "answer_session_ids": [
   "answer_a22b654d_1",
   "answer_a22b654d_2"
  ]
 },
 {
  "question_id": "f685340e",
  "question_type": "knowledge-update",
  "question": "How often do I play tennis with my friends at the local park previously? How often do I play now?",
  "answer": "Previously, you play tennis with your friends at the local park every week (on Sunday). Currently, you play tennis every other week (on Sunday).",
  "answer_session_ids": [
   "answer_25df025b_1",
   "answer_25df025b_2"
  ]
 },
 {
  "question_id": "cc5ded98",
  "question_type": "knowledge-update",
  "question": "How much time do I dedicate to coding exercises each day?",
  "answer": "about two hours",
  "answer_session_ids": [
   "answer_a5b68517_1",
   "answer_a5b68517_2"
  ]
 },
 {
  "question_id": "dfde3500",
  "question_type": "knowledge-update",
  "question": "What day of the week did I meet with my previous language exchange tutor Juan?",
  "answer": "Wednesday",
  "answer_session_ids": [
   "answer_35d6c0be_1",
   "answer_35d6c0be_2"
  ]
 },
 {
  "question_id": "69fee5aa",
  "question_type": "knowledge-update",
  "question": "How many pre-1920 American coins do I have in my collection?",
  "answer": "38",
  "answer_session_ids": [
   "answer_d6028d6e_1",
   "answer_d6028d6e_2"
  ]
 },
 {
  "question_id": "7401057b",
  "question_type": "knowledge-update",
  "question": "How many free night's stays can I redeem at any Hilton property with my accumulated points?",
  "answer": "Two",
  "answer_session_ids": [
   "answer_94650bfa_1",
   "answer_94650bfa_2"
  ]
 },
 {
  "question_id": "cf22b7bf",
  "question_type": "knowledge-update",
  "question": "How much weight have I lost since I started going to the gym consistently?",
  "answer": "10 pounds",
  "answer_session_ids": [
   "answer_ae3a122b_1",
   "answer_ae3a122b_2"
  ]
 },
 {
  "question_id": "a2f3aa27",
  "question_type": "knowledge-update",
  "question": "How many followers do I have on Instagram now?",
  "answer": 1300,
  "answer_session_ids": [
   "answer_5126c02d_1",
   "answer_5126c02d_2"
  ]
 },
 {
  "question_id": "c7dc5443",
  "question_type": "knowledge-update",
  "question": "What is my current record in the recreational volleyball league?",
  "answer": "5-2",
  "answer_session_ids": [
   "answer_0cdbca92_1",
   "answer_0cdbca92_2"
  ]
 },
 {
  "question_id": "06db6396",
  "question_type": "knowledge-update",
  "question": "How many projects have I completed since starting painting classes?",
  "answer": "5",
  "answer_session_ids": [
   "answer_da72b1b4_1",
   "answer_da72b1b4_2"
  ]
 },
 {
  "question_id": "3ba21379",
  "question_type": "knowledge-update",
  "question": "What type of vehicle model am I currently working on?",
  "answer": "Ford F-150 pickup truck",
  "answer_session_ids": [
   "answer_cd345582_1",
   "answer_cd345582_2"
  ]
 },
 {
  "question_id": "9bbe84a2",
  "question_type": "knowledge-update",
  "question": "What was my previous goal for my Apex Legends level before I updated my goal?",
  "answer": "level 100",
  "answer_session_ids": [
   "answer_c6a0c6c2_1",
   "answer_c6a0c6c2_2"
  ]
 },
 {
  "question_id": "10e09553",
  "question_type": "knowledge-update",
  "question": "How many largemouth bass did I catch with Alex on the earlier fishing trip to Lake Michigan before the 7/22 trip?",
  "answer": "7",
  "answer_session_ids": [
   "answer_67be2c38_1",
   "answer_67be2c38_2"
  ]
 },
 {
  "question_id": "dad224aa",
  "question_type": "knowledge-update",
  "question": "What time do I wake up on Saturday mornings?",
  "answer": "7:30 am",
  "answer_session_ids": [
   "answer_4a97ae40_1",
   "answer_4a97ae40_2"
  ]
 },
 {
  "question_id": "ba61f0b9",
  "question_type": "knowledge-update",
  "question": "How many women are on the team led by my former manager Rachel?",
  "answer": "6",
  "answer_session_ids": [
   "answer_f377cda7_1",
   "answer_f377cda7_2"
  ]
 },
 {
  "question_id": "42ec0761",
  "question_type": "knowledge-update",
  "question": "Do I have a spare screwdriver for opening up my laptop?",
  "answer": "Yes",
  "answer_session_ids": [
   "answer_e3892371_1",
   "answer_e3892371_2"
  ]
 },
 {
  "question_id": "5c40ec5b",
  "question_type": "knowledge-update",
  "question": "How many times have I met up with Alex from Germany?",
  "answer": "We've met up twice.",
  "answer_session_ids": [
   "answer_1cb52d0a_1",
   "answer_1cb52d0a_2"
  ]
 },
 {
  "question_id": "c6853660",
  "question_type": "knowledge-update",
  "question": "Did I mostly recently increase or decrease the limit on the number of cups of coffee in the morning?",
  "answer": "You increased the limit (from one cup to two cups)",
  "answer_session_ids": [
   "answer_626e93c4_1",
   "answer_626e93c4_2"
  ]
 },
 {
  "question_id": "26bdc477",
  "question_type": "knowledge-update",
  "question": "How many trips have I taken my Canon EOS 80D camera on?",
  "answer": "five",
  "answer_session_ids": [
   "answer_f762ad8d_1",
   "answer_f762ad8d_2"
  ]
 },
 {
  "question_id": "0977f2af",
  "question_type": "knowledge-update",
  "question": "What new kitchen gadget did I invest in before getting the Air Fryer?",
  "answer": "Instant Pot",
  "answer_session_ids": [
   "answer_3bf5b73b_1",
   "answer_3bf5b73b_2"
  ]
 },
 {
  "question_id": "6aeb4375_abs",
  "question_type": "knowledge-update",
  "question": "How many Italian restaurants have I tried in my city?",
  "answer": "The information provided is not enough. You mentioned trying Korean restaurants but not Italian restaurants.",
  "answer_session_ids": [
   "answer_3f9693b7_abs_1",
   "answer_3f9693b7_abs_2"
  ]
 },
 {
  "question_id": "031748ae_abs",
  "question_type": "knowledge-update",
  "question": "How many engineers do I lead when I just started my new role as Software Engineer Manager?",
  "answer": "The information provided is not enough. You mentioned starting the role as Senior Software Engineer but not Software Engineer Manager.",
  "answer_session_ids": [
   "answer_8748f791_abs_1",
   "answer_8748f791_abs_2"
  ]
 },
 {
  "question_id": "2698e78f_abs",
  "question_type": "knowledge-update",
  "question": "How often do I see Dr. Johnson?",
  "answer": "The information provided is not enough. You mentioned seeing Dr. Smith but not Dr. Johnson.",
  "answer_session_ids": [
   "answer_9282283d_abs_1",
   "answer_9282283d_abs_2"
  ]
 },
 {
  "question_id": "2133c1b5_abs",
  "question_type": "knowledge-update",
  "question": "How long have I been living in my current apartment in Shinjuku?",
  "answer": "The information provided is not enough. You mentioned living in Harajuku but not Shinjuku.",
  "answer_session_ids": [
   "answer_52382508_abs_1",
   "answer_52382508_abs_2"
  ]
 },
 {
  "question_id": "0ddfec37_abs",
  "question_type": "knowledge-update",
  "question": "How many autographed football have I added to my collection in the first three months of collection?",
  "answer": "The information provided is not enough. You mentioned collecting autographed baseball but not football.",
  "answer_session_ids": [
   "answer_a22b654d_abs_1",
   "answer_a22b654d_abs_2"
  ]
 },
 {
  "question_id": "f685340e_abs",
  "question_type": "knowledge-update",
  "question": "How often do I play table tennis with my friends at the local park?",
  "answer": "The information provided is not enough. You mentioned playing tennis but not table tennis.",
  "answer_session_ids": [
   "answer_25df025b_abs_1",
   "answer_25df025b_abs_2"
  ]
 },
 {
  "question_id": "89941a94",
  "question_type": "knowledge-update",
  "question": "Before I purchased the gravel bike, do I have other bikes in addition to my mountain bike and my commuter bike?",
  "answer": "Yes. (You have a road bike too.)",
  "answer_session_ids": [
   "answer_e1403127_1",
   "answer_e1403127_2"
  ]
 },
 {
  "question_id": "07741c45",
  "question_type": "knowledge-update",
  "question": "Where do I currently keep my old sneakers?",
  "answer": "in a shoe rack in my closet",
  "answer_session_ids": [
   "answer_7e9ad7b4_1",
   "answer_7e9ad7b4_2"
  ]
 },
 {
  "question_id": "8a2466db",
  "question_type": "single-session-preference",
  "question": "Can you recommend some resources where I can learn more about video editing?",
  "answer": "The user would prefer responses that suggest resources specifically tailored to Adobe Premiere Pro, especially those that delve into its advanced settings. They might not prefer general video editing resources or resources related to other video editing software.",
  "answer_session_ids": [
   "answer_edb03329"
  ]
 },
 {
  "question_id": "06878be2",
  "question_type": "single-session-preference",
  "question": "Can you suggest some accessories that would complement my current photography setup?",
  "answer": "The user would prefer suggestions of Sony-compatible accessories or high-quality photography gear that can enhance their photography experience. They may not prefer suggestions of other brands' equipment or low-quality gear.",
  "answer_session_ids": [
   "answer_555dfb94"
  ]
 },
 {
  "question_id": "75832dbd",
  "question_type": "single-session-preference",
  "question": "Can you recommend some recent publications or conferences that I might find interesting?",
  "answer": "The user would prefer suggestions related to recent research papers, articles, or conferences that focus on artificial intelligence in healthcare, particularly those that involve deep learning for medical image analysis. They would not be interested in general AI topics or those unrelated to healthcare.",
  "answer_session_ids": [
   "answer_d87a6ef8"
  ]
 },
 {
  "question_id": "0edc2aef",
  "question_type": "single-session-preference",
  "question": "Can you suggest a hotel for my upcoming trip to Miami?",
  "answer": "The user would prefer suggestions of hotels in Miami that offer great views, possibly of the ocean or the city skyline, and have unique features such as a rooftop pool or a hot tub on the balcony. They may not prefer suggestions of basic or budget hotels without these features.",
  "answer_session_ids": [
   "answer_d586e9cd"
  ]
 },
 {
  "question_id": "35a27287",
  "question_type": "single-session-preference",
  "question": "Can you recommend some interesting cultural events happening around me this weekend?",
  "answer": "The user would prefer responses that suggest cultural events where they can practice their language skills, particularly Spanish and French. They would also appreciate if the event has a focus on language learning resources. They would not prefer events that do not provide opportunities for language practice or cultural exchange.",
  "answer_session_ids": [
   "answer_9b182436"
  ]
 },
 {
  "question_id": "32260d93",
  "question_type": "single-session-preference",
  "question": "Can you recommend a show or movie for me to watch tonight?",
  "answer": "The user would prefer recommendations for stand-up comedy specials on Netflix, especially those that are known for their storytelling. They may not prefer recommendations for other genres or platforms.",
  "answer_session_ids": [
   "answer_0250ae1c"
  ]
 },
 {
  "question_id": "195a1a1b",
  "question_type": "single-session-preference",
  "question": "Can you suggest some activities that I can do in the evening?",
  "answer": "The user would prefer suggestions that involve relaxing activities that can be done in the evening, preferably before 9:30 pm. They would not prefer suggestions that involve using their phone or watching TV, as these activities have been affecting their sleep quality.",
  "answer_session_ids": [
   "answer_6dc4305e"
  ]
 },
 {
  "question_id": "afdc33df",
  "question_type": "single-session-preference",
  "question": "My kitchen's becoming a bit of a mess again. Any tips for keeping it clean?",
  "answer": "The user would prefer responses that acknowledge and build upon their existing efforts to organize their kitchen, such as utilizing their new utensil holder to keep countertops clutter-free. They would also appreciate tips that address their concern for maintaining their granite surface, particularly around the sink area. Preferred responses would provide practical and actionable steps to maintain cleanliness, leveraging the user's current tools and setup. They might not prefer generic or vague suggestions that do not take into account their specific kitchen setup or concerns.",
  "answer_session_ids": [
   "answer_8549e5e0"
  ]
 },
 {
  "question_id": "caf03d32",
  "question_type": "single-session-preference",
  "question": "I've been struggling with my slow cooker recipes. Any advice on getting better results?",
  "answer": "The user would prefer responses that provide tips and advice specifically tailored to their slow cooker experiences, utilizing their recent success with beef stew and interest in making yogurt in the slow cooker. They might not prefer general slow cooker recipes or advice unrelated to their specific experiences and interests.",
  "answer_session_ids": [
   "answer_2fc6aabb"
  ]
 },
 {
  "question_id": "54026fce",
  "question_type": "single-session-preference",
  "question": "I've been thinking about ways to stay connected with my colleagues. Any suggestions?",
  "answer": "The user would prefer responses that acknowledge their desire for social interaction and collaboration while working remotely, utilizing their previous experiences with company initiatives and team collaborations. They might prefer suggestions of virtual team-building activities, regular check-ins, or joining interest-based groups within the company. The user may not prefer generic suggestions that do not take into account their specific work situation or previous attempts at staying connected with colleagues.",
  "answer_session_ids": [
   "answer_f7b22c66"
  ]
 },
 {
  "question_id": "06f04340",
  "question_type": "single-session-preference",
  "question": "What should I serve for dinner this weekend with my homegrown ingredients?",
  "answer": "The user would prefer dinner suggestions that incorporate their homegrown cherry tomatoes and herbs like basil and mint, highlighting recipes that showcase their garden produce. They might not prefer suggestions that do not utilize these specific ingredients or do not emphasize the use of homegrown elements.",
  "answer_session_ids": [
   "answer_92d5f7cd"
  ]
 },
 {
  "question_id": "6b7dfb22",
  "question_type": "single-session-preference",
  "question": "I've been feeling a bit stuck with my paintings lately. Do you have any ideas on how I can find new inspiration?",
  "answer": "The user would prefer responses that build upon their existing sources of inspiration, such as revisiting Instagram art accounts or exploring new techniques from online tutorials. They might also appreciate suggestions that revisit previous themes they found enjoyable, like painting flowers. The user would not prefer generic or vague suggestions for finding inspiration, and would likely appreciate responses that utilize their recent 30-day painting challenge experience.",
  "answer_session_ids": [
   "answer_f6502d0f"
  ]
 },
 {
  "question_id": "1a1907b4",
  "question_type": "single-session-preference",
  "question": "I've been thinking about making a cocktail for an upcoming get-together, but I'm not sure which one to choose. Any suggestions?",
  "answer": "Considering their mixology class background, the user would prefer cocktail suggestions that build upon their existing skills and interests, such as creative variations of classic cocktails or innovative twists on familiar flavors. They might appreciate recommendations that incorporate their experience with refreshing summer drinks like Pimm's Cup. The user would not prefer overly simplistic or basic cocktail recipes, and may not be interested in suggestions that don't take into account their mixology class background.",
  "answer_session_ids": [
   "answer_719502eb"
  ]
 },
 {
  "question_id": "09d032c9",
  "question_type": "single-session-preference",
  "question": "I've been having trouble with the battery life on my phone lately. Any tips?",
  "answer": "The user would prefer responses that build upon their previous mention of purchasing a portable power bank, such as suggestions on how to optimize its use, like ensuring it's fully charged before use. They might also appreciate tips on utilizing battery-saving features on their phone. The user may not prefer responses that suggest alternative solutions or unrelated advice.",
  "answer_session_ids": [
   "answer_b10dce5e"
  ]
 },
 {
  "question_id": "38146c39",
  "question_type": "single-session-preference",
  "question": "I've been feeling like my chocolate chip cookies need something extra. Any advice?",
  "answer": "The user would prefer responses that build upon their previous experimentation with turbinado sugar, suggesting ingredients or techniques that complement its richer flavor. They might not prefer generic cookie-making advice or suggestions that don't take into account their existing use of turbinado sugar.",
  "answer_session_ids": [
   "answer_772472c8"
  ]
 },
 {
  "question_id": "d24813b1",
  "question_type": "single-session-preference",
  "question": "I'm thinking of inviting my colleagues over for a small gathering. Any tips on what to bake?",
  "answer": "The user would prefer baking suggestions that take into account their previous success with the lemon poppyseed cake, such as variations of that recipe or other desserts that share similar qualities. They might prefer suggestions that balance impressiveness with manageability, considering their previous experience. The user may not prefer overly complex or unfamiliar recipes, or suggestions that do not build upon their existing baking experience.",
  "answer_session_ids": [
   "answer_7c0ade93"
  ]
 },
 {
  "question_id": "57f827a0",
  "question_type": "single-session-preference",
  "question": "I was thinking about rearranging the furniture in my bedroom this weekend. Any tips?",
  "answer": "The user would prefer responses that take into account their existing plans to replace the bedroom dresser and their interest in mid-century modern style, suggesting furniture layouts that accommodate the new dresser and incorporate elements of this design aesthetic. They might not prefer general furniture arrangement tips or suggestions that do not consider their specific design preferences.",
  "answer_session_ids": [
   "answer_1bde8d3b"
  ]
 },
 {
  "question_id": "95228167",
  "question_type": "single-session-preference",
  "question": "I'm getting excited about my visit to the music store this weekend. Any tips on what to look for in a new guitar?",
  "answer": "The user would prefer responses that highlight the differences between Fender Stratocaster and Gibson Les Paul electric guitars, such as the feel of the neck, weight, and sound profile. They might not prefer general tips on buying an electric guitar or suggestions that do not take into account their current guitar and desired upgrade.",
  "answer_session_ids": [
   "answer_5e613445"
  ]
 },
 {
  "question_id": "505af2f5",
  "question_type": "single-session-preference",
  "question": "I was thinking of trying a new coffee creamer recipe. Any recommendations?",
  "answer": "The user would prefer responses that suggest variations on their existing almond milk, vanilla extract, and honey creamer recipe or new ideas that align with their goals of reducing sugar intake and saving money. They might not prefer responses that recommend commercial creamer products or recipes that are high in sugar or expensive.",
  "answer_session_ids": [
   "answer_f3164f2c"
  ]
 },
 {
  "question_id": "75f70248",
  "question_type": "single-session-preference",
  "question": "I've been sneezing quite a bit lately. Do you think it might be my living room?",
  "answer": "The user would prefer responses that consider the potential impact of their cat, Luna, and her shedding on their sneezing, as well as the recent deep clean of the living room and its possible effect on stirring up dust. They might not prefer responses that fail to take into account these specific details previously mentioned, such as generic suggestions or unrelated factors.",
  "answer_session_ids": [
   "answer_8ee04a2e"
  ]
 },
 {
  "question_id": "d6233ab6",
  "question_type": "single-session-preference",
  "question": "I've been feeling nostalgic lately. Do you think it would be a good idea to attend my high school reunion?",
  "answer": "The user would prefer responses that draw upon their personal experiences and memories, specifically their positive high school experiences such as being part of the debate team and taking advanced placement courses. They would prefer suggestions that highlight the potential benefits of attending the reunion, such as reconnecting with old friends and revisiting favorite subjects like history and economics. The user might not prefer generic or vague responses that do not take into account their individual experiences and interests.",
  "answer_session_ids": [
   "answer_b0fac439"
  ]
 },
 {
  "question_id": "1da05512",
  "question_type": "single-session-preference",
  "question": "I'm trying to decide whether to buy a NAS device now or wait. What do you think?",
  "answer": "The user would prefer responses that take into account their current home network storage capacity issues and recent reliance on external hard drives, highlighting the potential benefits of a NAS device in addressing these specific needs. They might not prefer responses that ignore their current storage challenges or fail to consider their recent tech upgrades and priorities. Preferred responses would utilize the user's previous mentions of storage capacity issues and tech investments to inform their decision.",
  "answer_session_ids": [
   "answer_4d3be2ab"
  ]
 },
 {
  "question_id": "fca70973",
  "question_type": "single-session-preference",
  "question": "I am planning another theme park weekend; do you have any suggestions?",
  "answer": "The user would prefer theme park suggestions that cater to their interest in both thrill rides and special events, utilizing their previous experiences at Disneyland, Knott's Berry Farm, Six Flags Magic Mountain, and Universal Studios Hollywood as a reference point. They would also appreciate recommendations that highlight unique food experiences and nighttime shows. The user might not prefer suggestions that focus solely on one aspect of theme parks, such as only thrill rides or only family-friendly attractions, and may not be interested in parks that lack special events or unique dining options.",
  "answer_session_ids": [
   "answer_a1e169b1"
  ]
 },
 {
  "question_id": "b6025781",
  "question_type": "single-session-preference",
  "question": "I'm planning my meal prep next week, any suggestions for new recipes?",
  "answer": "The user would prefer responses that suggest healthy meal prep recipes, especially those that incorporate quinoa and roasted vegetables, and offer variations in protein sources. They might appreciate suggestions that build upon their existing preferences, such as new twists on chicken Caesar salads or turkey and avocado wraps. The user may not prefer responses that suggest unhealthy or high-calorie meal prep options, or those that deviate significantly from their established healthy eating habits.",
  "answer_session_ids": [
   "answer_8414cc57"
  ]
 },
 {
  "question_id": "a89d7624",
  "question_type": "single-session-preference",
  "question": "I'm planning a trip to Denver soon. Any suggestions on what to do there?",
  "answer": "The user would prefer responses that take into account their previous experience in Denver, specifically their interest in live music and memorable encounter with Brandon Flowers. They might appreciate suggestions that revisit or build upon this experience, such as revisiting the same bar or exploring similar music venues in the area. The user may not prefer general tourist recommendations or activities unrelated to their interest in live music.",
  "answer_session_ids": [
   "answer_8f15ac24"
  ]
 },
 {
  "question_id": "b0479f84",
  "question_type": "single-session-preference",
  "question": "I've got some free time tonight, any documentary recommendations?",
  "answer": "The user would prefer documentary recommendations that are similar in style and theme to 'Our Planet', 'Free Solo', and 'Tiger King', which they have previously enjoyed. They might not prefer recommendations of documentaries that are vastly different in tone or subject matter from these titles. The preferred response utilizes the user's previously mentioned viewing history to suggest documentaries that cater to their tastes.",
  "answer_session_ids": [
   "answer_30f63ddb"
  ]
 },
 {
  "question_id": "1d4e3b97",
  "question_type": "single-session-preference",
  "question": "I noticed my bike seems to be performing even better during my Sunday group rides. Could there be a reason for this?",
  "answer": "The user would prefer responses that reference specific details from their previous interactions, such as the replacement of the bike's chain and cassette, and the use of a new Garmin bike computer. They might prefer explanations that connect these details to the observed improvement in bike performance. The user may not prefer responses that fail to acknowledge these specific details or provide vague, general explanations for the improvement.",
  "answer_session_ids": [
   "answer_e6b6353d"
  ]
 },
 {
  "question_id": "07b6f563",
  "question_type": "single-session-preference",
  "question": "Can you suggest some useful accessories for my phone?",
  "answer": "The user would prefer suggestions of accessories that are compatible with an iPhone 13 Pro, such as high-quality screen protectors, durable cases, portable power banks, or phone wallet cases. They may not prefer suggestions of accessories that are not compatible with Apple products or do not enhance the functionality or protection of their phone.",
  "answer_session_ids": [
   "answer_d03098f9"
  ]
 },
 {
  "question_id": "1c0ddc50",
  "question_type": "single-session-preference",
  "question": "Can you suggest some activities I can do during my commute to work?",
  "answer": "The user would prefer suggestions related to listening to new podcasts or audiobooks, especially the genre beyond true crime or self-improvement, such as history. They may not be interested in activities that require visual attention, such as reading or watching videos, as they are commuting. The user would not prefer general podcast topics such as true crime or self-improvement, as the user wants to explore other topics.",
  "answer_session_ids": [
   "answer_8da8c7e0"
  ]
 },
 {
  "question_id": "0a34ad58",
  "question_type": "single-session-preference",
  "question": "I\u2019m a bit anxious about getting around Tokyo. Do you have any helpful tips?",
  "answer": "The user would prefer responses that utilize their existing resources, such as their Suica card and TripIt app, to provide personalized tips for navigating Tokyo's public transportation. They might not prefer general tips or recommendations that do not take into account their prior preparations.",
  "answer_session_ids": [
   "answer_cebb7159"
  ]
 },
 {
  "question_id": "7161e7e2",
  "question_type": "single-session-assistant",
  "question": "I'm checking our previous chat about the shift rotation sheet for GM social media agents. Can you remind me what was the rotation for Admon on a Sunday?",
  "answer": "Admon was assigned to the 8 am - 4 pm (Day Shift) on Sundays.",
  "answer_session_ids": [
   "answer_sharegpt_5Lzox6N_0"
  ]
 },
 {
  "question_id": "c4f10528",
  "question_type": "single-session-assistant",
  "question": "I'm planning to visit Bandung again and I was wondering if you could remind me of the name of that restaurant in Cihampelas Walk that serves a great Nasi Goreng?",
  "answer": "Miss Bee Providore",
  "answer_session_ids": [
   "answer_ultrachat_234453"
  ]
 },
 {
  "question_id": "89527b6b",
  "question_type": "single-session-assistant",
  "question": "I'm going back to our previous conversation about the children's book on dinosaurs. Can you remind me what color was the scaly body of the Plesiosaur in the image?",
  "answer": "The Plesiosaur had a blue scaly body.",
  "answer_session_ids": [
   "answer_sharegpt_YkWn1Ne_0"
  ]
 },
 {
  "question_id": "e9327a54",
  "question_type": "single-session-assistant",
  "question": "I'm planning to revisit Orlando. I was wondering if you could remind me of that unique dessert shop with the giant milkshakes we talked about last time?",
  "answer": "The Sugar Factory at Icon Park.",
  "answer_session_ids": [
   "answer_ultrachat_480665"
  ]
 },
 {
  "question_id": "4c36ccef",
  "question_type": "single-session-assistant",
  "question": "Can you remind me of the name of the romantic Italian restaurant in Rome you recommended for dinner?",
  "answer": "Roscioli",
  "answer_session_ids": [
   "answer_ultrachat_448704"
  ]
 },
 {
  "question_id": "6ae235be",
  "question_type": "single-session-assistant",
  "question": "I remember you told me about the refining processes at CITGO's three refineries earlier. Can you remind me what kind of processes are used at the Lake Charles Refinery?",
  "answer": "Atmospheric distillation, fluid catalytic cracking (FCC), alkylation, and hydrotreating.",
  "answer_session_ids": [
   "answer_sharegpt_IUWQYGQ_0"
  ]
 },
 {
  "question_id": "7e00a6cb",
  "question_type": "single-session-assistant",
  "question": "I'm planning my trip to Amsterdam again and I was wondering, what was the name of that hostel near the Red Light District that you recommended last time?",
  "answer": "International Budget Hostel",
  "answer_session_ids": [
   "answer_ultrachat_370515"
  ]
 },
 {
  "question_id": "1903aded",
  "question_type": "single-session-assistant",
  "question": "I think we discussed work from home jobs for seniors earlier. Can you remind me what was the 7th job in the list you provided?",
  "answer": "Transcriptionist.",
  "answer_session_ids": [
   "answer_sharegpt_hA7AkP3_0"
  ]
 },
 {
  "question_id": "ceb54acb",
  "question_type": "single-session-assistant",
  "question": "In our previous chat, you suggested 'sexual compulsions' and a few other options for alternative terms for certain behaviors. Can you remind me what the other four options were?",
  "answer": "I suggested 'sexual fixations', 'problematic sexual behaviors', 'sexual impulsivity', and 'compulsive sexuality'.",
  "answer_session_ids": [
   "answer_sharegpt_cGdjmYo_0"
  ]
 },
 {
  "question_id": "f523d9fe",
  "question_type": "single-session-assistant",
  "question": "I wanted to check back on our previous conversation about Netflix. I mentioned that I wanted to be able to access all seasons of old shows? Do you remember what show I used as an example, the one that only had the last season available?",
  "answer": "Doc Martin",
  "answer_session_ids": [
   "answer_sharegpt_m2xJfjo_0"
  ]
 },
 {
  "question_id": "0e5e2d1a",
  "question_type": "single-session-assistant",
  "question": "I wanted to follow up on our previous conversation about binaural beats for anxiety and depression. Can you remind me how many subjects were in the study published in the journal Music and Medicine that found significant reductions in symptoms of depression, anxiety, and stress?",
  "answer": "38 subjects",
  "answer_session_ids": [
   "answer_ultrachat_113156"
  ]
 },
 {
  "question_id": "fea54f57",
  "question_type": "single-session-assistant",
  "question": "I was thinking about our previous conversation about the Fifth Album, and I was wondering if you could remind me what song you said best exemplified the band's growth and development as artists?",
  "answer": "Evolution",
  "answer_session_ids": [
   "answer_ultrachat_187684"
  ]
 },
 {
  "question_id": "cc539528",
  "question_type": "single-session-assistant",
  "question": "I wanted to follow up on our previous conversation about front-end and back-end development. Can you remind me of the specific back-end programming languages you recommended I learn?",
  "answer": "I recommended learning Ruby, Python, or PHP as a back-end programming language.",
  "answer_session_ids": [
   "answer_ultrachat_374124"
  ]
 },
 {
  "question_id": "dc439ea3",
  "question_type": "single-session-assistant",
  "question": "I was looking back at our previous conversation about Native American powwows and I was wondering, which traditional game did you say was often performed by skilled dancers at powwows?",
  "answer": "Hoop Dance",
  "answer_session_ids": [
   "answer_ultrachat_459954"
  ]
 },
 {
  "question_id": "18dcd5a5",
  "question_type": "single-session-assistant",
  "question": "I'm going back to our previous chat about the Lost Temple of the Djinn one-shot. Can you remind me how many mummies the party will face in the temple?",
  "answer": "4",
  "answer_session_ids": [
   "answer_sharegpt_hn3IS1q_0"
  ]
 },
 {
  "question_id": "488d3006",
  "question_type": "single-session-assistant",
  "question": "I'm planning to go back to the Natural Park of Moncayo mountain in Arag\u00f3n and I was wondering, what was the name of that hiking trail you recommended that takes you through the park's most stunning landscapes and offers panoramic views of the surrounding mountainside?",
  "answer": "The GR-90 trail.",
  "answer_session_ids": [
   "answer_ultrachat_275993"
  ]
 },
 {
  "question_id": "58470ed2",
  "question_type": "single-session-assistant",
  "question": "I was going through our previous conversation about The Library of Babel, and I wanted to confirm - what did Borges say about the center and circumference of the Library?",
  "answer": "According to Borges, 'The Library is a sphere whose exact center is any one of its hexagons and whose circumference is inaccessible.'",
  "answer_session_ids": [
   "answer_sharegpt_U4oCSfU_7"
  ]
 },
 {
  "question_id": "8cf51dda",
  "question_type": "single-session-assistant",
  "question": "I'm going back to our previous conversation about the grant aim page on molecular subtypes and endometrial cancer. Can you remind me what were the three objectives we outlined for the project?",
  "answer": "The three objectives were: 1) to identify molecular subtypes of endometrial cancer, 2) to investigate their clinical and biological significance, and 3) to develop biomarkers for early detection and prognosis.",
  "answer_session_ids": [
   "answer_sharegpt_HFMn2ZX_0"
  ]
 },
 {
  "question_id": "1d4da289",
  "question_type": "single-session-assistant",
  "question": "I was thinking about our previous conversation about data privacy and security. You mentioned that companies use two-factor authentication to enhance security. Can you remind me what kind of two-factor authentication methods you were referring to?",
  "answer": "I mentioned biometric authentication or one-time passwords (OTP) as examples of two-factor authentication methods.",
  "answer_session_ids": [
   "answer_ultrachat_348449"
  ]
 },
 {
  "question_id": "8464fc84",
  "question_type": "single-session-assistant",
  "question": "I'm planning to visit the Vatican again and I was wondering if you could remind me of the name of that famous deli near the Vatican that serves the best cured meats and cheeses?",
  "answer": "Roscioli",
  "answer_session_ids": [
   "answer_ultrachat_467053"
  ]
 },
 {
  "question_id": "8aef76bc",
  "question_type": "single-session-assistant",
  "question": "I'm going back to our previous conversation about DIY home decor projects using recycled materials. Can you remind me what sealant you recommended for the newspaper flower vase?",
  "answer": "Mod Podge or another sealant",
  "answer_session_ids": [
   "answer_ultrachat_563222"
  ]
 },
 {
  "question_id": "71a3fd6b",
  "question_type": "single-session-assistant",
  "question": "I'm planning my trip to Speyer again and I wanted to confirm, what's the phone number of the Speyer tourism board that you provided me earlier?",
  "answer": "+49 (0) 62 32 / 14 23 - 0",
  "answer_session_ids": [
   "answer_ultrachat_417348"
  ]
 },
 {
  "question_id": "2bf43736",
  "question_type": "single-session-assistant",
  "question": "I was going through our previous chat and I wanted to clarify something about the prayer of beginners in Tanqueray's Spiritual Life treatise. Can you remind me which chapter of the second part discusses vocal prayer and meditation?",
  "answer": "Chapter 4 of Book 1, titled 'Vocal Prayer and Meditation'.",
  "answer_session_ids": [
   "answer_sharegpt_2kpncbX_13"
  ]
 },
 {
  "question_id": "70b3e69b",
  "question_type": "single-session-assistant",
  "question": "I was going through our previous conversation about the impact of the political climate in Catalonia on its literature and music. Can you remind me of the example you gave of a Spanish-Catalan singer-songwriter who supports unity between Catalonia and Spain?",
  "answer": "Manolo Garc\u00eda",
  "answer_session_ids": [
   "answer_ultrachat_334948"
  ]
 },
 {
  "question_id": "8752c811",
  "question_type": "single-session-assistant",
  "question": "I remember you provided a list of 100 prompt parameters that I can specify to influence your output. Can you remind me what was the 27th parameter on that list?",
  "answer": "The 27th parameter was 'Sound effects (e.g., ambient, diegetic, non-diegetic, etc.)'.",
  "answer_session_ids": [
   "answer_sharegpt_6pWK9yx_0"
  ]
 },
 {
  "question_id": "3249768e",
  "question_type": "single-session-assistant",
  "question": "I'm looking back at our previous conversation about building a cocktail bar. You recommended five bottles to make the widest variety of gin-based cocktails. Can you remind me what the fifth bottle was?",
  "answer": "Absinthe",
  "answer_session_ids": [
   "answer_sharegpt_CaxTGYP_0"
  ]
 },
 {
  "question_id": "1b9b7252",
  "question_type": "single-session-assistant",
  "question": "I wanted to follow up on our previous conversation about mindfulness techniques. You mentioned some great resources for guided imagery exercises, can you remind me of the website that had free exercises like 'The Mountain Meditation' and 'The Body Scan Meditation'?",
  "answer": "Mindful.org.",
  "answer_session_ids": [
   "answer_ultrachat_115151"
  ]
 },
 {
  "question_id": "1568498a",
  "question_type": "single-session-assistant",
  "question": "I'm looking back at our previous chess game and I was wondering, what was the move you made after 27. Kg2 Bd5+?",
  "answer": "28. Kg3",
  "answer_session_ids": [
   "answer_sharegpt_d6JJiqH_76"
  ]
 },
 {
  "question_id": "6222b6eb",
  "question_type": "single-session-assistant",
  "question": "I was going through our previous conversation about atmospheric correction methods, and I wanted to confirm - you mentioned that 6S, MAJA, and Sen2Cor are all algorithms for atmospheric correction of remote sensing images. Can you remind me which one is implemented in the SIAC_GEE tool?",
  "answer": "The 6S algorithm is implemented in the SIAC_GEE tool.",
  "answer_session_ids": [
   "answer_sharegpt_H9PiM5G_0"
  ]
 },
 {
  "question_id": "e8a79c70",
  "question_type": "single-session-assistant",
  "question": "I was going through our previous conversation about making a classic French omelette, and I wanted to confirm - how many eggs did you say we need for the recipe?",
  "answer": "2-3 eggs",
  "answer_session_ids": [
   "answer_ultrachat_13075"
  ]
 },
 {
  "question_id": "d596882b",
  "question_type": "single-session-assistant",
  "question": "I'm planning another trip to New York City and I was wondering if you could remind me of that vegan eatery you recommended last time, the one with multiple locations throughout the city?",
  "answer": "By Chloe",
  "answer_session_ids": [
   "answer_ultrachat_252214"
  ]
 },
 {
  "question_id": "e3fc4d6e",
  "question_type": "single-session-assistant",
  "question": "I wanted to follow up on our previous conversation about the fusion breakthrough at Lawrence Livermore National Laboratory. Can you remind me who is the President's Chief Advisor for Science and Technology mentioned in the article?",
  "answer": "Dr. Arati Prabhakar",
  "answer_session_ids": [
   "answer_sharegpt_5m7gg5F_0"
  ]
 },
 {
  "question_id": "51b23612",
  "question_type": "single-session-assistant",
  "question": "I was going through our previous conversation about political propaganda and humor, and I was wondering if you could remind me of that Soviet cartoon you mentioned that mocked Western culture?",
  "answer": "Nu, pogodi!",
  "answer_session_ids": [
   "answer_ultrachat_427265"
  ]
 },
 {
  "question_id": "3e321797",
  "question_type": "single-session-assistant",
  "question": "I wanted to follow up on our previous conversation about natural remedies for dark circles under the eyes. You mentioned applying tomato juice mixed with lemon juice, how long did you say I should leave it on for?",
  "answer": "10 minutes",
  "answer_session_ids": [
   "answer_ultrachat_94624"
  ]
 },
 {
  "question_id": "e982271f",
  "question_type": "single-session-assistant",
  "question": "I was going through our previous chat. Can you remind me of the name of the last venue you recommended in the list of popular venues in Portland for indie music shows?",
  "answer": "Revolution Hall",
  "answer_session_ids": [
   "answer_ultrachat_195444"
  ]
 },
 {
  "question_id": "352ab8bd",
  "question_type": "single-session-assistant",
  "question": "Can you remind me what was the average improvement in framerate when using the Hardware-Aware Modular Training (HAMT) agent in the 'To Adapt or Not to Adapt? Real-Time Adaptation for Semantic Segmentation' submission?",
  "answer": "The average improvement in framerate was approximately 20% when using the Hardware-Aware Modular Training (HAMT) agent.",
  "answer_session_ids": [
   "answer_sharegpt_NoDZzot_7"
  ]
 },
 {
  "question_id": "fca762bc",
  "question_type": "single-session-assistant",
  "question": "I wanted to follow up on our previous conversation about language learning apps. You mentioned a few options, and I was wondering if you could remind me of the one that uses mnemonics to help learners memorize words and phrases?",
  "answer": "Memrise",
  "answer_session_ids": [
   "answer_ultrachat_39395"
  ]
 },
 {
  "question_id": "7a8d0b71",
  "question_type": "single-session-assistant",
  "question": "I'm looking back at our previous chat about the DHL Wellness Retreats campaign. Can you remind me how much was allocated for influencer marketing in the campaign plan?",
  "answer": "$2,000",
  "answer_session_ids": [
   "answer_sharegpt_i0tMT9q_9"
  ]
 },
 {
  "question_id": "a40e080f",
  "question_type": "single-session-assistant",
  "question": "I was going through our previous conversation and I was wondering if you could remind me of the two companies you mentioned that prioritize employee safety and well-being like Triumvirate?",
  "answer": "Patagonia and Southwest Airlines.",
  "answer_session_ids": [
   "answer_ultrachat_269020"
  ]
 },
 {
  "question_id": "8b9d4367",
  "question_type": "single-session-assistant",
  "question": "I wanted to follow up on our previous conversation about private sector businesses in Chaudhary. Can you remind me of the company that employs over 40,000 people in the rug-manufacturing industry?",
  "answer": "Jaipur Rugs",
  "answer_session_ids": [
   "answer_ultrachat_289157"
  ]
 },
 {
  "question_id": "5809eb10",
  "question_type": "single-session-assistant",
  "question": "I'm looking back at our previous conversation about the Bajimaya v Reward Homes Pty Ltd case. Can you remind me what year the construction of the house began?",
  "answer": "2014.",
  "answer_session_ids": [
   "answer_sharegpt_4aJsGCH_0"
  ]
 },
 {
  "question_id": "41275add",
  "question_type": "single-session-assistant",
  "question": "I wanted to follow up on our previous conversation about YouTube videos for workplace posture. Can you remind me of the Mayo Clinic video you recommended?",
  "answer": "The video is 'How to Sit Properly at a Desk to Avoid Back Pain' and the link is https://www.youtube.com/watch?v=UfOvNlX9Hh0.",
  "answer_session_ids": [
   "answer_sharegpt_81riySf_0"
  ]
 },
 {
  "question_id": "4388e9dd",
  "question_type": "single-session-assistant",
  "question": "I was going through our previous chat and I was wondering, what was Andy wearing in the script you wrote for the comedy movie scene?",
  "answer": "Andy was wearing an untidy, stained white shirt.",
  "answer_session_ids": [
   "answer_sharegpt_qTi81nS_0"
  ]
 },
 {
  "question_id": "4baee567",
  "question_type": "single-session-assistant",
  "question": "I was looking back at our previous chat and I wanted to confirm, how many times did the Chiefs play the Jaguars at Arrowhead Stadium?",
  "answer": "The Chiefs played the Jaguars 12 times at Arrowhead Stadium.",
  "answer_session_ids": [
   "answer_sharegpt_i9adwQn_0"
  ]
 },
 {
  "question_id": "561fabcd",
  "question_type": "single-session-assistant",
  "question": "I was thinking back to our previous conversation about the Radiation Amplified zombie, and I was wondering if you remembered what we finally decided to name it?",
  "answer": "Fissionator.",
  "answer_session_ids": [
   "answer_sharegpt_hChsWOp_97"
  ]
 },
 {
  "question_id": "b759caee",
  "question_type": "single-session-assistant",
  "question": "I was looking back at our previous conversation about buying unique engagement rings directly from designers. Can you remind me of the Instagram handle of the UK-based designer who works with unusual gemstones?",
  "answer": "@jessica_poole_jewellery",
  "answer_session_ids": [
   "answer_sharegpt_2BSXlAr_0"
  ]
 },
 {
  "question_id": "ac031881",
  "question_type": "single-session-assistant",
  "question": "I'm trying to recall what the designation on my jumpsuit was that helped me find the file number in the records room?",
  "answer": "The designation on your jumpsuit was 'LIV'.",
  "answer_session_ids": [
   "answer_sharegpt_GYqnAhC_190"
  ]
 },
 {
  "question_id": "28bcfaac",
  "question_type": "single-session-assistant",
  "question": "I'm going back to our previous conversation about music theory. You mentioned some online resources for learning music theory. Can you remind me of the website you recommended for free lessons and exercises?",
  "answer": "MusicTheory.net",
  "answer_session_ids": [
   "answer_ultrachat_446979"
  ]
 },
 {
  "question_id": "16c90bf4",
  "question_type": "single-session-assistant",
  "question": "I'm looking back at our previous conversation about the Seco de Cordero recipe from Ancash. You mentioned using a light or medium-bodied beer, but I was wondering if you could remind me what type of beer you specifically recommended?",
  "answer": "I recommended using a Pilsner or Lager for the recipe.",
  "answer_session_ids": [
   "answer_ultrachat_294807"
  ]
 },
 {
  "question_id": "c8f1aeed",
  "question_type": "single-session-assistant",
  "question": "I wanted to follow up on our previous conversation about fracking in the Marcellus Shale region. You mentioned that some states require fracking companies to monitor groundwater quality at nearby wells before drilling and for a certain period after drilling is complete. Can you remind me which state you mentioned as an example that has this requirement?",
  "answer": "Pennsylvania",
  "answer_session_ids": [
   "answer_ultrachat_519486"
  ]
 },
 {
  "question_id": "eaca4986",
  "question_type": "single-session-assistant",
  "question": "I'm looking back at our previous conversation where you created two sad songs for me. Can you remind me what was the chord progression for the chorus in the second song?",
  "answer": "C D E F G A B A G F E D C",
  "answer_session_ids": [
   "answer_sharegpt_SS141vi_0"
  ]
 },
 {
  "question_id": "c7cf7dfd",
  "question_type": "single-session-assistant",
  "question": "I'm going back to our previous conversation about traditional Indian embroidery and tailoring techniques. Can you remind me of the name of that online store based in India that sells traditional Indian fabrics, threads, and embellishments?",
  "answer": "Nostalgia",
  "answer_session_ids": [
   "answer_ultrachat_456407"
  ]
 },
 {
  "question_id": "e48988bc",
  "question_type": "single-session-assistant",
  "question": "I was looking back at our previous conversation about environmentally responsible supply chain practices, and I was wondering if you could remind me of the company you mentioned that's doing a great job with sustainability?",
  "answer": "Patagonia",
  "answer_session_ids": [
   "answer_ultrachat_174360"
  ]
 },
 {
  "question_id": "1de5cff2",
  "question_type": "single-session-assistant",
  "question": "I was going through our previous conversation about high-end fashion brands, and I was wondering if you could remind me of the brand that uses wild rubber sourced from the Amazon rainforest?",
  "answer": "Veja",
  "answer_session_ids": [
   "answer_ultrachat_440262"
  ]
 },
 {
  "question_id": "65240037",
  "question_type": "single-session-assistant",
  "question": "I remember you told me to dilute tea tree oil with a carrier oil before applying it to my skin. Can you remind me what the recommended ratio is?",
  "answer": "The recommended ratio is 1:10, meaning one part tea tree oil to ten parts carrier oil.",
  "answer_session_ids": [
   "answer_ultrachat_403752"
  ]
 },
 {
  "question_id": "778164c6",
  "question_type": "single-session-assistant",
  "question": "I was looking back at our previous conversation about Caribbean dishes and I was wondering, what was the name of that Jamaican dish you recommended I try with snapper that has fruit in it?",
  "answer": "Grilled Snapper with Mango Salsa",
  "answer_session_ids": [
   "answer_ultrachat_399000"
  ]
 },
 {
  "question_id": "e47becba",
  "question_type": "single-session-user",
  "question": "What degree did I graduate with?",
  "answer": "Business Administration",
  "answer_session_ids": [
   "answer_280352e9"
  ]
 },
 {
  "question_id": "118b2229",
  "question_type": "single-session-user",
  "question": "How long is my daily commute to work?",
  "answer": "45 minutes each way",
  "answer_session_ids": [
   "answer_40a90d51"
  ]
 },
 {
  "question_id": "51a45a95",
  "question_type": "single-session-user",
  "question": "Where did I redeem a $5 coupon on coffee creamer?",
  "answer": "Target",
  "answer_session_ids": [
   "answer_d61669c7"
  ]
 },
 {
  "question_id": "58bf7951",
  "question_type": "single-session-user",
  "question": "What play did I attend at the local community theater?",
  "answer": "The Glass Menagerie",
  "answer_session_ids": [
   "answer_355c48bb"
  ]
 },
 {
  "question_id": "1e043500",
  "question_type": "single-session-user",
  "question": "What is the name of the playlist I created on Spotify?",
  "answer": "Summer Vibes",
  "answer_session_ids": [
   "answer_3e012175"
  ]
 },
 {
  "question_id": "c5e8278d",
  "question_type": "single-session-user",
  "question": "What was my last name before I changed it?",
  "answer": "Johnson",
  "answer_session_ids": [
   "answer_f6168136"
  ]
 },
 {
  "question_id": "6ade9755",
  "question_type": "single-session-user",
  "question": "Where do I take yoga classes?",
  "answer": "Serenity Yoga",
  "answer_session_ids": [
   "answer_9398da02"
  ]
 },
 {
  "question_id": "6f9b354f",
  "question_type": "single-session-user",
  "question": "What color did I repaint my bedroom walls?",
  "answer": "a lighter shade of gray",
  "answer_session_ids": [
   "answer_feb5200f"
  ]
 },
 {
  "question_id": "58ef2f1c",
  "question_type": "single-session-user",
  "question": "When did I volunteer at the local animal shelter's fundraising dinner?",
  "answer": "February 14th",
  "answer_session_ids": [
   "answer_59547700"
  ]
 },
 {
  "question_id": "f8c5f88b",
  "question_type": "single-session-user",
  "question": "Where did I buy my new tennis racket from?",
  "answer": "the sports store downtown",
  "answer_session_ids": [
   "answer_c3567066"
  ]
 },
 {
  "question_id": "5d3d2817",
  "question_type": "single-session-user",
  "question": "What was my previous occupation?",
  "answer": "Marketing specialist at a small startup",
  "answer_session_ids": [
   "answer_235eb6fb"
  ]
 },
 {
  "question_id": "7527f7e2",
  "question_type": "single-session-user",
  "question": "How much did I spend on a designer handbag?",
  "answer": "$800",
  "answer_session_ids": [
   "answer_7cb94507"
  ]
 },
 {
  "question_id": "c960da58",
  "question_type": "single-session-user",
  "question": "How many playlists do I have on Spotify?",
  "answer": "20",
  "answer_session_ids": [
   "answer_e05e4612"
  ]
 },
 {
  "question_id": "3b6f954b",
  "question_type": "single-session-user",
  "question": "Where did I attend for my study abroad program?",
  "answer": "University of Melbourne in Australia",
  "answer_session_ids": [
   "answer_94030872"
  ]
 },
 {
  "question_id": "726462e0",
  "question_type": "single-session-user",
  "question": "What was the discount I got on my first purchase from the new clothing brand?",
  "answer": "10%",
  "answer_session_ids": [
   "answer_f38f679b"
  ]
 },
 {
  "question_id": "94f70d80",
  "question_type": "single-session-user",
  "question": "How long did it take me to assemble the IKEA bookshelf?",
  "answer": "4 hours",
  "answer_session_ids": [
   "answer_c63c0458"
  ]
 },
 {
  "question_id": "66f24dbb",
  "question_type": "single-session-user",
  "question": "What did I buy for my sister's birthday gift?",
  "answer": "a yellow dress",
  "answer_session_ids": [
   "answer_fea2e4d3"
  ]
 },
 {
  "question_id": "ad7109d1",
  "question_type": "single-session-user",
  "question": "What speed is my new internet plan?",
  "answer": "500 Mbps",
  "answer_session_ids": [
   "answer_679840f8"
  ]
 },
 {
  "question_id": "af8d2e46",
  "question_type": "single-session-user",
  "question": "How many shirts did I pack for my 5-day trip to Costa Rica?",
  "answer": "7",
  "answer_session_ids": [
   "answer_82a04f59"
  ]
 },
 {
  "question_id": "dccbc061",
  "question_type": "single-session-user",
  "question": "What was my previous stance on spirituality?",
  "answer": "A staunch atheist",
  "answer_session_ids": [
   "answer_8f276838"
  ]
 },
 {
  "question_id": "c8c3f81d",
  "question_type": "single-session-user",
  "question": "What brand are my favorite running shoes?",
  "answer": "Nike",
  "answer_session_ids": [
   "answer_761acef8"
  ]
 },
 {
  "question_id": "8ebdbe50",
  "question_type": "single-session-user",
  "question": "What certification did I complete last month?",
  "answer": "Data Science",
  "answer_session_ids": [
   "answer_8ad8a34f"
  ]
 },
 {
  "question_id": "6b168ec8",
  "question_type": "single-session-user",
  "question": "How many bikes do I own?",
  "answer": "three",
  "answer_session_ids": [
   "answer_e623ae87"
  ]
 },
 {
  "question_id": "75499fd8",
  "question_type": "single-session-user",
  "question": "What breed is my dog?",
  "answer": "Golden Retriever",
  "answer_session_ids": [
   "answer_723bf11f"
  ]
 },
 {
  "question_id": "21436231",
  "question_type": "single-session-user",
  "question": "How many largemouth bass did I catch on my fishing trip to Lake Michigan?",
  "answer": "12",
  "answer_session_ids": [
   "answer_1e6d4567"
  ]
 },
 {
  "question_id": "95bcc1c8",
  "question_type": "single-session-user",
  "question": "How many amateur comedians did I watch perform at the open mic night?",
  "answer": "10",
  "answer_session_ids": [
   "answer_cb742a61"
  ]
 },
 {
  "question_id": "0862e8bf",
  "question_type": "single-session-user",
  "question": "What is the name of my cat?",
  "answer": "Luna",
  "answer_session_ids": [
   "answer_c6fd8ebd"
  ]
 },
 {
  "question_id": "853b0a1d",
  "question_type": "single-session-user",
  "question": "How old was I when my grandma gave me the silver necklace?",
  "answer": "18",
  "answer_session_ids": [
   "answer_69811d4a"
  ]
 },
 {
  "question_id": "a06e4cfe",
  "question_type": "single-session-user",
  "question": "What is my preferred gin-to-vermouth ratio for a classic gin martini?",
  "answer": "3:1",
  "answer_session_ids": [
   "answer_6fe9fb49"
  ]
 },
 {
  "question_id": "37d43f65",
  "question_type": "single-session-user",
  "question": "How much RAM did I upgrade my laptop to?",
  "answer": "16GB",
  "answer_session_ids": [
   "answer_55161935"
  ]
 },
 {
  "question_id": "b86304ba",
  "question_type": "single-session-user",
  "question": "How much is the painting of a sunset worth in terms of the amount I paid for it?",
  "answer": "The painting is worth triple what I paid for it.",
  "answer_session_ids": [
   "answer_645b0329"
  ]
 },
 {
  "question_id": "d52b4f67",
  "question_type": "single-session-user",
  "question": "Where did I attend my cousin's wedding?",
  "answer": "The Grand Ballroom",
  "answer_session_ids": [
   "answer_0df6aa4b"
  ]
 },
 {
  "question_id": "25e5aa4f",
  "question_type": "single-session-user",
  "question": "Where did I complete my Bachelor's degree in Computer Science?",
  "answer": "University of California, Los Angeles (UCLA)",
  "answer_session_ids": [
   "answer_986de8c3"
  ]
 },
 {
  "question_id": "caf9ead2",
  "question_type": "single-session-user",
  "question": "How long did it take to move to the new apartment?",
  "answer": "5 hours",
  "answer_session_ids": [
   "answer_0714183a"
  ]
 },
 {
  "question_id": "8550ddae",
  "question_type": "single-session-user",
  "question": "What type of cocktail recipe did I try last weekend?",
  "answer": "lavender gin fizz",
  "answer_session_ids": [
   "answer_c8354ae9"
  ]
 },
 {
  "question_id": "60d45044",
  "question_type": "single-session-user",
  "question": "What type of rice is my favorite?",
  "answer": "Japanese short-grain rice",
  "answer_session_ids": [
   "answer_9cddca88"
  ]
 },
 {
  "question_id": "3f1e9474",
  "question_type": "single-session-user",
  "question": "Who did I have a conversation with about destiny?",
  "answer": "Sarah",
  "answer_session_ids": [
   "answer_57fc1954"
  ]
 },
 {
  "question_id": "86b68151",
  "question_type": "single-session-user",
  "question": "Where did I buy my new bookshelf from?",
  "answer": "IKEA",
  "answer_session_ids": [
   "answer_dc11c1eb"
  ]
 },
 {
  "question_id": "577d4d32",
  "question_type": "single-session-user",
  "question": "What time do I stop checking work emails and messages?",
  "answer": "7 pm",
  "answer_session_ids": [
   "answer_0dd4d99a"
  ]
 },
 {
  "question_id": "ec81a493",
  "question_type": "single-session-user",
  "question": "How many copies of my favorite artist's debut album were released worldwide?",
  "answer": "500",
  "answer_session_ids": [
   "answer_ed1982fc"
  ]
 },
 {
  "question_id": "15745da0",
  "question_type": "single-session-user",
  "question": "How long have I been collecting vintage cameras?",
  "answer": "three months",
  "answer_session_ids": [
   "answer_586de428"
  ]
 },
 {
  "question_id": "e01b8e2f",
  "question_type": "single-session-user",
  "question": "Where did I go on a week-long trip with my family?",
  "answer": "Hawaii",
  "answer_session_ids": [
   "answer_5ca6cd28"
  ]
 },
 {
  "question_id": "bc8a6e93",
  "question_type": "single-session-user",
  "question": "What did I bake for my niece's birthday party?",
  "answer": "a lemon blueberry cake",
  "answer_session_ids": [
   "answer_e6143162"
  ]
 },
 {
  "question_id": "ccb36322",
  "question_type": "single-session-user",
  "question": "What is the name of the music streaming service have I been using lately?",
  "answer": "Spotify",
  "answer_session_ids": [
   "answer_f1fbb330"
  ]
 },
 {
  "question_id": "001be529",
  "question_type": "single-session-user",
  "question": "How long did I wait for the decision on my asylum application?",
  "answer": "over a year",
  "answer_session_ids": [
   "answer_530960c1"
  ]
 },
 {
  "question_id": "b320f3f8",
  "question_type": "single-session-user",
  "question": "What type of action figure did I buy from a thrift store?",
  "answer": "a blue Snaggletooth",
  "answer_session_ids": [
   "answer_5cc9b056"
  ]
 },
 {
  "question_id": "19b5f2b3",
  "question_type": "single-session-user",
  "question": "How long was I in Japan for?",
  "answer": "two weeks",
  "answer_session_ids": [
   "answer_5ff494b9"
  ]
 },
 {
  "question_id": "4fd1909e",
  "question_type": "single-session-user",
  "question": "Where did I attend the Imagine Dragons concert?",
  "answer": "Xfinity Center",
  "answer_session_ids": [
   "answer_2952aee4"
  ]
 },
 {
  "question_id": "545bd2b5",
  "question_type": "single-session-user",
  "question": "How much screen time have I been averaging on Instagram per day?",
  "answer": "2 hours",
  "answer_session_ids": [
   "answer_47ffab4c"
  ]
 },
 {
  "question_id": "8a137a7f",
  "question_type": "single-session-user",
  "question": "What type of bulb did I replace in my bedside lamp?",
  "answer": "Philips LED bulb",
  "answer_session_ids": [
   "answer_15d63a22"
  ]
 },
 {
  "question_id": "76d63226",
  "question_type": "single-session-user",
  "question": "What size is my new Samsung TV?",
  "answer": "55-inch",
  "answer_session_ids": [
   "answer_bbdc7b0a"
  ]
 },
 {
  "question_id": "86f00804",
  "question_type": "single-session-user",
  "question": "What book am I currently reading?",
  "answer": "The Seven Husbands of Evelyn Hugo",
  "answer_session_ids": [
   "answer_96b8c9ee"
  ]
 },
 {
  "question_id": "8e9d538c",
  "question_type": "single-session-user",
  "question": "How many skeins of worsted weight yarn did I find in my stash?",
  "answer": "17",
  "answer_session_ids": [
   "answer_7bdcbd23"
  ]
 },
 {
  "question_id": "311778f1",
  "question_type": "single-session-user",
  "question": "How many hours did I spend watching documentaries on Netflix last month?",
  "answer": "10",
  "answer_session_ids": [
   "answer_e40b054e"
  ]
 },
 {
  "question_id": "c19f7a0b",
  "question_type": "single-session-user",
  "question": "What time do I usually get home from work on weeknights?",
  "answer": "6:30 pm",
  "answer_session_ids": [
   "answer_f442ccbe"
  ]
 },
 {
  "question_id": "4100d0a0",
  "question_type": "single-session-user",
  "question": "What is my ethnicity?",
  "answer": "A mix of Irish and Italian",
  "answer_session_ids": [
   "answer_83c13ff9"
  ]
 },
 {
  "question_id": "29f2956b",
  "question_type": "single-session-user",
  "question": "How much time do I dedicate to practicing guitar every day?",
  "answer": "30 minutes",
  "answer_session_ids": [
   "answer_7cc5362f"
  ]
 },
 {
  "question_id": "1faac195",
  "question_type": "single-session-user",
  "question": "Where does my sister Emily live?",
  "answer": "Denver",
  "answer_session_ids": [
   "answer_d01949bf"
  ]
 },
 {
  "question_id": "faba32e5",
  "question_type": "single-session-user",
  "question": "How long did Alex marinate the BBQ ribs in special sauce?",
  "answer": "24 hours",
  "answer_session_ids": [
   "answer_39b12014"
  ]
 },
 {
  "question_id": "f4f1d8a4",
  "question_type": "single-session-user",
  "question": "Who gave me a new stand mixer as a birthday gift?",
  "answer": "my sister",
  "answer_session_ids": [
   "answer_f5b33470"
  ]
 },
 {
  "question_id": "c14c00dd",
  "question_type": "single-session-user",
  "question": "What brand of shampoo do I currently use?",
  "answer": "Trader Joe's",
  "answer_session_ids": [
   "answer_304511ce"
  ]
 },
 {
  "question_id": "36580ce8",
  "question_type": "single-session-user",
  "question": "What health issue did I initially think was just a cold?",
  "answer": "bronchitis",
  "answer_session_ids": [
   "answer_93e1bd22"
  ]
 },
 {
  "question_id": "3d86fd0a",
  "question_type": "single-session-user",
  "question": "Where did I meet Sophia?",
  "answer": "a coffee shop in the city",
  "answer_session_ids": [
   "answer_19c24c11"
  ]
 },
 {
  "question_id": "a82c026e",
  "question_type": "single-session-user",
  "question": "What game did I finally beat last weekend?",
  "answer": "Dark Souls 3 DLC",
  "answer_session_ids": [
   "answer_787e6a6d"
  ]
 },
 {
  "question_id": "0862e8bf_abs",
  "question_type": "single-session-user",
  "question": "What is the name of my hamster?",
  "answer": "You did not mention this information. You mentioned your cat Luna but not your hamster.",
  "answer_session_ids": [
   "answer_c6fd8ebd_abs"
  ]
 },
 {
  "question_id": "15745da0_abs",
  "question_type": "single-session-user",
  "question": "How long have I been collecting vintage films?",
  "answer": "You did not mention this information. You mentioned collecting vintage cameras but not vintage films.",
  "answer_session_ids": [
   "answer_586de428_abs"
  ]
 },
 {
  "question_id": "bc8a6e93_abs",
  "question_type": "single-session-user",
  "question": "What did I bake for my uncle's birthday party?",
  "answer": "You did not mention this information. You mentioned baking for your niece's birthday party but not your uncle's",
  "answer_session_ids": [
   "answer_e6143162_abs"
  ]
 },
 {
  "question_id": "19b5f2b3_abs",
  "question_type": "single-session-user",
  "question": "How long was I in Korea for?",
  "answer": "You did not mention this information. You mentioned staying in Japan, but not in Korea.",
  "answer_session_ids": [
   "answer_5ff494b9_abs"
  ]
 },
 {
  "question_id": "29f2956b_abs",
  "question_type": "single-session-user",
  "question": "How much time do I dedicate to practicing violin every day?",
  "answer": "You did not mention this information. You mentioned practing guitar everyday, but not violin.",
  "answer_session_ids": [
   "answer_7cc5362f_abs"
  ]
 },
 {
  "question_id": "f4f1d8a4_abs",
  "question_type": "single-session-user",
  "question": "What did my dad gave me as a birthday gift?",
  "answer": "You did not mention this information. You mentioned receiving a birthday gift from your sister, but not your dad.",
  "answer_session_ids": [
   "answer_f5b33470_abs"
  ]
 },
 {
  "question_id": "gpt4_59149c77",
  "question_type": "temporal-reasoning",
  "question": "How many days passed between my visit to the Museum of Modern Art (MoMA) and the 'Ancient Civilizations' exhibit at the Metropolitan Museum of Art?",
  "answer": "7 days. 8 days (including the last day) is also acceptable.",
  "answer_session_ids": [
   "answer_d00ba6d0_1",
   "answer_d00ba6d0_2"
  ]
 },
 {
  "question_id": "gpt4_f49edff3",
  "question_type": "temporal-reasoning",
  "question": "Which three events happened in the order from first to last: the day I helped my friend prepare the nursery, the day I helped my cousin pick out stuff for her baby shower, and the day I ordered a customized phone case for my friend's birthday?",
  "answer": "First, I helped my friend prepare the nursery, then I helped my cousin pick out stuff for her baby shower, and lastly, I ordered a customized phone case for my friend's birthday.",
  "answer_session_ids": [
   "answer_3e9fce53_1",
   "answer_3e9fce53_2",
   "answer_3e9fce53_3"
  ]
 },
 {
  "question_id": "71017276",
  "question_type": "temporal-reasoning",
  "question": "How many weeks ago did I meet up with my aunt and receive the crystal chandelier?",
  "answer": 4,
  "answer_session_ids": [
   "answer_0b4a8adc_1"
  ]
 },
 {
  "question_id": "b46e15ed",
  "question_type": "temporal-reasoning",
  "question": "How many months have passed since I participated in two charity events in a row, on consecutive days?",
  "answer": 2,
  "answer_session_ids": [
   "answer_4bfcc250_4",
   "answer_4bfcc250_3",
   "answer_4bfcc250_2",
   "answer_4bfcc250_1"
  ]
 },
 {
  "question_id": "gpt4_fa19884c",
  "question_type": "temporal-reasoning",
  "question": "How many days passed between the day I started playing along to my favorite songs on my old keyboard and the day I discovered a bluegrass band?",
  "answer": "6 days. 7 days (including the last day) is also acceptable.",
  "answer_session_ids": [
   "answer_ff201786_1",
   "answer_ff201786_2"
  ]
 },
 {
  "question_id": "0bc8ad92",
  "question_type": "temporal-reasoning",
  "question": "How many months have passed since I last visited a museum with a friend?",
  "answer": 5,
  "answer_session_ids": [
   "answer_f4ea84fb_3",
   "answer_f4ea84fb_2",
   "answer_f4ea84fb_1"
  ]
 },
 {
  "question_id": "af082822",
  "question_type": "temporal-reasoning",
  "question": "How many weeks ago did I attend the friends and family sale at Nordstrom?",
  "answer": 2,
  "answer_session_ids": [
   "answer_b51b6115_1"
  ]
 },
 {
  "question_id": "gpt4_4929293a",
  "question_type": "temporal-reasoning",
  "question": "Which event happened first, my cousin's wedding or Michael's engagement party?",
  "answer": "Michael's engagement party",
  "answer_session_ids": [
   "answer_add9b012_2",
   "answer_add9b012_1"
  ]
 },
 {
  "question_id": "gpt4_b5700ca9",
  "question_type": "temporal-reasoning",
  "question": "How many days ago did I attend the Maundy Thursday service at the Episcopal Church?",
  "answer": "4 days.",
  "answer_session_ids": [
   "answer_a17423e7_1"
  ]
 },
 {
  "question_id": "9a707b81",
  "question_type": "temporal-reasoning",
  "question": "How many days ago did I attend a baking class at a local culinary school when I made my friend's birthday cake?",
  "answer": "21 days. 22 days (including the last day) is also acceptable.",
  "answer_session_ids": [
   "answer_dba89487_2",
   "answer_dba89487_1"
  ]
 },
 {
  "question_id": "gpt4_1d4ab0c9",
  "question_type": "temporal-reasoning",
  "question": "How many days passed between the day I started watering my herb garden and the day I harvested my first batch of fresh herbs?",
  "answer": "24 days. 25 days (including the last day) is also acceptable.",
  "answer_session_ids": [
   "answer_febde667_1",
   "answer_febde667_2"
  ]
 },
 {
  "question_id": "gpt4_e072b769",
  "question_type": "temporal-reasoning",
  "question": "How many weeks ago did I start using the cashback app 'Ibotta'?",
  "answer": "3 weeks ago",
  "answer_session_ids": [
   "answer_c19bd2bf_1"
  ]
 },
 {
  "question_id": "0db4c65d",
  "question_type": "temporal-reasoning",
  "question": "How many days had passed since I finished reading 'The Seven Husbands of Evelyn Hugo' when I attended the book reading event at the local library, where the author of 'The Silent Patient' is discussing her latest thriller novel?",
  "answer": "18 days. 19 days (including the last day) is also acceptable.",
  "answer_session_ids": [
   "answer_b9e32ff8_1",
   "answer_b9e32ff8_2"
  ]
 },
 {
  "question_id": "gpt4_1d80365e",
  "question_type": "temporal-reasoning",
  "question": "How many days did I spend on my solo camping trip to Yosemite National Park?",
  "answer": "2 days. 3 days (including the last day) is also acceptable.",
  "answer_session_ids": [
   "answer_661b711f_1",
   "answer_661b711f_2"
  ]
 },
 {
  "question_id": "gpt4_7f6b06db",
  "question_type": "temporal-reasoning",
  "question": "What is the order of the three trips I took in the past three months, from earliest to latest?",
  "answer": "I went on a day hike to Muir Woods National Monument with my family, then I went on a road trip with friends to Big Sur and Monterey, and finally I started my solo camping trip to Yosemite National Park.",
  "answer_session_ids": [
   "answer_5d8c99d3_1",
   "answer_5d8c99d3_2",
   "answer_5d8c99d3_3"
  ]
 },
 {
  "question_id": "gpt4_6dc9b45b",
  "question_type": "temporal-reasoning",
  "question": "How many months ago did I attend the Seattle International Film Festival?",
  "answer": "4 months ago",
  "answer_session_ids": [
   "answer_c4df007f_1"
  ]
 },
 {
  "question_id": "gpt4_8279ba02",
  "question_type": "temporal-reasoning",
  "question": "How many days ago did I buy a smoker?",
  "answer": "10 days ago. 11 days (including the last day) is also acceptable.",
  "answer_session_ids": [
   "answer_56521e65_1"
  ]
 },
 {
  "question_id": "gpt4_18c2b244",
  "question_type": "temporal-reasoning",
  "question": "What is the order of the three events: 'I signed up for the rewards program at ShopRite', 'I used a Buy One Get One Free coupon on Luvs diapers at Walmart', and 'I redeemed $12 cashback for a $10 Amazon gift card from Ibotta'?",
  "answer": "First, I used a Buy One Get One Free coupon on Luvs diapers at Walmart. Then, I redeemed $12 cashback for a $10 Amazon gift card from Ibotta. Finally, I signed up for the rewards program at ShopRite.",
  "answer_session_ids": [
   "answer_c862f65a_2",
   "answer_c862f65a_3",
   "answer_c862f65a_1"
  ]
 },
 {
  "question_id": "gpt4_a1b77f9c",
  "question_type": "temporal-reasoning",
  "question": "How many weeks in total do I spent on reading 'The Nightingale' and listening to 'Sapiens: A Brief History of Humankind' and 'The Power'?",
  "answer": "2 weeks for 'The Nightingale', 4 weeks for 'Sapiens: A Brief History of Humankind', and 2 weeks for 'The Power', so a total of 8 weeks.",
  "answer_session_ids": [
   "answer_e9ad5914_1",
   "answer_e9ad5914_2",
   "answer_e9ad5914_3",
   "answer_e9ad5914_4",
   "answer_e9ad5914_5",
   "answer_e9ad5914_6"
  ]
 },
 {
  "question_id": "gpt4_1916e0ea",
  "question_type": "temporal-reasoning",
  "question": "How many days passed between the day I cancelled my FarmFresh subscription and the day I did my online grocery shopping from Instacart?",
  "answer": "54 days. 55 days (including the last day) is also acceptable.",
  "answer_session_ids": [
   "answer_447052a5_2",
   "answer_447052a5_1"
  ]
 },
 {
  "question_id": "gpt4_7a0daae1",
  "question_type": "temporal-reasoning",
  "question": "How many weeks passed between the day I bought my new tennis racket and the day I received it?",
  "answer": "1 week",
  "answer_session_ids": [
   "answer_4d5490f1_1",
   "answer_4d5490f1_2"
  ]
 },
 {
  "question_id": "gpt4_468eb063",
  "question_type": "temporal-reasoning",
  "question": "How many days ago did I meet Emma?",
  "answer": "9 days ago. 10 days (including the last day) is also acceptable.",
  "answer_session_ids": [
   "answer_9b09d95b_1"
  ]
 },
 {
  "question_id": "gpt4_7abb270c",
  "question_type": "temporal-reasoning",
  "question": "What is the order of the six museums I visited from earliest to latest?",
  "answer": "Science Museum, Museum of Contemporary Art, Metropolitan Museum of Art, Museum of History, Modern Art Museum, Natural History Museum",
  "answer_session_ids": [
   "answer_7093d898_1",
   "answer_7093d898_2",
   "answer_7093d898_3",
   "answer_7093d898_4",
   "answer_7093d898_5",
   "answer_7093d898_6"
  ]
 },
 {
  "question_id": "gpt4_1e4a8aeb",
  "question_type": "temporal-reasoning",
  "question": "How many days passed between the day I attended the gardening workshop and the day I planted the tomato saplings?",
  "answer": "6 days. 7 days (including the last day) is also acceptable.",
  "answer_session_ids": [
   "answer_16bd5ea5_1",
   "answer_16bd5ea5_2"
  ]
 },
 {
  "question_id": "gpt4_4fc4f797",
  "question_type": "temporal-reasoning",
  "question": "How many days passed between the day I received feedback about my car's suspension and the day I tested my new suspension setup?",
  "answer": "38 days. 39 days (including the last day) is also acceptable.",
  "answer_session_ids": [
   "answer_be07688f_1",
   "answer_be07688f_2"
  ]
 },
 {
  "question_id": "4dfccbf7",
  "question_type": "temporal-reasoning",
  "question": "How many days had passed since I started taking ukulele lessons when I decided to take my acoustic guitar to the guitar tech for servicing?",
  "answer": "24 days. 25 days (including the last day) is also acceptable.",
  "answer_session_ids": [
   "answer_4bebc782_1",
   "answer_4bebc782_2"
  ]
 },
 {
  "question_id": "gpt4_61e13b3c",
  "question_type": "temporal-reasoning",
  "question": "How many weeks passed between the time I sold homemade baked goods at the Farmers' Market for the last time and the time I participated in the Spring Fling Market?",
  "answer": "3 weeks",
  "answer_session_ids": [
   "answer_e831a29f_1",
   "answer_e831a29f_2"
  ]
 },
 {
  "question_id": "gpt4_45189cb4",
  "question_type": "temporal-reasoning",
  "question": "What is the order of the sports events I watched in January?",
  "answer": "First, I attended a NBA game at the Staples Center, then I watched the College Football National Championship game, and finally, I watched the NFL playoffs.",
  "answer_session_ids": [
   "answer_e6c20e52_3",
   "answer_e6c20e52_2",
   "answer_e6c20e52_1"
  ]
 },
 {
  "question_id": "2ebe6c90",
  "question_type": "temporal-reasoning",
  "question": "How many days did it take me to finish 'The Nightingale' by Kristin Hannah?",
  "answer": "21 days. 22 days (including the last day) is also acceptable.",
  "answer_session_ids": [
   "answer_c9d35c00_1",
   "answer_c9d35c00_2"
  ]
 },
 {
  "question_id": "gpt4_e061b84f",
  "question_type": "temporal-reasoning",
  "question": "What is the order of the three sports events I participated in during the past month, from earliest to latest?",
  "answer": "I first completed the Spring Sprint Triathlon, then took part in the Midsummer 5K Run, and finally participated in the company's annual charity soccer tournament.",
  "answer_session_ids": [
   "answer_8c64ce25_2",
   "answer_8c64ce25_1",
   "answer_8c64ce25_3"
  ]
 },
 {
  "question_id": "370a8ff4",
  "question_type": "temporal-reasoning",
  "question": "How many weeks had passed since I recovered from the flu when I went on my 10th jog outdoors?",
  "answer": 15,
  "answer_session_ids": [
   "answer_61d1be50_1",
   "answer_61d1be50_2"
  ]
 },
 {
  "question_id": "gpt4_d6585ce8",
  "question_type": "temporal-reasoning",
  "question": "What is the order of the concerts and musical events I attended in the past two months, starting from the earliest?",
  "answer": "The order of the concerts I attended is: 1. Billie Eilish concert at the Wells Fargo Center in Philly, 2. Free outdoor concert series in the park, 3. Music festival in Brooklyn, 4. Jazz night at a local bar, 5. Queen + Adam Lambert concert at the Prudential Center in Newark, NJ.",
  "answer_session_ids": [
   "answer_f999b05b_1",
   "answer_f999b05b_4",
   "answer_f999b05b_2",
   "answer_f999b05b_5",
   "answer_f999b05b_3"
  ]
 },
 {
  "question_id": "gpt4_4ef30696",
  "question_type": "temporal-reasoning",
  "question": "How many days passed between the day I finished reading 'The Nightingale' and the day I started reading 'The Hitchhiker's Guide to the Galaxy'?",
  "answer": "1 day. 2 days (including the last day) is also acceptable.",
  "answer_session_ids": [
   "answer_f964cea3_1",
   "answer_f964cea3_2"
  ]
 },
 {
  "question_id": "gpt4_ec93e27f",
  "question_type": "temporal-reasoning",
  "question": "Which mode of transport did I use most recently, a bus or a train?",
  "answer": "train",
  "answer_session_ids": [
   "answer_e3aa84c4_2",
   "answer_e3aa84c4_1"
  ]
 },
 {
  "question_id": "6e984301",
  "question_type": "temporal-reasoning",
  "question": "How many weeks have I been taking sculpting classes when I invested in my own set of sculpting tools?",
  "answer": 3,
  "answer_session_ids": [
   "answer_88841f26_1",
   "answer_88841f26_2"
  ]
 },
 {
  "question_id": "8077ef71",
  "question_type": "temporal-reasoning",
  "question": "How many days ago did I attend a networking event?",
  "answer": "26 days. 27 days (including the last day) is also acceptable.",
  "answer_session_ids": [
   "answer_0dd54b7c_1"
  ]
 },
 {
  "question_id": "gpt4_f420262c",
  "question_type": "temporal-reasoning",
  "question": "What is the order of airlines I flew with from earliest to latest before today?",
  "answer": "JetBlue, Delta, United, American Airlines",
  "answer_session_ids": [
   "answer_d8a1af6b_1",
   "answer_d8a1af6b_2",
   "answer_d8a1af6b_3",
   "answer_d8a1af6b_4",
   "answer_d8a1af6b_5"
  ]
 },
 {
  "question_id": "gpt4_8e165409",
  "question_type": "temporal-reasoning",
  "question": "How many days passed between the day I repotted the previous spider plant and the day I gave my neighbor, Mrs. Johnson, a few cuttings from my spider plant?",
  "answer": "14 days. 15 days (including the last day) is also acceptable.",
  "answer_session_ids": [
   "answer_d97db962_1",
   "answer_d97db962_2"
  ]
 },
 {
  "question_id": "gpt4_74aed68e",
  "question_type": "temporal-reasoning",
  "question": "How many days passed between the day I replaced my spark plugs and the day I participated in the Turbocharged Tuesdays auto racking event?",
  "answer": "29 days. 30 days (including the last day) is also acceptable.",
  "answer_session_ids": [
   "answer_aed8cf17_1",
   "answer_aed8cf17_2"
  ]
 },
 {
  "question_id": "bcbe585f",
  "question_type": "temporal-reasoning",
  "question": "How many weeks ago did I attend a bird watching workshop at the local Audubon society?",
  "answer": 4,
  "answer_session_ids": [
   "answer_43ba3965_1"
  ]
 },
 {
  "question_id": "gpt4_21adecb5",
  "question_type": "temporal-reasoning",
  "question": "How many months passed between the completion of my undergraduate degree and the submission of my master's thesis?",
  "answer": "6 months",
  "answer_session_ids": [
   "answer_1e2369c9_1",
   "answer_1e2369c9_2"
  ]
 },
 {
  "question_id": "5e1b23de",
  "question_type": "temporal-reasoning",
  "question": "How many months ago did I attend the photography workshop?",
  "answer": 3,
  "answer_session_ids": [
   "answer_c18d480b_1"
  ]
 },
 {
  "question_id": "gpt4_98f46fc6",
  "question_type": "temporal-reasoning",
  "question": "Which event did I participate in first, the charity gala or the charity bake sale?",
  "answer": "I participated in the charity bake sale first.",
  "answer_session_ids": [
   "answer_5850de18_2",
   "answer_5850de18_1"
  ]
 },
 {
  "question_id": "gpt4_af6db32f",
  "question_type": "temporal-reasoning",
  "question": "How many days ago did I watch the Super Bowl?",
  "answer": "17 days ago. 18 days (including the last day) is also acceptable.",
  "answer_session_ids": [
   "answer_184c8f56_1"
  ]
 },
 {
  "question_id": "eac54adc",
  "question_type": "temporal-reasoning",
  "question": "How many days ago did I launch my website when I signed a contract with my first client?",
  "answer": "19 days ago. 20 days (including the last day) is also acceptable.",
  "answer_session_ids": [
   "answer_0d4d0347_1",
   "answer_0d4d0347_2"
  ]
 },
 {
  "question_id": "gpt4_7ddcf75f",
  "question_type": "temporal-reasoning",
  "question": "How many days ago did I go on a whitewater rafting trip in the Oregon mountains?",
  "answer": "3 days ago. 4 days (including the last day) is also acceptable.",
  "answer_session_ids": [
   "answer_ad8a76cb_1"
  ]
 },
 {
  "question_id": "gpt4_a2d1d1f6",
  "question_type": "temporal-reasoning",
  "question": "How many days ago did I harvest my first batch of fresh herbs from the herb garden kit?",
  "answer": "3 days ago. 4 days (including the last day) is also acceptable.",
  "answer_session_ids": [
   "answer_f6d6e33f_1"
  ]
 },
 {
  "question_id": "gpt4_85da3956",
  "question_type": "temporal-reasoning",
  "question": "How many weeks ago did I attend the 'Summer Nights' festival at Universal Studios Hollywood?",
  "answer": "3 weeks ago",
  "answer_session_ids": [
   "answer_581ab834_1"
  ]
 },
 {
  "question_id": "gpt4_b0863698",
  "question_type": "temporal-reasoning",
  "question": "How many days ago did I participate in the 5K charity run?",
  "answer": "7 days ago. 8 days (including the last day) is also acceptable.",
  "answer_session_ids": [
   "answer_550bb2d1_1"
  ]
 },
 {
  "question_id": "gpt4_68e94287",
  "question_type": "temporal-reasoning",
  "question": "Which event happened first, my participation in the #PlankChallenge or my post about vegan chili recipe?",
  "answer": "You posted a recipe for vegan chili on Instagram using the hashtag #FoodieAdventures first.",
  "answer_session_ids": [
   "answer_9793daa3_2",
   "answer_9793daa3_1"
  ]
 },
 {
  "question_id": "gpt4_e414231e",
  "question_type": "temporal-reasoning",
  "question": "How many days passed between the day I fixed my mountain bike and the day I decided to upgrade my road bike's pedals?",
  "answer": "4 days. 5 days (including the last day) is also acceptable.",
  "answer_session_ids": [
   "answer_e28c1f0d_1",
   "answer_e28c1f0d_2"
  ]
 },
 {
  "question_id": "gpt4_7ca326fa",
  "question_type": "temporal-reasoning",
  "question": "Who graduated first, second and third among Emma, Rachel and Alex?",
  "answer": "Emma graduated first, followed by Rachel and then Alex.",
  "answer_session_ids": [
   "answer_cf021b36_1",
   "answer_cf021b36_2",
   "answer_cf021b36_3"
  ]
 },
 {
  "question_id": "gpt4_7bc6cf22",
  "question_type": "temporal-reasoning",
  "question": "How many days ago did I read the March 15th issue of The New Yorker?",
  "answer": "12 days ago. 13 days (including the last day) is also acceptable.",
  "answer_session_ids": [
   "answer_e22d6aef_1"
  ]
 },
 {
  "question_id": "2ebe6c92",
  "question_type": "temporal-reasoning",
  "question": "Which book did I finish a week ago?",
  "answer": "'The Nightingale' by Kristin Hannah",
  "answer_session_ids": [
   "answer_c9d35c00_1",
   "answer_c9d35c00_2"
  ]
 },
 {
  "question_id": "gpt4_e061b84g",
  "question_type": "temporal-reasoning",
  "question": "I mentioned participating in a sports event two weeks ago. What was the event?",
  "answer": "The company's annual charity soccer tournament.",
  "answer_session_ids": [
   "answer_8c64ce26_2",
   "answer_8c64ce26_1",
   "answer_8c64ce26_3"
  ]
 },
 {
  "question_id": "71017277",
  "question_type": "temporal-reasoning",
  "question": "I received a piece of jewelry last Saturday from whom?",
  "answer": "my aunt",
  "answer_session_ids": [
   "answer_0b4a8adc_1"
  ]
 },
 {
  "question_id": "b46e15ee",
  "question_type": "temporal-reasoning",
  "question": "What charity event did I participate in a month ago?",
  "answer": "the 'Walk for Hunger' charity event",
  "answer_session_ids": [
   "answer_4bfcc251_4",
   "answer_4bfcc251_3",
   "answer_4bfcc251_2",
   "answer_4bfcc251_1"
  ]
 },
 {
  "question_id": "gpt4_d6585ce9",
  "question_type": "temporal-reasoning",
  "question": "Who did I go with to the music event last Saturday?",
  "answer": "my parents",
  "answer_session_ids": [
   "answer_f999b05c_1",
   "answer_f999b05c_4",
   "answer_f999b05c_2",
   "answer_f999b05c_5",
   "answer_f999b05c_3"
  ]
 },
 {
  "question_id": "gpt4_1e4a8aec",
  "question_type": "temporal-reasoning",
  "question": "What gardening-related activity did I do two weeks ago?",
  "answer": "planting 12 new tomato saplings",
  "answer_session_ids": [
   "answer_16bd5ea6_1",
   "answer_16bd5ea6_2"
  ]
 },
 {
  "question_id": "gpt4_f420262d",
  "question_type": "temporal-reasoning",
  "question": "What was the airline that I flied with on Valentine's day?",
  "answer": "American Airlines",
  "answer_session_ids": [
   "answer_d8a1af6c_1",
   "answer_d8a1af6c_2",
   "answer_d8a1af6c_5",
   "answer_d8a1af6c_4",
   "answer_d8a1af6c_3"
  ]
 },
 {
  "question_id": "gpt4_59149c78",
  "question_type": "temporal-reasoning",
  "question": "I mentioned that I participated in an art-related event two weeks ago. Where was that event held at?",
  "answer": "The Metropolitan Museum of Art.",
  "answer_session_ids": [
   "answer_d00ba6d1_1",
   "answer_d00ba6d1_2"
  ]
 },
 {
  "question_id": "gpt4_e414231f",
  "question_type": "temporal-reasoning",
  "question": "Which bike did I fixed or serviced the past weekend?",
  "answer": "road bike",
  "answer_session_ids": [
   "answer_e28c1f0e_1",
   "answer_e28c1f0e_2"
  ]
 },
 {
  "question_id": "gpt4_4929293b",
  "question_type": "temporal-reasoning",
  "question": "What was the the life event of one of my relatives that I participated in a week ago?",
  "answer": "my cousin's wedding",
  "answer_session_ids": [
   "answer_add9b013_2",
   "answer_add9b013_1"
  ]
 },
 {
  "question_id": "gpt4_468eb064",
  "question_type": "temporal-reasoning",
  "question": "Who did I meet with during the lunch last Tuesday?",
  "answer": "Emma",
  "answer_session_ids": [
   "answer_9b09d95b_1"
  ]
 },
 {
  "question_id": "gpt4_fa19884d",
  "question_type": "temporal-reasoning",
  "question": "What is the artist that I started to listen to last Friday?",
  "answer": "a bluegrass band that features a banjo player",
  "answer_session_ids": [
   "answer_ff201787_1",
   "answer_ff201787_2"
  ]
 },
 {
  "question_id": "9a707b82",
  "question_type": "temporal-reasoning",
  "question": "I mentioned cooking something for my friend a couple of days ago. What was it?",
  "answer": "a chocolate cake",
  "answer_session_ids": [
   "answer_dba89488_2",
   "answer_dba89488_1"
  ]
 },
 {
  "question_id": "eac54add",
  "question_type": "temporal-reasoning",
  "question": "What was the significant buisiness milestone I mentioned four weeks ago?",
  "answer": "I signed a contract with my first client.",
  "answer_session_ids": [
   "answer_0d4d0348_1",
   "answer_0d4d0348_2"
  ]
 },
 {
  "question_id": "4dfccbf8",
  "question_type": "temporal-reasoning",
  "question": "What did I do with Rachel on the Wednesday two months ago?",
  "answer": "I started taking ukulele lessons with Rachel.",
  "answer_session_ids": [
   "answer_4bebc783_1",
   "answer_4bebc783_2"
  ]
 },
 {
  "question_id": "0bc8ad93",
  "question_type": "temporal-reasoning",
  "question": "I mentioned visiting a museum two months ago. Did I visit with a friend or not?",
  "answer": "No, you did not visit with a friend.",
  "answer_session_ids": [
   "answer_f4ea84fc_3",
   "answer_f4ea84fc_2",
   "answer_f4ea84fc_1"
  ]
 },
 {
  "question_id": "6e984302",
  "question_type": "temporal-reasoning",
  "question": "I mentioned an investment for a competition four weeks ago? What did I buy?",
  "answer": "I got my own set of sculpting tools.",
  "answer_session_ids": [
   "answer_88841f27_1",
   "answer_88841f27_2"
  ]
 },
 {
  "question_id": "gpt4_8279ba03",
  "question_type": "temporal-reasoning",
  "question": "What kitchen appliance did I buy 10 days ago?",
  "answer": "a smoker",
  "answer_session_ids": [
   "answer_56521e66_1"
  ]
 },
 {
  "question_id": "gpt4_b5700ca0",
  "question_type": "temporal-reasoning",
  "question": "Where did I attend the religious activity last week?",
  "answer": "the Episcopal Church",
  "answer_session_ids": [
   "answer_a17423e8_1"
  ]
 },
 {
  "question_id": "gpt4_68e94288",
  "question_type": "temporal-reasoning",
  "question": "What was the social media activity I participated 5 days ago?",
  "answer": "You participated in a social media challenge called #PlankChallenge.",
  "answer_session_ids": [
   "answer_9793daa4_2",
   "answer_9793daa4_1"
  ]
 },
 {
  "question_id": "d3ab962e",
  "question_type": "multi-session",
  "question": "What is the total distance of the hikes I did on two consecutive weekends?",
  "answer": "8 miles",
  "answer_session_ids": [
   "answer_5237bb0b_2",
   "answer_5237bb0b_1"
  ]
 },
 {
  "question_id": "2311e44b",
  "question_type": "multi-session",
  "question": "How many pages do I have left to read in 'The Nightingale'?",
  "answer": "190",
  "answer_session_ids": [
   "answer_bf633415_1",
   "answer_bf633415_2"
  ]
 },
 {
  "question_id": "cc06de0d",
  "question_type": "multi-session",
  "question": "For my daily commute, how much more expensive was the taxi ride compared to the train fare?",
  "answer": "$6",
  "answer_session_ids": [
   "answer_4fb01417_1",
   "answer_4fb01417_2"
  ]
 },
 {
  "question_id": "a11281a2",
  "question_type": "multi-session",
  "question": "What was the approximate increase in Instagram followers I experienced in two weeks?",
  "answer": "100",
  "answer_session_ids": [
   "answer_c69ee1f9_1",
   "answer_c69ee1f9_2"
  ]
 },
 {
  "question_id": "4f54b7c9",
  "question_type": "multi-session",
  "question": "How many antique items did I inherit or acquire from my family members?",
  "answer": "5",
  "answer_session_ids": [
   "answer_50940cb7_1",
   "answer_50940cb7_2"
  ]
 },
 {
  "question_id": "85fa3a3f",
  "question_type": "multi-session",
  "question": "What is the total cost of the new food bowl, measuring cup, dental chews, and flea and tick collar I got for Max?",
  "answer": "$50",
  "answer_session_ids": [
   "answer_dcb18b9b_2",
   "answer_dcb18b9b_1"
  ]
 },
 {
  "question_id": "9aaed6a3",
  "question_type": "multi-session",
  "question": "How much cashback did I earn at SaveMart last Thursday?",
  "answer": "$0.75",
  "answer_session_ids": [
   "answer_353d3c6d_1",
   "answer_353d3c6d_2"
  ]
 },
 {
  "question_id": "1f2b8d4f",
  "question_type": "multi-session",
  "question": "What is the difference in price between my luxury boots and the similar pair found at the budget store?",
  "answer": "$750",
  "answer_session_ids": [
   "answer_d8454588_2",
   "answer_d8454588_1"
  ]
 },
 {
  "question_id": "e6041065",
  "question_type": "multi-session",
  "question": "What percentage of packed shoes did I wear on my last trip?",
  "answer": "40%",
  "answer_session_ids": [
   "answer_4eb6d671_2",
   "answer_4eb6d671_1"
  ]
 },
 {
  "question_id": "51c32626",
  "question_type": "multi-session",
  "question": "When did I submit my research paper on sentiment analysis?",
  "answer": "February 1st",
  "answer_session_ids": [
   "answer_58820c75_1",
   "answer_58820c75_2"
  ]
 },
 {
  "question_id": "d905b33f",
  "question_type": "multi-session",
  "question": "What percentage discount did I get on the book from my favorite author?",
  "answer": "20%",
  "answer_session_ids": [
   "answer_85a77c48_1",
   "answer_85a77c48_2"
  ]
 },
 {
  "question_id": "7405e8b1",
  "question_type": "multi-session",
  "question": "Did I receive a higher percentage discount on my first order from HelloFresh, compared to my first UberEats order?",
  "answer": "Yes.",
  "answer_session_ids": [
   "answer_80323f3f_1",
   "answer_80323f3f_2"
  ]
 },
 {
  "question_id": "f35224e0",
  "question_type": "multi-session",
  "question": "What is the total number of episodes I've listened to from 'How I Built This' and 'My Favorite Murder'?",
  "answer": "27",
  "answer_session_ids": [
   "answer_e9bb9500_1",
   "answer_e9bb9500_2"
  ]
 },
 {
  "question_id": "6456829e",
  "question_type": "multi-session",
  "question": "How many plants did I initially plant for tomatoes and cucumbers?",
  "answer": "8",
  "answer_session_ids": [
   "answer_743f03a1_1",
   "answer_743f03a1_2"
  ]
 },
 {
  "question_id": "a4996e51",
  "question_type": "multi-session",
  "question": "How many hours do I work in a typical week during peak campaign seasons?",
  "answer": "50",
  "answer_session_ids": [
   "answer_feb5f98a_2",
   "answer_feb5f98a_1"
  ]
 },
 {
  "question_id": "3c1045c8",
  "question_type": "multi-session",
  "question": "How much older am I than the average age of employees in my department?",
  "answer": "2.5 years",
  "answer_session_ids": [
   "answer_c8cc60d6_2",
   "answer_c8cc60d6_1"
  ]
 },
 {
  "question_id": "60036106",
  "question_type": "multi-session",
  "question": "What was the total number of people reached by my Facebook ad campaign and Instagram influencer collaboration?",
  "answer": "12,000",
  "answer_session_ids": [
   "answer_e552e1f9_2",
   "answer_e552e1f9_1"
  ]
 },
 {
  "question_id": "681a1674",
  "question_type": "multi-session",
  "question": "How many Marvel movies did I re-watch?",
  "answer": "2",
  "answer_session_ids": [
   "answer_3be95d43_1",
   "answer_3be95d43_2"
  ]
 },
 {
  "question_id": "e25c3b8d",
  "question_type": "multi-session",
  "question": "How much did I save on the designer handbag at TK Maxx?",
  "answer": "$300",
  "answer_session_ids": [
   "answer_6702277b_2",
   "answer_6702277b_1"
  ]
 },
 {
  "question_id": "4adc0475",
  "question_type": "multi-session",
  "question": "What is the total number of goals and assists I have in the recreational indoor soccer league?",
  "answer": "5",
  "answer_session_ids": [
   "answer_6efce493_1",
   "answer_6efce493_2"
  ]
 },
 {
  "question_id": "4bc144e2",
  "question_type": "multi-session",
  "question": "How much did I spend on car wash and parking ticket?",
  "answer": "$65",
  "answer_session_ids": [
   "answer_9ef115d4_2",
   "answer_9ef115d4_1"
  ]
 },
 {
  "question_id": "ef66a6e5",
  "question_type": "multi-session",
  "question": "How many sports have I played competitively in the past?",
  "answer": "two",
  "answer_session_ids": [
   "answer_f7fd1029_2",
   "answer_f7fd1029_1"
  ]
 },
 {
  "question_id": "5025383b",
  "question_type": "multi-session",
  "question": "What are the two hobbies that led me to join online communities?",
  "answer": "photography and cooking",
  "answer_session_ids": [
   "answer_688f9a3f_2",
   "answer_688f9a3f_1"
  ]
 },
 {
  "question_id": "a1cc6108",
  "question_type": "multi-session",
  "question": "How old was I when Alex was born?",
  "answer": "11",
  "answer_session_ids": [
   "answer_17dc2f5b_2",
   "answer_17dc2f5b_1"
  ]
 },
 {
  "question_id": "9ee3ecd6",
  "question_type": "multi-session",
  "question": "How many points do I need to earn to redeem a free skincare product at Sephora?",
  "answer": "100",
  "answer_session_ids": [
   "answer_66c23110_2",
   "answer_66c23110_1"
  ]
 },
 {
  "question_id": "3fdac837",
  "question_type": "multi-session",
  "question": "What is the total number of days I spent in Japan and Chicago?",
  "answer": "11 days (or 12 days, if April 15th to 22nd is considered as 8 days)",
  "answer_session_ids": [
   "answer_419d21d5_2",
   "answer_419d21d5_1"
  ]
 },
 {
  "question_id": "91b15a6e",
  "question_type": "multi-session",
  "question": "What is the minimum amount I could get if I sold the vintage diamond necklace and the antique vanity?",
  "answer": "$5,150",
  "answer_session_ids": [
   "answer_5404a208_1",
   "answer_5404a208_2"
  ]
 },
 {
  "question_id": "27016adc",
  "question_type": "multi-session",
  "question": "What percentage of the countryside property's price is the cost of the renovations I plan to do on my current house?",
  "answer": "10%",
  "answer_session_ids": [
   "answer_a37bdf22_2",
   "answer_a37bdf22_1"
  ]
 },
 {
  "question_id": "720133ac",
  "question_type": "multi-session",
  "question": "What is the total cost of Lola's vet visit and flea medication?",
  "answer": "$75",
  "answer_session_ids": [
   "answer_c9dfeaea_1",
   "answer_c9dfeaea_2"
  ]
 },
 {
  "question_id": "77eafa52",
  "question_type": "multi-session",
  "question": "How much more did I have to pay for the trip after the initial quote?",
  "answer": "$300",
  "answer_session_ids": [
   "answer_33c251f0_1",
   "answer_33c251f0_2"
  ]
 },
 {
  "question_id": "8979f9ec",
  "question_type": "multi-session",
  "question": "What is the total number of lunch meals I got from the chicken fajitas and lentil soup?",
  "answer": "8 meals",
  "answer_session_ids": [
   "answer_35e36341_1",
   "answer_35e36341_2"
  ]
 },
 {
  "question_id": "0100672e",
  "question_type": "multi-session",
  "question": "How much did I spend on each coffee mug for my coworkers?",
  "answer": "$12",
  "answer_session_ids": [
   "answer_35c9798c_1",
   "answer_35c9798c_2"
  ]
 },
 {
  "question_id": "a96c20ee",
  "question_type": "multi-session",
  "question": "At which university did I present a poster on my thesis research?",
  "answer": "Harvard University",
  "answer_session_ids": [
   "answer_ef84b994_1",
   "answer_ef84b994_2"
  ]
 },
 {
  "question_id": "92a0aa75",
  "question_type": "multi-session",
  "question": "How long have I been working in my current role?",
  "answer": "1 year and 5 months",
  "answer_session_ids": [
   "answer_6cb8f792_2",
   "answer_6cb8f792_1"
  ]
 },
 {
  "question_id": "3fe836c9",
  "question_type": "multi-session",
  "question": "How much more was the pre-approval amount than the final sale price of the house?",
  "answer": "$25,000",
  "answer_session_ids": [
   "answer_1bb63ea5_1",
   "answer_1bb63ea5_2"
  ]
 },
 {
  "question_id": "1c549ce4",
  "question_type": "multi-session",
  "question": "What is the total cost of the car cover and detailing spray I purchased?",
  "answer": "$140",
  "answer_session_ids": [
   "answer_4cb841a8_1",
   "answer_4cb841a8_2"
  ]
 },
 {
  "question_id": "6c49646a",
  "question_type": "multi-session",
  "question": "What is the total distance I covered in my four road trips?",
  "answer": "3,000 miles",
  "answer_session_ids": [
   "answer_cc1ced21_1",
   "answer_cc1ced21_2"
  ]
 },
 {
  "question_id": "1192316e",
  "question_type": "multi-session",
  "question": "What is the total time it takes I to get ready and commute to work?",
  "answer": "an hour and a half",
  "answer_session_ids": [
   "answer_e184e4c3_2",
   "answer_e184e4c3_1"
  ]
 },
 {
  "question_id": "0ea62687",
  "question_type": "multi-session",
  "question": "How much more miles per gallon was my car getting a few months ago compared to now?",
  "answer": "2",
  "answer_session_ids": [
   "answer_dc5e537d_1",
   "answer_dc5e537d_2"
  ]
 },
 {
  "question_id": "67e0d0f2",
  "question_type": "multi-session",
  "question": "What is the total number of online courses I've completed?",
  "answer": "20",
  "answer_session_ids": [
   "answer_3a5010af_1",
   "answer_3a5010af_2"
  ]
 },
 {
  "question_id": "bb7c3b45",
  "question_type": "multi-session",
  "question": "How much did I save on the Jimmy Choo heels?",
  "answer": "$300",
  "answer_session_ids": [
   "answer_de64539a_1",
   "answer_de64539a_2"
  ]
 },
 {
  "question_id": "ba358f49",
  "question_type": "multi-session",
  "question": "How many years will I be when my friend Rachel gets married?",
  "answer": "33",
  "answer_session_ids": [
   "answer_cbd08e3c_1",
   "answer_cbd08e3c_2"
  ]
 },
 {
  "question_id": "61f8c8f8",
  "question_type": "multi-session",
  "question": "How much faster did I finish the 5K run compared to my previous year's time?",
  "answer": "10 minutes",
  "answer_session_ids": [
   "answer_872e8da2_1",
   "answer_872e8da2_2"
  ]
 },
 {
  "question_id": "60159905",
  "question_type": "multi-session",
  "question": "How many dinner parties have I attended in the past month?",
  "answer": "three",
  "answer_session_ids": [
   "answer_75eca223_2",
   "answer_75eca223_1"
  ]
 },
 {
  "question_id": "ef9cf60a",
  "question_type": "multi-session",
  "question": "How much did I spend on gifts for my sister?",
  "answer": "$300",
  "answer_session_ids": [
   "answer_87e3a1cb_2",
   "answer_87e3a1cb_1"
  ]
 },
 {
  "question_id": "73d42213",
  "question_type": "multi-session",
  "question": "What time did I reach the clinic on Monday?",
  "answer": "9:00 AM",
  "answer_session_ids": [
   "answer_1881e7db_1",
   "answer_1881e7db_2"
  ]
 },
 {
  "question_id": "bc149d6b",
  "question_type": "multi-session",
  "question": "What is the total weight of the new feed I purchased in the past two months?",
  "answer": "70 pounds",
  "answer_session_ids": [
   "answer_92147866_1",
   "answer_92147866_2"
  ]
 },
 {
  "question_id": "099778bb",
  "question_type": "multi-session",
  "question": "What percentage of leadership positions do women hold in the my company?",
  "answer": "20%",
  "answer_session_ids": [
   "answer_80d6d664_1",
   "answer_80d6d664_2"
  ]
 },
 {
  "question_id": "09ba9854",
  "question_type": "multi-session",
  "question": "How much will I save by taking the train from the airport to my hotel instead of a taxi?",
  "answer": "$50",
  "answer_session_ids": [
   "answer_96c743d0_2",
   "answer_96c743d0_1"
  ]
 },
 {
  "question_id": "d6062bb9",
  "question_type": "multi-session",
  "question": "What is the total number of views on my most popular videos on YouTube and TikTok?",
  "answer": "1,998",
  "answer_session_ids": [
   "answer_23f3a657_2",
   "answer_23f3a657_1"
  ]
 },
 {
  "question_id": "157a136e",
  "question_type": "multi-session",
  "question": "How many years older is my grandma than me?",
  "answer": "43",
  "answer_session_ids": [
   "answer_8de18468_1",
   "answer_8de18468_2"
  ]
 },
 {
  "question_id": "c18a7dc8",
  "question_type": "multi-session",
  "question": "How many years older am I than when I graduated from college?",
  "answer": "7",
  "answer_session_ids": [
   "answer_2e2085fa_1",
   "answer_2e2085fa_2"
  ]
 },
 {
  "question_id": "a3332713",
  "question_type": "multi-session",
  "question": "What is the total amount I spent on gifts for my coworker and brother?",
  "answer": "$200",
  "answer_session_ids": [
   "answer_16ece55f_1",
   "answer_16ece55f_2"
  ]
 },
 {
  "question_id": "55241a1f",
  "question_type": "multi-session",
  "question": "What is the total number of comments on my recent Facebook Live session and my most popular YouTube video?",
  "answer": "33",
  "answer_session_ids": [
   "answer_fa08bf49_1",
   "answer_fa08bf49_2"
  ]
 },
 {
  "question_id": "a08a253f",
  "question_type": "multi-session",
  "question": "How many days a week do I attend fitness classes?",
  "answer": "4 days.",
  "answer_session_ids": [
   "answer_47152166_2",
   "answer_47152166_1"
  ]
 },
 {
  "question_id": "f0e564bc",
  "question_type": "multi-session",
  "question": "What is the total amount I spent on the designer handbag and high-end skincare products?",
  "answer": "$1,300",
  "answer_session_ids": [
   "answer_cfcf5340_2",
   "answer_cfcf5340_1"
  ]
 },
 {
  "question_id": "078150f1",
  "question_type": "multi-session",
  "question": "How much more money did I raise than my initial goal in the charity cycling event?",
  "answer": "$50",
  "answer_session_ids": [
   "answer_254d8b09_1",
   "answer_254d8b09_2"
  ]
 },
 {
  "question_id": "8cf4d046",
  "question_type": "multi-session",
  "question": "What is the average GPA of my undergraduate and graduate studies?",
  "answer": "3.83",
  "answer_session_ids": [
   "answer_e2278b24_1",
   "answer_e2278b24_2"
  ]
 },
 {
  "question_id": "a346bb18",
  "question_type": "multi-session",
  "question": "How many minutes did I exceed my target time by in the marathon?",
  "answer": "12",
  "answer_session_ids": [
   "answer_4934b2d7_1",
   "answer_4934b2d7_2"
  ]
 },
 {
  "question_id": "37f165cf",
  "question_type": "multi-session",
  "question": "What was the page count of the two novels I finished in January and March?",
  "answer": "856",
  "answer_session_ids": [
   "answer_6b9b2b1e_1",
   "answer_6b9b2b1e_2"
  ]
 },
 {
  "question_id": "8e91e7d9",
  "question_type": "multi-session",
  "question": "What is the total number of siblings I have?",
  "answer": "4",
  "answer_session_ids": [
   "answer_477ae455_2",
   "answer_477ae455_1"
  ]
 },
 {
  "question_id": "87f22b4a",
  "question_type": "multi-session",
  "question": "How much have I made from selling eggs this month?",
  "answer": "$120",
  "answer_session_ids": [
   "answer_f56e6152_2",
   "answer_f56e6152_1"
  ]
 },
 {
  "question_id": "e56a43b9",
  "question_type": "multi-session",
  "question": "How much discount will I get on my next purchase at FreshMart?",
  "answer": "$5",
  "answer_session_ids": [
   "answer_430d0a87_1",
   "answer_430d0a87_2"
  ]
 },
 {
  "question_id": "efc3f7c2",
  "question_type": "multi-session",
  "question": "How much earlier do I wake up on Fridays compared to other weekdays?",
  "answer": "30 minutes",
  "answer_session_ids": [
   "answer_fc81d1a2_2",
   "answer_fc81d1a2_1"
  ]
 },
 {
  "question_id": "21d02d0d",
  "question_type": "multi-session",
  "question": "How many fun runs did I miss in March due to work commitments?",
  "answer": "2",
  "answer_session_ids": [
   "answer_2c637141_1",
   "answer_2c637141_2"
  ]
 },
 {
  "question_id": "2311e44b_abs",
  "question_type": "multi-session",
  "question": "How many pages do I have left to read in 'Sapiens'?",
  "answer": "The information provided is not enough. You did not mention how many paged do you have left to read in 'Sapiens'.",
  "answer_session_ids": [
   "answer_bf633415_abs_2",
   "answer_bf633415_abs_1"
  ]
 },
 {
  "question_id": "6456829e_abs",
  "question_type": "multi-session",
  "question": "How many plants did I initially plant for tomatoes and chili peppers?",
  "answer": "The information provided is not enough. You mentioned planting 5 plants for tomatoes but you did not mention chili peppers.",
  "answer_session_ids": [
   "answer_743f03a1_abs_1",
   "answer_743f03a1_abs_2"
  ]
 },
 {
  "question_id": "e5ba910e_abs",
  "question_type": "multi-session",
  "question": "What is the total cost of my recently purchased headphones and the iPad?",
  "answer": "The information provided is not enough. You mentioned purchasing a headphone, but you did not mention the iPad.",
  "answer_session_ids": [
   "answer_e49ed9d3_abs_2",
   "answer_e49ed9d3_abs_1"
  ]
 },
 {
  "question_id": "a96c20ee_abs",
  "question_type": "multi-session",
  "question": "At which university did I present a poster for my undergrad course research project?",
  "answer": "The information provided is not enough. You did not mention presenting a poster for your undergrad course research project.",
  "answer_session_ids": [
   "answer_ef84b994_abs_1",
   "answer_ef84b994_abs_2"
  ]
 },
 {
  "question_id": "ba358f49_abs",
  "question_type": "multi-session",
  "question": "How old will Rachel be when I get married?",
  "answer": "The information provided is not enough. You did not mention how old Rachel is right now, nor when will you get married.",
  "answer_session_ids": [
   "answer_cbd08e3c_abs_1",
   "answer_cbd08e3c_abs_2"
  ]
 },
 {
  "question_id": "09ba9854_abs",
  "question_type": "multi-session",
  "question": "How much will I save by taking the bus from the airport to my hotel instead of a taxi?",
  "answer": "The information provided is not enough. You did not mention how much will the bus take.",
  "answer_session_ids": [
   "answer_96c743d0_abs_2",
   "answer_96c743d0_abs_1"
  ]
 }
]

==> anc/knowledge_update_saved_opus/README.md <==
# Fixed-answer knowledge-update rubric sensitivity

These are derived scientific records from the saved Opus pass-1 and pass-2 answers. No new reader pass was performed. Both templates were applied three times per saved pass: 864 outcome judgments and 288 controls. Each upstream-template comparison is 70/72 versus 69/72 for the modified template. Historical 479/475 totals remain unchanged. The 480/475 mixed totals are sensitivity summaries, not new full runs.

`judgments.jsonl` retains the exact judge prompt and verdict string, model labels, generation settings, row identity and hashes of the retained request/response JSON. Provider response IDs, usage-cost bookkeeping, local paths and execution-home material are omitted. `paired_outcomes.jsonl` preserves the derived paired outcomes from the retained evidence archive. Hashes establish consistency with locally retained bytes; the archive is unsigned and this export does not authenticate provider execution.

Run `python3 recount_knowledge_update.py --check` from this directory for a fully offline recount. The script makes no network or model call.


==> anc/knowledge_update_saved_opus/paired_outcomes.jsonl <==
{"pass": 1, "repeat": 1, "question_id": "01493427", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "031748ae", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "06db6396", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "07741c44", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "07741c45", "historical_correct": false, "official_correct": false, "released_fresh_correct": false, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "08e075c7", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "0977f2af", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "0ddfec37", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "0e4e4c46", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "0f05491a", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "10e09553", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "184da446", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "18bc8abd", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "1cea1afa", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "2133c1b5", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "22d2cb42", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "2698e78f", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "26bdc477", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "3ba21379", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "41698283", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "42ec0761", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "45dc21b6", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "4b24c848", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "4d6b87c8", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "50635ada", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "5831f84d", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "59524333", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "5a4f22c0", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "5c40ec5b", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "603deb26", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "6071bd76", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "618f13b2", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "69fee5aa", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "6a1eabeb", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "6a27ffc2", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "6aeb4375", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "71315a70", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "72e3ee87", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "7401057b", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "7a87bd0c", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "7e974930", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "830ce83f", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "852ce960", "historical_correct": false, "official_correct": false, "released_fresh_correct": false, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "89941a93", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "89941a94", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "8fb83627", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "945e3d21", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "9bbe84a2", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "9ea5eabc", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "a1eacc2a", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "a2f3aa27", "historical_correct": false, "official_correct": true, "released_fresh_correct": false, "official_minus_released": 1}
{"pass": 1, "repeat": 1, "question_id": "affe2881", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "b01defab", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "b6019101", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "ba61f0b9", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "c4ea545c", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "c6853660", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "c7dc5443", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "cc5ded98", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "ce6d2d27", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "cf22b7bf", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "d7c942c3", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "dad224aa", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "db467c8c", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "dfde3500", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "e493bb7c", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "e61a7584", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "e66b632c", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "eace081b", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "ed4ddc30", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "f685340e", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 1, "question_id": "f9e8c073", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "01493427", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "031748ae", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "06db6396", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "07741c44", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "07741c45", "historical_correct": false, "official_correct": false, "released_fresh_correct": false, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "08e075c7", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "0977f2af", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "0ddfec37", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "0e4e4c46", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "0f05491a", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "10e09553", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "184da446", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "18bc8abd", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "1cea1afa", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "2133c1b5", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "22d2cb42", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "2698e78f", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "26bdc477", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "3ba21379", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "41698283", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "42ec0761", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "45dc21b6", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "4b24c848", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "4d6b87c8", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "50635ada", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "5831f84d", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "59524333", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "5a4f22c0", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "5c40ec5b", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "603deb26", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "6071bd76", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "618f13b2", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "69fee5aa", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "6a1eabeb", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "6a27ffc2", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "6aeb4375", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "71315a70", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "72e3ee87", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "7401057b", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "7a87bd0c", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "7e974930", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "830ce83f", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "852ce960", "historical_correct": false, "official_correct": false, "released_fresh_correct": false, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "89941a93", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "89941a94", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "8fb83627", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "945e3d21", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "9bbe84a2", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "9ea5eabc", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "a1eacc2a", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "a2f3aa27", "historical_correct": false, "official_correct": true, "released_fresh_correct": false, "official_minus_released": 1}
{"pass": 1, "repeat": 2, "question_id": "affe2881", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "b01defab", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "b6019101", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "ba61f0b9", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "c4ea545c", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "c6853660", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "c7dc5443", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "cc5ded98", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "ce6d2d27", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "cf22b7bf", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "d7c942c3", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "dad224aa", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "db467c8c", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "dfde3500", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "e493bb7c", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "e61a7584", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "e66b632c", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "eace081b", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "ed4ddc30", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "f685340e", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 2, "question_id": "f9e8c073", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "01493427", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "031748ae", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "06db6396", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "07741c44", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "07741c45", "historical_correct": false, "official_correct": false, "released_fresh_correct": false, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "08e075c7", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "0977f2af", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "0ddfec37", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "0e4e4c46", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "0f05491a", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "10e09553", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "184da446", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "18bc8abd", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "1cea1afa", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "2133c1b5", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "22d2cb42", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "2698e78f", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "26bdc477", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "3ba21379", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "41698283", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "42ec0761", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "45dc21b6", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "4b24c848", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "4d6b87c8", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "50635ada", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "5831f84d", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "59524333", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "5a4f22c0", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "5c40ec5b", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "603deb26", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "6071bd76", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "618f13b2", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "69fee5aa", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "6a1eabeb", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "6a27ffc2", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "6aeb4375", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "71315a70", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "72e3ee87", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "7401057b", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "7a87bd0c", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "7e974930", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "830ce83f", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "852ce960", "historical_correct": false, "official_correct": false, "released_fresh_correct": false, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "89941a93", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "89941a94", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "8fb83627", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "945e3d21", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "9bbe84a2", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "9ea5eabc", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "a1eacc2a", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "a2f3aa27", "historical_correct": false, "official_correct": true, "released_fresh_correct": false, "official_minus_released": 1}
{"pass": 1, "repeat": 3, "question_id": "affe2881", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "b01defab", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "b6019101", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "ba61f0b9", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "c4ea545c", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "c6853660", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "c7dc5443", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "cc5ded98", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "ce6d2d27", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "cf22b7bf", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "d7c942c3", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "dad224aa", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "db467c8c", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "dfde3500", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "e493bb7c", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "e61a7584", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "e66b632c", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "eace081b", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "ed4ddc30", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "f685340e", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 1, "repeat": 3, "question_id": "f9e8c073", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "01493427", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "031748ae", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "06db6396", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "07741c44", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "07741c45", "historical_correct": false, "official_correct": false, "released_fresh_correct": false, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "08e075c7", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "0977f2af", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "0ddfec37", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "0e4e4c46", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "0f05491a", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "10e09553", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "184da446", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "18bc8abd", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "1cea1afa", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "2133c1b5", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "22d2cb42", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "2698e78f", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "26bdc477", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "3ba21379", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "41698283", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "42ec0761", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "45dc21b6", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "4b24c848", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "4d6b87c8", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "50635ada", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "5831f84d", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "59524333", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "5a4f22c0", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "5c40ec5b", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "603deb26", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "6071bd76", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "618f13b2", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "69fee5aa", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "6a1eabeb", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "6a27ffc2", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "6aeb4375", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "71315a70", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "72e3ee87", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "7401057b", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "7a87bd0c", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "7e974930", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "830ce83f", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "852ce960", "historical_correct": false, "official_correct": false, "released_fresh_correct": false, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "89941a93", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "89941a94", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "8fb83627", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "945e3d21", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "9bbe84a2", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "9ea5eabc", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "a1eacc2a", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "a2f3aa27", "historical_correct": true, "official_correct": true, "released_fresh_correct": false, "official_minus_released": 1}
{"pass": 2, "repeat": 1, "question_id": "affe2881", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "b01defab", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "b6019101", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "ba61f0b9", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "c4ea545c", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "c6853660", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "c7dc5443", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "cc5ded98", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "ce6d2d27", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "cf22b7bf", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "d7c942c3", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "dad224aa", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "db467c8c", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "dfde3500", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "e493bb7c", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "e61a7584", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "e66b632c", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "eace081b", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "ed4ddc30", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "f685340e", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 1, "question_id": "f9e8c073", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "01493427", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "031748ae", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "06db6396", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "07741c44", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "07741c45", "historical_correct": false, "official_correct": false, "released_fresh_correct": false, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "08e075c7", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "0977f2af", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "0ddfec37", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "0e4e4c46", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "0f05491a", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "10e09553", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "184da446", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "18bc8abd", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "1cea1afa", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "2133c1b5", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "22d2cb42", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "2698e78f", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "26bdc477", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "3ba21379", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "41698283", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "42ec0761", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "45dc21b6", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "4b24c848", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "4d6b87c8", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "50635ada", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "5831f84d", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "59524333", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "5a4f22c0", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "5c40ec5b", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "603deb26", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "6071bd76", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "618f13b2", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "69fee5aa", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "6a1eabeb", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "6a27ffc2", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "6aeb4375", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "71315a70", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "72e3ee87", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "7401057b", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "7a87bd0c", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "7e974930", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "830ce83f", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "852ce960", "historical_correct": false, "official_correct": false, "released_fresh_correct": false, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "89941a93", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "89941a94", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "8fb83627", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "945e3d21", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "9bbe84a2", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "9ea5eabc", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "a1eacc2a", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "a2f3aa27", "historical_correct": true, "official_correct": true, "released_fresh_correct": false, "official_minus_released": 1}
{"pass": 2, "repeat": 2, "question_id": "affe2881", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "b01defab", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "b6019101", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "ba61f0b9", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "c4ea545c", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "c6853660", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "c7dc5443", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "cc5ded98", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "ce6d2d27", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "cf22b7bf", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "d7c942c3", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "dad224aa", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "db467c8c", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "dfde3500", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "e493bb7c", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "e61a7584", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "e66b632c", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "eace081b", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "ed4ddc30", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "f685340e", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 2, "question_id": "f9e8c073", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "01493427", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "031748ae", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "06db6396", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "07741c44", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "07741c45", "historical_correct": false, "official_correct": false, "released_fresh_correct": false, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "08e075c7", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "0977f2af", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "0ddfec37", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "0e4e4c46", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "0f05491a", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "10e09553", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "184da446", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "18bc8abd", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "1cea1afa", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "2133c1b5", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "22d2cb42", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "2698e78f", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "26bdc477", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "3ba21379", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "41698283", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "42ec0761", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "45dc21b6", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "4b24c848", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "4d6b87c8", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "50635ada", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "5831f84d", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "59524333", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "5a4f22c0", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "5c40ec5b", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "603deb26", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "6071bd76", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "618f13b2", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "69fee5aa", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "6a1eabeb", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "6a27ffc2", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "6aeb4375", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "71315a70", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "72e3ee87", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "7401057b", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "7a87bd0c", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "7e974930", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "830ce83f", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "852ce960", "historical_correct": false, "official_correct": false, "released_fresh_correct": false, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "89941a93", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "89941a94", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "8fb83627", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "945e3d21", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "9bbe84a2", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "9ea5eabc", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "a1eacc2a", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "a2f3aa27", "historical_correct": true, "official_correct": true, "released_fresh_correct": false, "official_minus_released": 1}
{"pass": 2, "repeat": 3, "question_id": "affe2881", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "b01defab", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "b6019101", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "ba61f0b9", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "c4ea545c", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "c6853660", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "c7dc5443", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "cc5ded98", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "ce6d2d27", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "cf22b7bf", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "d7c942c3", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "dad224aa", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "db467c8c", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "dfde3500", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "e493bb7c", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "e61a7584", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "e66b632c", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "eace081b", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "ed4ddc30", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "f685340e", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}
{"pass": 2, "repeat": 3, "question_id": "f9e8c073", "historical_correct": true, "official_correct": true, "released_fresh_correct": true, "official_minus_released": 0}


==> anc/knowledge_update_saved_opus/recount_knowledge_update.py <==
#!/usr/bin/env python3
"""Offline recount of derived fixed-answer knowledge-update judgments."""
import argparse
import json
from collections import defaultdict
from pathlib import Path

def recount(root):
    data = [json.loads(s) for s in (root / "judgments.jsonl").read_text().splitlines() if s.strip()]
    paired = [json.loads(s) for s in (root / "paired_outcomes.jsonl").read_text().splitlines() if s.strip()]
    assert len(data) == len({r["id"] for r in data}) == 1152, "Missing or duplicate judgments"
    outcomes, controls = defaultdict(dict), defaultdict(list)
    for row in data:
        assert row["pass"] in (1, 2) and row["repeat"] in (1, 2, 3)
        assert row["arm"] in ("official", "released")
        assert row["requested_model"] == row["resolved_model"] == "gpt-4o-2024-08-06"
        assert (row["temperature"], row["max_tokens"], row["n"]) == (0, 10, 1)
        assert row["finish_reason"] == "stop"
        for name in ("request_sha256", "response_sha256"):
            assert len(row[name]) == 64 and all(c in "0123456789abcdef" for c in row[name])
        verdict = row["raw_verdict"].strip().lower().rstrip(".")
        assert verdict in ("yes", "no"), "Malformed verdict is an error, not a negative answer"
        result = verdict == "yes"
        key = row["pass"], row["repeat"], row["arm"]
        if row["expected_control"] is None:
            assert row["question_id"] not in outcomes[key], "Duplicate outcome question"
            outcomes[key][row["question_id"]] = result
        else:
            assert type(row["expected_control"]) is bool
            controls[key + (row["expected_control"],)].append(result == row["expected_control"])
    assert len(outcomes) == 12 and all(len(v) == 72 for v in outcomes.values())
    assert len(controls) == 24 and all(len(v) == sum(v) == 12 for v in controls.values())
    reference = set(next(iter(outcomes.values())))
    assert all(set(v) == reference for v in outcomes.values()), "Unmatched outcome question sets"
    assert len(paired) == len({(r["pass"], r["repeat"], r["question_id"]) for r in paired}) == 432
    for row in paired:
        p, rep, q = row["pass"], row["repeat"], row["question_id"]
        official, released = outcomes[p, rep, "official"][q], outcomes[p, rep, "released"][q]
        assert row["official_correct"] is official and row["released_fresh_correct"] is released
        assert row["official_minus_released"] == int(official) - int(released)
    comparisons = []
    for p in (1, 2):
        for rep in (1, 2, 3):
            official, released = outcomes[p, rep, "official"], outcomes[p, rep, "released"]
            assert (sum(official.values()), sum(released.values())) == (70, 69)
            differences = [q for q in reference if official[q] != released[q]]
            assert differences == ["a2f3aa27"], "Unexpected paired difference"
            comparisons.append({"pass": p, "repeat": rep, "official": 70, "modified": 69, "discordant_ids": differences})
    return {"status": "PASS", "retained_judgments": 1152, "outcome_judgments": 864, "controls_correct": 288, "comparisons": comparisons, "boundary": "Recounts derived retained records. No reader rerun, network call, or authenticity certification."}

if __name__ == "__main__":
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--root", type=Path, default=Path(__file__).resolve().parent)
    parser.add_argument("--check", action="store_true", help="Run the offline assertions (also performed by default)")
    args = parser.parse_args()
    print(json.dumps(recount(args.root), indent=2))


==> anc/recompute.py <==
#!/usr/bin/env python3
"""Recount every figure of the clean-route reader runs from the files in this
supplement. Standard library only; no account, no network.

    python3 recompute.py                  # recount both arms, both judges, coverage
    python3 recompute.py --check          # additionally compare every recomputed
                                          # figure to the published values;
                                          # exit 1 on any mismatch or malformed file
    python3 recompute.py --root DIR       # run against a different copy of the data
    python3 recompute.py --release PATH   # also pair arm D with the released Opus
                                          # pass-1 verdicts (PATH = public release)
    python3 recompute.py --packets FILE   # also re-derive the coverage rows from the
                                          # public materialized-packet archive (.jsonl[.gz])

What it reads (paths relative to --root, default = this script's directory):
    arm_*/answers.jsonl, arm_*/prompt_manifest.json,
    arm_*/gpt4o_released_templates/*/rescored.jsonl,
    arm_*/gpt4o_upstream_knowledge_update/rescored.jsonl + SUMMARY.json + control_receipt.json,
    arm_*/second_judge_sonnet/*.jsonl + controls.json,
    arm_*/pass_summary.json, arm_A_baseline/reused_from_arm_D.json,
    arm_A_baseline/unscored_first_attempts.jsonl,
    coverage/evidence_coverage_rows.jsonl, coverage/public-evidence-annotations.json.

Validation is strict: a verdict that is not exactly "yes" or "no" (for example
"ERROR" or any other string) is rejected, never counted as "no"; every counted
question set must equal its manifest set; every answer must carry an
"Answer:" line; token accounting must satisfy
input_tokens == prompt_tokens_o200k_base + reader_line_tokens + fixed_overhead_tokens.
"""
import glob
import gzip
import json
import math
import os
import re
import statistics
import sys

FAILS = []


def fail(msg):
    FAILS.append(msg)
    print("INVALID:", msg)


def jl(path):
    return [json.loads(line) for line in open(path, encoding="utf-8") if line.strip()]


def is_abs(q):
    return q.endswith("_abs")


YESNO = re.compile(r"^(yes|no)\b", re.IGNORECASE)


def raw_to_bool(raw):
    """Parse a judge's raw string; reject anything that is not yes/no."""
    s = str(raw).strip().rstrip(".")
    if not YESNO.match(s):
        raise ValueError(f"unparseable judge output (not yes/no): {raw!r}")
    return s.lower().startswith("yes")


# ---------- loading with structural validation ----------

def gpt4o(armdir):
    """All released-template GPT-4o rescored shards of an arm -> {qid: bool}."""
    v = {}
    paths = sorted(glob.glob(f"{armdir}/gpt4o_released_templates/*/rescored.jsonl"))
    if not paths:
        fail(f"no released-template verdict files under {armdir}")
    for p in paths:
        for r in jl(p):
            q = r["question_id"]
            if q in v:
                fail(f"judged twice: {q} in {p}")
            if not isinstance(r["llm_judge_correct"], bool):
                fail(f"non-boolean llm_judge_correct on {q}")
            try:
                parsed = raw_to_bool(r["llm_judge_raw"])
            except ValueError as e:
                fail(str(e))
                continue
            if parsed != r["llm_judge_correct"]:
                fail(f"llm_judge_raw {r['llm_judge_raw']!r} contradicts llm_judge_correct on {q}")
            v[q] = bool(r["llm_judge_correct"])
    return v


def second(path):
    """Second-judge file -> counted verdicts {qid: bool}; duplicates and errors kept distinct."""
    v = {}
    for r in jl(path):
        q = r["question_id"]
        if r["verdict"] not in ("yes", "no"):
            # ERROR and any other value are malformed, not "no"
            fail(f"second-judge verdict on {q} is {r['verdict']!r} (not yes/no)")
            continue
        if not isinstance(r["counted"], bool):
            fail(f"non-boolean counted flag on {q}")
        if r["counted"]:
            if q in v:
                fail(f"two counted verdicts for {q}")
            v[q] = r["verdict"] == "yes"
    return v


def answers(path, expected_n):
    rows = jl(path)
    out = {}
    if len(rows) != expected_n:
        fail(f"{path}: {len(rows)} rows, expected {expected_n}")
    for r in rows:
        q = r["question_id"]
        if q in out:
            fail(f"duplicate answer row for {q}")
        a = r["answer"]
        if not isinstance(a, str) or not a.strip():
            fail(f"empty answer on {q}")
        elif not re.search(r"(?m)^Answer:", a):
            fail(f"answer on {q} lacks an 'Answer:' line (mock or malformed output?)")
        if r["usage"]["input_tokens"] != r["prompt_tokens_o200k_base"] + r["reader_line_tokens"] + r["fixed_overhead_tokens"]:
            fail(f"token accounting mismatch on {q}")
        if r["usage"]["cached_input_tokens"] != 0:
            fail(f"cached tokens nonzero on {q}")
        out[q] = r
    return out


def manifest(path):
    m = jl(path) if path.endswith(".jsonl") else json.load(open(path, encoding="utf-8"))
    out = {}
    for r in m:
        q = r["question_id"]
        if q in out:
            fail(f"duplicate manifest row for {q}")
        if not re.fullmatch(r"[0-9a-f]{64}", r["sha256"]):
            fail(f"manifest sha256 malformed for {q}")
        out[q] = r
    return out


# ---------- statistics ----------

def mcnemar(b, c):
    n, k = b + c, min(b, c)
    return 1.0 if n == 0 else min(1.0, 2 * sum(math.comb(n, i) for i in range(k + 1)) / 2 ** n)


def exact_paired_interval(a_only, b_only, n, level=0.95):
    """Exact percentile interval of the question-level paired bootstrap, in percentage
    points (enumerated trinomial convolution; no simulation, no seed)."""
    pa, pb = a_only / n, b_only / n
    p0 = 1.0 - pa - pb
    dist = {0: 1.0}
    for _ in range(n):
        nd = {}
        for s, pr in dist.items():
            for d, pp in ((1, pa), (-1, pb), (0, p0)):
                if pp:
                    nd[s + d] = nd.get(s + d, 0.0) + pr * pp
        dist = nd
    lo_q, hi_q = (1 - level) / 2, 1 - (1 - level) / 2
    cum, lo, hi = 0.0, None, None
    for s in sorted(dist):
        cum += dist[s]
        if lo is None and cum >= lo_q:
            lo = s
        if cum >= hi_q:
            hi = s
            break
    return 100.0 * lo / n, 100.0 * hi / n


def wilson(k, n, z=1.959963984540054):
    ph = k / n
    den = 1 + z * z / n
    c = ph + z * z / (2 * n)
    h = z * math.sqrt(ph * (1 - ph) / n + z * z / (4 * n * n))
    return 100 * (c - h) / den, 100 * (c + h) / den


def line(name, v, isabs):
    k = sum(v.values())
    lo, hi = wilson(k, len(v))
    return (f"{name:34s} {k}/{len(v)}  answerable {sum(c for q, c in v.items() if not isabs(q))}/{sum(1 for q in v if not isabs(q))}"
            f"  abstention {sum(c for q, c in v.items() if isabs(q))}/{sum(1 for q in v if isabs(q))}  Wilson 95% [{lo:.1f}%, {hi:.1f}%]")


def paired(name_a, a, name_b, b):
    if set(a) != set(b):
        fail(f"{name_a} vs {name_b}: the two sides do not cover the same questions")
        return ""
    both = sum(a[q] and b[q] for q in a)
    ao = sum(a[q] and not b[q] for q in a)
    bo = sum(b[q] and not a[q] for q in a)
    lo, hi = exact_paired_interval(ao, bo, len(a))
    return (f"{name_a} minus {name_b}: both {both}, only {name_a} {ao}, only {name_b} {bo}, neither {len(a) - both - ao - bo}"
            f" | difference {100 * (ao - bo) / len(a):+.1f} points, exact 95% interval [{lo:+.1f}, {hi:+.1f}], exact McNemar p = {mcnemar(ao, bo):.6f}")


# ---------- published figures (what --check verifies against) ----------

EXPECTED = [
    ("D GPT-4o correct", 474), ("D GPT-4o answerable", 448), ("D GPT-4o abstention", 26),
    ("D Sonnet correct", 471), ("D Sonnet answerable", 445), ("D Sonnet abstention", 26),
    ("A GPT-4o new rows", 494), ("A GPT-4o new correct", 448),
    ("A GPT-4o total", 454), ("A GPT-4o answerable", 428), ("A GPT-4o abstention", 26),
    ("A Sonnet total", 454), ("A Sonnet answerable", 429), ("A Sonnet abstention", 25),
    ("Opus p1 Sonnet correct", 469),
    ("paired D/A both", 451), ("paired D only", 23), ("paired A only", 3), ("paired neither", 23),
    ("paired Sonnet D only", 24), ("paired Sonnet A only", 7),
    ("paired Sol-vs-Opus Sonnet only-Sol", 15), ("paired Sol-vs-Opus Sonnet only-Opus", 13),
    ("D answers", 500), ("A answers", 494),
    ("D input tokens", 16525149), ("A input tokens", 12839717),
    ("D output tokens", 41872), ("A output tokens", 46685),
    ("D reasoning tokens", 16004), ("A reasoning tokens", 18645),
    ("overhead distinct", 1), ("overhead value", 688),
    ("D median answer chars", 129), ("A median answer chars", 142),
    ("reused prompts", 6),
    ("coverage listed total", 948), ("coverage in packet", 939), ("coverage in baseline", 903),
    ("coverage questions complete D", 491), ("coverage questions complete A", 466),
    ("packets at 16", 298),
    ("A-incomplete questions", 34), ("A-incomplete A correct", 11), ("A-incomplete D correct", 29),
    ("A-incomplete gains", 18), ("A-incomplete losses", 0),
    ("A-complete A correct", 443), ("A-complete D correct", 445),
    ("A-complete gains", 5), ("A-complete losses", 3),
    ("KU arm D released/upstream", 71), ("KU arm A released/upstream", 70),
]


def main():
    args = sys.argv[1:]
    def opt(name):
        return args[args.index(name) + 1] if name in args else None
    root = os.path.abspath(opt("--root") or os.path.dirname(os.path.abspath(__file__)))
    check = "--check" in args
    rel = opt("--release")
    packets = opt("--packets")

    D, A = f"{root}/arm_D_full_scaffold", f"{root}/arm_A_baseline"
    got = {}

    types = {m["question_id"]: m["question_type"] for m in manifest(f"{D}/prompt_manifest.json").values()}
    manA = manifest(f"{A}/prompt_manifest.json")

    gD = gpt4o(D)
    sD = second(f"{D}/second_judge_sonnet/verdicts_reader.jsonl")
    sO = second(f"{D}/second_judge_sonnet/verdicts_opus_pass1_saved_answers.jsonl")
    gA_new = gpt4o(A)
    sA_new = second(f"{A}/second_judge_sonnet/verdicts_reader.jsonl")

    reused = json.load(open(f"{A}/reused_from_arm_D.json"))
    rq = reused["question_ids"]
    if len(rq) != 6:
        fail(f"expected exactly 6 reused prompts, found {len(rq)}")
    for q in rq:
        if q not in types:
            fail(f"reused id {q} not in arm-D manifest")
        elif reused["prompt_sha256"].get(q) != types_manifest_sha(D, q):
            fail(f"reused prompt_sha256 for {q} does not equal the arm-D manifest hash")
        if q in gA_new or q in sA_new or q in manA:
            fail(f"reused question {q} also appears among arm-A new calls")
    extra_reused = set(reused["prompt_sha256"]) - set(rq)
    if extra_reused:
        fail(f"prompt_sha256 map lists non-enumerated ids: {sorted(extra_reused)}")

    if set(gD) != set(types):
        fail("arm-D verdict set != manifest set")
    if set(sD) != set(types):
        fail("arm-D second-judge counted set != manifest set")
    if set(sO) != set(types):
        fail("opus pass-1 second-judge counted set != manifest set")
    if set(gA_new) != set(manA):
        fail("arm-A verdict set != arm-A manifest set")
    if set(sA_new) != set(manA):
        fail("arm-A second-judge counted set != arm-A manifest set")
    if set(manA) & set(rq):
        fail("reused ids leaked into arm-A manifest")
    if set(manA) | set(rq) != set(types):
        fail("arm-A manifest + reused ids != 500 questions")

    gA = dict(gA_new); gA.update({q: gD[q] for q in rq})
    sA = dict(sA_new); sA.update({q: sD[q] for q in rq})
    abq = {q for q in types if is_abs(q)}

    def split(v):
        return sum(c for q, c in v.items() if not is_abs(q)), sum(c for q, c in v.items() if is_abs(q))

    got["D GPT-4o correct"] = sum(gD.values())
    got["D GPT-4o answerable"], got["D GPT-4o abstention"] = split(gD)
    got["D Sonnet correct"] = sum(sD.values())
    got["D Sonnet answerable"], got["D Sonnet abstention"] = split(sD)
    got["A GPT-4o new rows"] = len(gA_new)
    got["A GPT-4o new correct"] = sum(gA_new.values())
    got["A GPT-4o total"] = sum(gA.values())
    got["A GPT-4o answerable"], got["A GPT-4o abstention"] = split(gA)
    got["A Sonnet total"] = sum(sA.values())
    got["A Sonnet answerable"], got["A Sonnet abstention"] = split(sA)
    got["Opus p1 Sonnet correct"] = sum(sO.values())

    print("== Arm D (full package), clean-route reader")
    print(line("GPT-4o, released templates", gD, is_abs))
    print(line("Sonnet 5.5, second judge", sD, is_abs))

    ansD = answers(f"{D}/answers.jsonl", 500)
    ansA = answers(f"{A}/answers.jsonl", 494)
    got["D answers"], got["A answers"] = len(ansD), len(ansA)
    for q, r in ansD.items():
        if r["prompt_sha256"] != manifest(f"{D}/prompt_manifest.json")[q]["sha256"]:
            fail(f"arm-D answer prompt hash mismatch on {q}")
    manA_sha = {q: m["sha256"] for q, m in manA.items()}
    for q, r in ansA.items():
        if r["prompt_sha256"] != manA_sha[q]:
            fail(f"arm-A answer prompt hash mismatch on {q}")

    for label, ans in (("arm D", ansD), ("arm A", ansA)):
        rows = list(ans.values())
        over = sorted({r["fixed_overhead_tokens"] for r in rows})
        got[f"{'D' if label=='arm D' else 'A'} input tokens"] = sum(r["usage"]["input_tokens"] for r in rows)
        got[f"{'D' if label=='arm D' else 'A'} output tokens"] = sum(r["usage"]["output_tokens"] for r in rows)
        got[f"{'D' if label=='arm D' else 'A'} reasoning tokens"] = sum(r["usage"]["reasoning_output_tokens"] for r in rows)
        print(f"{label}: {len(rows)} calls, input tokens {got[label.split()[1] + ' input tokens']:,},"
              f" output {got[label.split()[1] + ' output tokens']:,},"
              f" reasoning {got[label.split()[1] + ' reasoning tokens']:,}")
        print(f"   input minus prompt minus reader-line tokens, distinct values: {over}")
        if len(over) != 1:
            fail(f"{label}: overhead not a single constant: {over}")
    got["overhead distinct"] = 1
    got["overhead value"] = over[0]
    got["D median answer chars"] = statistics.median(len(r["answer"]) for r in ansD.values())
    allA = {q: ansA[q]["answer"] for q in ansA}
    allA.update({q: ansD[q]["answer"] for q in rq})
    got["A median answer chars"] = statistics.median(len(a) for a in allA.values())
    got["reused prompts"] = len(rq)
    print(f"   median answer length: arm D {got['D median answer chars']} chars; arm A {got['A median answer chars']} chars over 500 ({len(ansA)} new + {len(rq)} reused)")

    print("\n== Arm A (baseline sessions), same reader and route")
    print(line("GPT-4o, released templates", gA, is_abs))
    print(line("Sonnet 5.5, second judge", sA, is_abs))

    print("\n== Contrast D minus A (complete package)")
    both = sum(gD[q] and gA[q] for q in gD); do = sum(gD[q] and not gA[q] for q in gD); ao = sum(gA[q] and not gD[q] for q in gD)
    got["paired D/A both"], got["paired D only"], got["paired A only"], got["paired neither"] = both, do, ao, 500 - both - do - ao
    print("GPT-4o:  " + paired("D", gD, "A", gA))
    sdo = sum(sD[q] and not sA[q] for q in sD); sao = sum(sA[q] and not sD[q] for q in sD)
    got["paired Sonnet D only"], got["paired Sonnet A only"] = sdo, sao
    print("Sonnet:  " + paired("D", sD, "A", sA))
    print("discordant questions that are abstention questions (GPT-4o):", sum(1 for q in gD if gD[q] != gA[q] and is_abs(q)))
    print("by question type, GPT-4o (D / A / n):")
    for t in sorted(set(types.values())):
        for ab in (False, True):
            qs = [q for q in gD if types[q] == t and is_abs(q) == ab]
            if qs:
                print(f"   {t + (' (abstention)' if ab else ''):40s} {sum(gD[q] for q in qs):3d} / {sum(gA[q] for q in qs):3d} / {len(qs)}")

    print("\n== Arm D against the saved Opus pass-1 answers, second judge")
    print(line("Opus pass 1, Sonnet 5.5", sO, is_abs))
    sd_o = sum(sD[q] and not sO[q] for q in sD); so_d = sum(sO[q] and not sD[q] for q in sD)
    got["paired Sol-vs-Opus Sonnet only-Sol"], got["paired Sol-vs-Opus Sonnet only-Opus"] = sd_o, so_d
    print("Sonnet:  " + paired("Sol", sD, "Opus", sO))

    # ---------- knowledge-update upstream rescore (arm-level) ----------
    print("\n== Knowledge-update upstream template on the clean-route answers")
    for arm, d, exp_n in (("D", D, 72), ("A", A, 71)):
        rs = jl(f"{d}/gpt4o_upstream_knowledge_update/rescored.jsonl")
        if len(rs) != exp_n:
            fail(f"arm {arm} KU rescore rows: {len(rs)} != {exp_n}")
        for r in rs:
            for k in ("upstream_correct", "released_correct"):
                if not isinstance(r[k], bool):
                    fail(f"arm {arm} KU row {r['question_id']}: {k} not boolean")
            if r["resolved_snapshot"] != "gpt-4o-2024-08-06":
                fail(f"arm {arm} KU row {r['question_id']}: snapshot {r['resolved_snapshot']}")
        up = sum(r["upstream_correct"] for r in rs)
        reln = sum(r["released_correct"] for r in rs)
        got[f"KU arm {arm} released/upstream"] = up
        print(f"   arm {arm}: {len(rs)} answerable KU answers; released-template {reln}, upstream-template {up}")
        c = json.load(open(f"{d}/gpt4o_upstream_knowledge_update/control_receipt.json"))
        if not (c["positive_pass"] == c["n"] and c["negative_pass"] == c["n"]):
            fail(f"arm {arm} KU controls not clean: {c}")

    # ---------- judge control receipts ----------
    print("\n== Judge controls")
    for p in sorted(glob.glob(f"{root}/arm_*/gpt4o_released_templates/*/control_receipt.json")):
        c = json.load(open(p))
        ok_ctrl = c["positive_pass"] == c["n_positive_eligible"] and c["negative_pass"] == c["n"] and c["positive_rate"] == 1.0 and c["negative_rate"] == 1.0
        if not ok_ctrl:
            fail(f"control receipt not clean: {p}")
        print(f"   {p.split(root + os.sep)[1]}: positive {c['positive_pass']}/{c['n_positive_eligible']}, negative {c['negative_pass']}/{c['n']}, threshold {c['threshold']}")
    sc = json.load(open(f"{D}/second_judge_sonnet/controls.json"))
    if not (sc["positive_pass"] == sc["n_positive"] and sc["negative_pass"] == sc["n_negative"] and sc["errors"] == 0):
        fail("sonnet controls not clean")
    print(f"   sonnet controls: positive {sc['positive_pass']}/{sc['n_positive']}, negative {sc['negative_pass']}/{sc['n_negative']}, errors {sc['errors']} ({sc['note']})")

    # ---------- unscored mechanical first attempts ----------
    ua = jl(f"{A}/unscored_first_attempts.jsonl")
    if len(ua) != 2:
        fail(f"expected 2 unscored first attempts, found {len(ua)}")
    for r in ua:
        if not r["unscored_first_answer"].strip() or not r["scored_second_answer"].strip():
            fail(f"unscored-attempt row {r['question_id']} has an empty side")
    print(f"\nUnscored first attempts (kept, not counted): {len(ua)} "
          f"({[r['question_id'] for r in ua]}; identical_text={[r['identical_text'] for r in ua]})")

    # ---------- coverage ----------
    print("\n== Evidence coverage (public annotation x materialized packets)")
    covp = f"{root}/coverage/evidence_coverage_rows.jsonl"
    cov = jl(covp)
    anns = {r["question_id"]: r for r in json.load(open(f"{root}/coverage/public-evidence-annotations.json"))}
    if {r["question_id"] for r in cov} != set(types):
        fail("coverage rows do not cover the 500 questions")
    tot_listed = tot_inA = tot_inD = 0
    qc_A = qc_D = 0
    for r in cov:
        q = r["question_id"]
        listed = set(r["listed_session_ids"]); sess = r["packet_session_ids"]
        nb = r["n_baseline_sessions"]
        if not (0 <= nb <= 10 and nb <= len(sess)):
            fail(f"{q}: n_baseline_sessions {nb} out of range")
        if set(anns[q]["answer_session_ids"]) != listed:
            fail(f"{q}: listed_session_ids disagree with the annotation file")
        in_a = len(listed & set(sess[:nb])); in_d = len(listed & set(sess))
        if in_a != r["listed_in_baseline"] or in_d != r["listed_in_packet"]:
            fail(f"{q}: stored coverage counts inconsistent with the ID lists")
        if in_a > in_d or in_d > len(listed):
            fail(f"{q}: coverage counts out of order")
        tot_listed += len(listed); tot_inA += in_a; tot_inD += in_d
        qc_A += in_a == len(listed); qc_D += in_d == len(listed)
    got["coverage listed total"], got["coverage in packet"], got["coverage in baseline"] = tot_listed, tot_inD, tot_inA
    got["coverage questions complete D"], got["coverage questions complete A"] = qc_D, qc_A
    got["packets at 16"] = sum(1 for r in cov if len(r["packet_session_ids"]) == 16)
    print(f"   listed sessions {tot_listed} (890 answerable + 58 abstention); in arm-A prefix {tot_inA}; in full packet {tot_inD}")
    print(f"   questions with every listed session: baseline {qc_A}/500, full packet {qc_D}/500; packets at 16-session cap: {got['packets at 16']}")

    inc = [r["question_id"] for r in cov if r["listed_in_baseline"] < len(r["listed_session_ids"])]
    comp = [r["question_id"] for r in cov if r["listed_in_baseline"] == len(r["listed_session_ids"])]
    got["A-incomplete questions"] = len(inc)
    got["A-incomplete A correct"], got["A-incomplete D correct"] = sum(gA[q] for q in inc), sum(gD[q] for q in inc)
    got["A-incomplete gains"], got["A-incomplete losses"] = sum(gD[q] and not gA[q] for q in inc), sum(gA[q] and not gD[q] for q in inc)
    got["A-complete A correct"], got["A-complete D correct"] = sum(gA[q] for q in comp), sum(gD[q] for q in comp)
    got["A-complete gains"], got["A-complete losses"] = sum(gD[q] and not gA[q] for q in comp), sum(gA[q] and not gD[q] for q in comp)
    print(f"   baseline-incomplete questions: {len(inc)} -> A {got['A-incomplete A correct']}, D {got['A-incomplete D correct']} "
          f"(+{got['A-incomplete gains']}/-{got['A-incomplete losses']})")
    print(f"   baseline-complete questions:  {len(comp)} -> A {got['A-complete A correct']}, D {got['A-complete D correct']} "
          f"(+{got['A-complete gains']}/-{got['A-complete losses']})")

    if packets:
        op = gzip.open if packets.endswith(".gz") else open
        mat = {}
        with op(packets, "rt") as f:
            for l in f:
                r = json.loads(l)
                mat[r["question_id"]] = r["session_ids"]
        mism = [r["question_id"] for r in cov if mat.get(r["question_id"]) != r["packet_session_ids"]]
        if mism:
            fail(f"--packets archive disagrees with stored packet_session_ids on {len(mism)} questions: {mism[:5]}")
        else:
            print(f"   --packets archive verifies every packet_session_ids vector ({len(mat)} rows)")

    if rel:
        E = f"{rel}/eval/dense_chain_v32_20260830/full-v34-opus_pass1"
        for label, p in (("verdicts of September 1", f"{E}/judge_gpt4o_v2/rescored.jsonl"), ("re-judge of the same answers", f"{E}/judge_gpt4o_repro_20260901/rescored.jsonl")):
            gO = {r["question_id"]: bool(r["llm_judge_correct"]) for r in jl(p)}
            print(f"\n== Arm D against the released Opus pass 1, GPT-4o ({label})")
            print(line("Opus pass 1, GPT-4o", gO, is_abs))
            print("GPT-4o:  " + paired("Sol", gD, "Opus", gO))

    if check:
        bad = [(n, g, e) for (n, e) in EXPECTED for g in [got.get(n)] if g != e]
        missing = [n for (n, _) in EXPECTED if n not in got]
        for n in missing:
            bad.append((n, "MISSING", dict(EXPECTED)[n]))
        if bad or FAILS:
            for n, g, e in bad:
                print(f"MISMATCH {n}: got {g}, expected {e}")
            print(f"CHECK FAILED: {len(bad)} mismatches, {len(FAILS)} invalid records")
            sys.exit(1)
        print(f"\nCHECK PASSED: {len(EXPECTED)} published figures recomputed and matched; all records well-formed")
    elif FAILS:
        print(f"\nWARNING: {len(FAILS)} invalid records (run --check for a hard gate)")
        sys.exit(1)


def types_manifest_sha(d, q):
    for m in json.load(open(f"{d}/prompt_manifest.json", encoding="utf-8")):
        if m["question_id"] == q:
            return m["sha256"]
    return None


if __name__ == "__main__":
    main()


==> anc/run_negative_controls.py <==
#!/usr/bin/env python3
"""Negative controls for recompute.py.

Each case below copies the supplement data, plants exactly one defect of a class
the script claims to catch, and requires `recompute.py --check` to exit nonzero.
The `clean` case must exit 0 (it is the positive control).

    python3 run_negative_controls.py

Exits 0 iff every planted defect is rejected and the clean copy passes.
"""
import json
import os
import shutil
import subprocess
import sys
import tempfile

ROOT = os.path.dirname(os.path.abspath(__file__))
DATA_DIRS = ["arm_A_baseline", "arm_D_full_scaffold", "coverage"]


def copy_data(dst):
    for d in DATA_DIRS:
        shutil.copytree(os.path.join(ROOT, d), os.path.join(dst, d))


def rewrite_jsonl(path, fn):
    rows = [json.loads(l) for l in open(path, encoding="utf-8") if l.strip()]
    with open(path, "w", encoding="utf-8") as f:
        for r in rows:
            fn(r)
            f.write(json.dumps(r) + "\n")


def first_row_path(root, rel):
    return os.path.join(root, rel)


CASES = []


def case(name, expect_fail, mutate):
    CASES.append((name, expect_fail, mutate))


# ---- planted defects (each must be rejected) ----

def m_bad_count(root):
    p = first_row_path(root, "arm_D_full_scaffold/gpt4o_released_templates/A/rescored.jsonl")
    rows = [json.loads(l) for l in open(p)]
    rows[0]["llm_judge_correct"] = not rows[0]["llm_judge_correct"]
    rows[0]["llm_judge_raw"] = "no" if not rows[0]["llm_judge_correct"] else "yes"
    with open(p, "w") as f:
        for r in rows:
            f.write(json.dumps(r) + "\n")

def m_altered_id(root):
    p = first_row_path(root, "arm_D_full_scaffold/gpt4o_released_templates/A/rescored.jsonl")
    def fn(r):
        pass
    rows = [json.loads(l) for l in open(p)]
    rows[0]["question_id"] = "deadbeef"
    with open(p, "w") as f:
        for r in rows:
            f.write(json.dumps(r) + "\n")

def m_missing_row(root):
    p = first_row_path(root, "arm_A_baseline/gpt4o_released_templates/A1/rescored.jsonl")
    rows = [json.loads(l) for l in open(p)]
    with open(p, "w") as f:
        for r in rows[:-1]:
            f.write(json.dumps(r) + "\n")

def m_malformed_verdict_error(root):
    # "ERROR" must be rejected outright -- never silently counted as "no".
    p = first_row_path(root, "arm_D_full_scaffold/second_judge_sonnet/verdicts_reader.jsonl")
    rows = [json.loads(l) for l in open(p)]
    for r in rows:
        if r["counted"]:
            r["verdict"] = "ERROR"
            break
    with open(p, "w") as f:
        for r in rows:
            f.write(json.dumps(r) + "\n")

def m_mock_answer(root):
    p = first_row_path(root, "arm_D_full_scaffold/answers.jsonl")
    rows = [json.loads(l) for l in open(p)]
    rows[0]["answer"] = "MOCK ANSWER DO NOT SCORE"
    with open(p, "w") as f:
        for r in rows:
            f.write(json.dumps(r) + "\n")

def m_second_counted_row(root):
    # one repeated question already carries a counted=false duplicate;
    # flipping it to counted=true must trip the double-count check.
    p = first_row_path(root, "arm_D_full_scaffold/second_judge_sonnet/verdicts_reader.jsonl")
    rows = [json.loads(l) for l in open(p)]
    flipped = False
    for r in rows:
        if not r["counted"]:
            r["counted"] = True
            flipped = True
            break
    assert flipped
    with open(p, "w") as f:
        for r in rows:
            f.write(json.dumps(r) + "\n")

def m_inflated_coverage(root):
    p = first_row_path(root, "coverage/evidence_coverage_rows.jsonl")
    rows = [json.loads(l) for l in open(p)]
    r = next(r for r in rows if r["listed_in_packet"] < len(r["listed_session_ids"]))
    r["listed_in_packet"] += 1
    with open(p, "w") as f:
        for rr in rows:
            f.write(json.dumps(rr) + "\n")

def m_extra_reused_row(root):
    p = first_row_path(root, "arm_A_baseline/reused_from_arm_D.json")
    d = json.load(open(p))
    d["question_ids"].append("not_a_real_question")
    json.dump(d, open(p, "w"), indent=1)

def m_raw_bool_mismatch(root):
    # llm_judge_raw "yes" with llm_judge_correct=false must be caught.
    p = first_row_path(root, "arm_D_full_scaffold/gpt4o_released_templates/B/rescored.jsonl")
    rows = [json.loads(l) for l in open(p)]
    rows[0]["llm_judge_raw"] = "yes." if not rows[0]["llm_judge_correct"] else "no"
    with open(p, "w") as f:
        for r in rows:
            f.write(json.dumps(r) + "\n")


case("clean", expect_fail=False, mutate=lambda r: None)
case("bad_count_flipped_verdict", expect_fail=True, mutate=m_bad_count)
case("altered_question_id", expect_fail=True, mutate=m_altered_id)
case("missing_verdict_row", expect_fail=True, mutate=m_missing_row)
case("malformed_ERROR_verdict", expect_fail=True, mutate=m_malformed_verdict_error)
case("mock_answer_text", expect_fail=True, mutate=m_mock_answer)
case("double_counted_duplicate", expect_fail=True, mutate=m_second_counted_row)
case("inflated_coverage_count", expect_fail=True, mutate=m_inflated_coverage)
case("tampered_reused_list", expect_fail=True, mutate=m_extra_reused_row)
case("raw_contradicts_bool", expect_fail=True, mutate=m_raw_bool_mismatch)


def main():
    failures = []
    for name, expect_fail, mutate in CASES:
        with tempfile.TemporaryDirectory(prefix=f"negctl_{name}_") as td:
            copy_data(td)
            mutate(td)
            proc = subprocess.run(
                [sys.executable, os.path.join(ROOT, "recompute.py"), "--root", td, "--check"],
                capture_output=True, text=True)
            rejected = proc.returncode != 0
            status = "REJECTED" if rejected else "ACCEPTED"
            ok = rejected == expect_fail
            print(f"{'PASS' if ok else 'FAIL'}  {name:28s} -> {status} (exit {proc.returncode})")
            if not ok:
                failures.append(name)
                tail = (proc.stdout + proc.stderr).strip().splitlines()[-6:]
                for l in tail:
                    print("        " + l)
    if failures:
        print(f"\nNEGATIVE-CONTROL FAILURE: {failures}")
        sys.exit(1)
    print(f"\nAll {len(CASES)} controls behaved as required "
          f"({sum(e for _, e, _ in CASES)} planted defects rejected, 1 clean copy accepted).")


if __name__ == "__main__":
    main()

